Search for a $\tau^+\tau^-$ resonance in $e^{+}e^{-}\rightarrow \mu^{+}\mu^{-} \tau^+\tau^-$ events with the Belle II experiment

We report the first search for a non-standard-model resonance decaying into $\tau$ pairs in $e^{+}e^{-}\rightarrow \mu^{+}\mu^{-} \tau^+\tau^-$ events in the 3.6-10 GeV/$c^{2}$ mass range. We use a 62.8 fb$^{-1}$ sample of $e^+e^-$ collisions collected at a center-of-mass energy of 10.58 GeV by the Belle II experiment at the SuperKEKB collider. The analysis probes three different models predicting a spin-1 particle coupling only to the heavier lepton families, a Higgs-like spin-0 particle that couples preferentially to charged leptons (leptophilic scalar), and an axion-like particle, respectively. We observe no evidence for a signal and set exclusion limits at 90% confidence level on the product of cross section and branching fraction into $\tau$ pairs, ranging from 0.7 fb to 24 fb, and on the couplings of these processes. We obtain world-leading constraints on the couplings for the leptophilic scalar model for masses above 6.5 GeV/$c^2$ and for the axion-like particle model over the entire mass range.

==> anc/limits.csv <==
m [GeV/c^2], xsec [fb], xsec error [fb], xsec_UL_obs [fb], xsec_UL_exp [fb], xsec_UL_exp -1sigma [fb], xsec_UL_exp +1sigma [fb], xsec_UL_exp -2sigma [fb], xsec_UL_exp +2sigma [fb], g'_UL_obs, g'_UL_exp, g'_UL_exp -1sigma, g'_UL_exp +1sigma, g'_UL_exp -2sigma, g'_UL_exp +2sigma, xi_UL_obs, xi_UL_exp, xi_UL_exp -1sigma, xi_UL_exp +1sigma, xi_UL_exp -2sigma, xi_UL_exp +2sigma, {c_{\ell\ell}/\Lambda}_UL_obs [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp -1sigma [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp +1sigma [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp -2sigma [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp +2sigma [TeV^-1]
3.6, -3.3761555, 0.94049515, 1.0400496, 2.3134906, 1.5663177, 3.5051146, 1.13657, 5.1581906, 0.03415595, 0.05094167, 0.04191594, 0.06270331, 0.03570569, 0.07606555, 66.07788702, 98.55144377, 81.09032654, 121.3054274, 69.07600555, 147.15594577, 199.54481126, 297.60983791, 244.88001406, 366.32328462, 208.59865698, 444.38777853
3.61493, -4.1236162, 0.95741445, 0.99329555, 2.2904539, 1.552352, 3.4640432, 1.1185211, 5.1037832, 0.03201205, 0.04861105, 0.04001928, 0.05978137, 0.03397006, 0.07256385, 63.45398792, 96.35637525, 79.32585823, 118.49808349, 67.33513998, 143.83540009, 195.99928994, 297.62953832, 245.0249763, 366.02175819, 207.98755216, 444.28470468
3.62978, -4.0662283, 0.90181701, 0.97453075, 2.2549692, 1.5305792, 3.4035501, 1.0931339, 5.0248716, 0.0305138, 0.04641611, 0.03824075, 0.0570249, 0.03231731, 0.06928847, 61.80226556, 94.0106227, 77.45233688, 115.49752985, 65.4550718, 140.33600417, 195.13062759, 296.82329027, 244.54318895, 364.66471387, 206.66377071, 443.08816708
3.64457, -3.4519359, 0.8906892, 1.0009817, 2.2235679, 1.5112561, 3.3579284, 1.0763244, 4.9539783, 0.02984599, 0.04448342, 0.03667262, 0.05466491, 0.03094885, 0.06639723, 61.62728675, 91.85127234, 75.72320933, 112.8744623, 63.90451918, 137.09986547, 198.77732745, 296.26406421, 244.24338585, 364.07385652, 206.12248575, 442.21231032
3.65928, -2.8124288, 0.9904839, 1.0726194, 2.1935021, 1.4925596, 3.3182549, 1.0660573, 4.8931961, 0.03017541, 0.04315184, 0.03559559, 0.05307441, 0.03008296, 0.06445055, 62.80496919, 89.81320828, 74.08614959, 110.46534552, 62.61255949, 134.14283902, 206.83000471, 295.77383015, 243.98131017, 363.78567218, 206.19635899, 441.7606502
3.67393, -1.6873059, 1.0154609, 1.2637038, 2.1569866, 1.470162, 3.2715774, 1.0552033, 4.8276161, 0.03219735, 0.04206503, 0.03472802, 0.05180552, 0.02942155, 0.06293088, 67.14865319, 87.72803145, 72.42645977, 108.04216057, 61.35962984, 131.24447324, 225.66505912, 294.82574055, 243.4020721, 363.0950048, 206.21001075, 441.07052647
3.6885, -0.88055729, 1.0070796, 1.5105403, 2.1477576, 1.4641767, 3.2579272, 1.0504374, 4.8076298, 0.03462704, 0.04128971, 0.03409149, 0.05085339, 0.02887582, 0.06177528, 72.35203111, 86.27345715, 71.23301308, 106.25643894, 60.33504726, 129.07736124, 248.01039369, 295.73066222, 244.17459119, 364.22890762, 206.81822741, 442.45512789
3.70301, -0.35752323, 1.0349894, 1.7719675, 2.110469, 1.4370963, 3.2018268, 1.0367771, 4.7283535, 0.03696654, 0.04034321, 0.03329078, 0.04969125, 0.02827637, 0.06038596, 77.26568223, 84.3234285, 69.58276835, 103.86224011, 59.10190311, 126.2158035, 270.02750157, 294.69285803, 243.17731428, 362.97694392, 206.54886845, 441.09800232
3.71745, -0.46078249, 1.0628484, 1.7322218, 2.0929397, 1.4182516, 3.1651236, 1.02852, 4.6807252, 0.03623621, 0.03983084, 0.03278821, 0.04898199, 0.02792206, 0.05956589, 75.35830975, 82.83383278, 68.18769973, 101.86494054, 58.0678531, 123.87565715, 268.3930283, 295.01754085, 242.85448126, 362.79794437, 206.81205554, 441.19039912
3.73182, -0.91127907, 1.0379213, 1.4945628, 2.0798144, 1.4035238, 3.1458955, 1.0219148, 4.6506889, 0.03337638, 0.03937263, 0.03234387, 0.04842329, 0.02759875, 0.05887634, 69.07841097, 81.48872918, 66.94145464, 100.22069283, 57.12057875, 121.85515296, 250.62768418, 295.65433245, 242.87445987, 363.61693616, 207.24272852, 442.11026807
3.74612, -1.1211416, 0.9764518, 1.3512184, 2.0491785, 1.3825375, 3.1020105, 1.0056577, 4.5841058, 0.03147487, 0.03876066, 0.03183755, 0.04768951, 0.02715353, 0.05797337, 64.84535018, 79.85570716, 65.59255144, 98.25116222, 55.94240799, 119.43823607, 239.57995976, 295.03776378, 242.3405964, 363.00227273, 206.68682978, 441.28079673
3.76036, -1.5782733, 0.94119348, 1.1879922, 2.03632, 1.377063, 3.0839491, 0.99793004, 4.5559581, 0.02935649, 0.03843442, 0.03160634, 0.04729889, 0.02690589, 0.05748933, 60.05033572, 78.61975001, 64.65253378, 96.7525112, 55.03749933, 117.59761281, 225.85273336, 295.69335827, 243.16186242, 363.89170602, 206.99917014, 442.2913206
3.77453, -2.1333742, 0.93255884, 1.0871536, 2.0179954, 1.3692883, 3.0583803, 0.98653018, 4.5160358, 0.02796534, 0.03810086, 0.031385, 0.04690514, 0.02663973, 0.05699718, 56.75494343, 77.32471481, 63.69505099, 95.19277444, 54.06465411, 115.67431303, 217.22434702, 295.95326273, 243.78697297, 364.34162419, 206.92751109, 442.73283695
3.78864, -2.4636677, 0.87984574, 1.0167623, 2.0092259, 1.3644376, 3.0456133, 0.98180024, 4.4961176, 0.02693299, 0.03786075, 0.03119979, 0.04661355, 0.02646588, 0.05663614, 54.24540627, 76.25487836, 62.83911907, 93.88379336, 53.30461558, 114.07016763, 211.2188884, 296.91861027, 244.68079036, 365.56147032, 207.55567014, 444.16247688
3.80269, -2.3903266, 0.85406654, 1.0082316, 1.9945447, 1.357629, 3.025284, 0.97225546, 4.4725116, 0.02672396, 0.03758742, 0.03101067, 0.04629176, 0.02624284, 0.05628548, 53.55933148, 75.33154628, 62.15063185, 92.77651829, 52.59508853, 112.80561898, 211.47016748, 297.43415885, 245.39149692, 366.31274737, 207.66301356, 445.3943408
3.81667, -2.2638338, 0.90510153, 1.0492442, 1.9819897, 1.3513231, 3.0075853, 0.96449581, 4.4514757, 0.02722436, 0.03741709, 0.03089577, 0.04609229, 0.02610174, 0.05607527, 54.85259206, 75.38927433, 62.24987258, 92.86837431, 52.59071061, 112.98241925, 216.84048911, 298.02506147, 246.08304385, 367.1225543, 207.89893389, 446.63637816
3.83058, -1.7641803, 0.96337774, 1.1476434, 1.9629894, 1.3412128, 2.9817224, 0.95064185, 4.4195693, 0.02843323, 0.03718619, 0.03073772, 0.04583069, 0.02587803, 0.05579724, 57.59318042, 75.32281762, 62.26104776, 92.83274323, 52.41746874, 113.02058587, 227.95575034, 298.13025226, 246.43132668, 367.43512832, 207.47010893, 447.3392903
3.84444, -0.89782827, 0.96657437, 1.387715, 1.9463542, 1.3268163, 2.9548779, 0.94285764, 4.3750141, 0.03122339, 0.03697778, 0.0305306, 0.04556168, 0.02573671, 0.05543955, 63.58193965, 75.29992947, 62.17116854, 92.7797934, 52.40909899, 112.89464952, 251.97499676, 298.41334804, 246.38411597, 367.68598552, 207.69706965, 447.40108757
3.85823, -0.22762227, 0.98292794, 1.7166985, 1.9362558, 1.3180497, 2.938853, 0.93940614, 4.3485844, 0.0347108, 0.03686371, 0.0304147, 0.04541576, 0.025677, 0.05524483, 70.99889586, 75.40253499, 62.21147155, 92.89525104, 52.52079341, 113.00002323, 281.72587434, 299.19965431, 246.85709553, 368.61130733, 208.40417681, 448.38768209
3.87196, 0.25977532, 1.0388259, 2.0667241, 1.9121129, 1.2963153, 2.9002344, 0.93155738, 4.2851767, 0.0380891, 0.03663669, 0.0301658, 0.04512072, 0.02557198, 0.05484586, 78.21192102, 75.22955049, 61.94225683, 92.65060314, 52.50933358, 112.62014147, 310.74730847, 298.89791772, 246.1055724, 368.11428718, 208.6271999, 447.45615995
3.88563, 0.36754327, 1.077157, 2.1769568, 1.9005782, 1.2853785, 2.8816717, 0.92795033, 4.2615133, 0.03909544, 0.03652953, 0.03004116, 0.04498041, 0.02552487, 0.05469947, 80.59162921, 75.30224112, 61.92707189, 92.72295861, 52.61715901, 112.75789353, 320.62073877, 299.57776527, 246.36682162, 368.88326719, 209.32884169, 448.58900954
3.89924, 0.44033583, 1.0823557, 2.2292085, 1.8861835, 1.2718926, 2.8587812, 0.92284013, 4.2323685, 0.03956563, 0.03639441, 0.02988601, 0.04480569, 0.02545692, 0.05451731, 81.88039921, 75.31761807, 61.84859332, 92.72462058, 52.68267786, 112.82266211, 326.17975784, 300.03618277, 246.38081136, 369.37893049, 209.86735866, 449.44173408
3.91279, 0.62786718, 1.090286, 2.3776642, 1.8682698, 1.2540903, 2.8303334, 0.91661589, 4.1967594, 0.04090986, 0.03626373, 0.02971099, 0.04463458, 0.02540074, 0.05435127, 84.90352631, 75.26104872, 61.66161186, 92.63375459, 52.71620761, 112.79958576, 338.67758184, 300.21403227, 245.96629265, 369.51322714, 210.2833474, 449.9541138
3.92628, 0.84269687, 1.1191402, 2.5660976, 1.8555262, 1.2481429, 2.8102226, 0.91144417, 4.1708249, 0.04255259, 0.03618454, 0.02967711, 0.04453073, 0.02536031, 0.05425009, 88.5603333, 75.30714836, 61.7639144, 92.67722431, 52.77979424, 112.90511981, 353.74644556, 300.80776648, 246.71051214, 370.19100383, 210.82423601, 450.98954948
3.93971, 1.1088959, 1.1287217, 2.791428, 1.8380076, 1.2433508, 2.7881003, 0.90521086, 4.1374254, 0.04443635, 0.03605776, 0.02965664, 0.04440985, 0.02530463, 0.05409912, 92.74156617, 75.25491368, 61.89535378, 92.68627043, 52.81242242, 112.90841183, 370.96079256, 301.01521438, 247.57776303, 370.73961287, 211.24657354, 451.62698528
3.95308, 1.2952716, 1.1106886, 2.9375076, 1.8271266, 1.239504, 2.7771509, 0.90080469, 4.1163564, 0.04564936, 0.03600224, 0.02965303, 0.04438589, 0.02527903, 0.0540383, 95.5246969, 75.33737589, 62.05119293, 92.88079158, 52.89827234, 113.07918082, 382.62980091, 301.76829735, 248.5497088, 372.03948241, 211.88714617, 452.94532041
3.96639, 1.3916479, 1.1071913, 3.0162222, 1.8122333, 1.2363221, 2.7655228, 0.89425708, 4.0942138, 0.04635332, 0.03592992, 0.02967666, 0.04438516, 0.02523948, 0.05400506, 97.19171338, 75.33635873, 62.22478268, 93.06495976, 52.9210882, 113.23555972, 389.86197121, 302.19429516, 249.60025492, 373.30845812, 212.28064664, 454.21813229
3.97965, 1.2538748, 1.1192007, 2.9058123, 1.8097901, 1.2345715, 2.7610754, 0.89257294, 4.0877906, 0.04559186, 0.03598054, 0.02971746, 0.04444191, 0.02526826, 0.05407517, 95.78788566, 75.59462419, 62.43597985, 93.37184524, 53.0882814, 113.61119517, 384.78698236, 303.66916572, 250.80992353, 375.08157028, 213.25953128, 456.38452765
3.99285, 0.74117541, 1.107024, 2.4710282, 1.8308475, 1.243441, 2.7831112, 0.90290969, 4.1232985, 0.04213049, 0.03626467, 0.02988617, 0.04471188, 0.02546712, 0.05442269, 88.6954708, 76.34642017, 62.91803984, 94.12995953, 53.6148073, 114.57371114, 356.81963021, 307.13971266, 253.11767905, 378.6824406, 215.6910104, 460.92713497
4.00599, 0.58418694, 1.0854585, 2.3150511, 1.8160472, 1.2359794, 2.7660337, 0.89633006, 4.0938618, 0.04087467, 0.03620241, 0.02986617, 0.04467892, 0.0254336, 0.05435513, 86.223795, 76.36782272, 63.00172767, 94.24874511, 53.65137091, 114.66039452, 347.19797, 307.51085614, 253.68950595, 379.5120938, 216.03835773, 461.70382802
4.01908, 0.7224615, 1.0759761, 2.4184816, 1.7998136, 1.2272216, 2.7434101, 0.8854388, 4.0628127, 0.04188872, 0.03613595, 0.0298392, 0.04461399, 0.02534574, 0.05429241, 88.53642391, 76.377308, 63.0684384, 94.29658159, 53.57101278, 114.75298284, 356.60523657, 307.63099281, 254.02579417, 379.80588443, 215.77225331, 462.19976802
4.03211, 0.98033244, 1.1066667, 2.65238, 1.7836836, 1.2150841, 2.7155463, 0.87357839, 4.0244657, 0.04398415, 0.03606926, 0.02977018, 0.04450481, 0.02524232, 0.05417919, 93.14971775, 76.38754994, 63.04735043, 94.25236946, 53.45823455, 114.74077692, 375.28798672, 307.75541268, 254.00949977, 379.73042575, 215.37621049, 462.27553023
4.04508, 1.3235336, 1.1459839, 2.9914009, 1.7715284, 1.2059896, 2.6947799, 0.86505951, 3.9956979, 0.04683485, 0.03604175, 0.02973744, 0.04445222, 0.02518574, 0.05412876, 99.38560977, 76.48217963, 63.10415824, 94.32956818, 53.44525938, 114.86362532, 400.52139594, 308.22117426, 254.30809959, 380.14568117, 215.38299097, 462.89739191
4.058, 1.8416565, 1.1570484, 3.480957, 1.7523392, 1.190905, 2.6601723, 0.84840687, 3.9482505, 0.05067456, 0.03595421, 0.02964007, 0.04429916, 0.02501743, 0.05396883, 107.71325734, 76.42385107, 63.00258799, 94.16179172, 53.17676561, 114.71552045, 434.20249423, 308.07188987, 253.9694883, 379.57523369, 214.36065377, 462.4292899
4.07086, 2.3508084, 1.1497793, 3.960591, 1.7321847, 1.1734174, 2.6220703, 0.830632, 3.8970651, 0.0542283, 0.03586271, 0.029517, 0.04412332, 0.02483421, 0.05379165, 115.43648901, 76.34141585, 62.83322818, 93.92588088, 52.86490307, 114.50697491, 465.46710254, 307.82656287, 253.35836977, 378.73126604, 213.16373592, 461.71908286
4.08367, 2.4162398, 1.1254665, 3.9950648, 1.7396536, 1.1789232, 2.6340803, 0.8342229, 3.9134859, 0.05464078, 0.03605673, 0.02968231, 0.04436796, 0.02496871, 0.05408003, 116.48758924, 76.8686287, 63.27913015, 94.58717366, 53.2302857, 115.29212135, 469.84022045, 310.04138458, 255.229597, 381.5072388, 214.69865872, 465.01842869
4.09643, 2.1834333, 1.1073449, 3.7455042, 1.7489265, 1.1879899, 2.6526289, 0.84395463, 3.9372003, 0.05307901, 0.03627049, 0.02989331, 0.04466897, 0.02519575, 0.05442036, 113.3284664, 77.44076718, 63.82491451, 95.37226921, 53.79518652, 116.19237325, 457.23152116, 312.4401212, 257.50602367, 384.78600404, 217.04039368, 468.78615106
4.10913, 1.7623482, 1.1014653, 3.3299607, 1.7387932, 1.1802747, 2.6350458, 0.8365111, 3.9125946, 0.05022182, 0.03629083, 0.02989954, 0.04467525, 0.02517148, 0.0544384, 107.36915566, 77.5861051, 63.92217338, 95.51114862, 53.81406983, 116.38376687, 433.31648606, 313.11914696, 257.97475431, 385.46037775, 217.18084208, 469.69732218
4.12178, 0.90986555, 1.067704, 2.5315486, 1.7383527, 1.1802168, 2.6344139, 0.83707941, 3.9111991, 0.04394518, 0.03641556, 0.03000537, 0.04482911, 0.02526978, 0.05462268, 94.06779924, 77.95012164, 64.22864281, 95.95991477, 54.09176826, 116.92377032, 379.74951919, 314.68282932, 259.28953819, 387.38794562, 218.36721125, 472.01854321
4.13438, 0.17042538, 0.99667978, 1.9009887, 1.7388359, 1.1807186, 2.6353459, 0.83806851, 3.911962, 0.03821711, 0.03655084, 0.03011905, 0.04499735, 0.02537511, 0.05482333, 81.91008538, 78.33879915, 64.55365151, 96.44204796, 54.3860318, 117.50190962, 330.77014125, 316.34853682, 260.68121317, 389.45326057, 219.62222766, 474.49740847
4.14693, -0.11600069, 0.95937579, 1.6879547, 1.736429, 1.178978, 2.6314516, 0.8366958, 3.906836, 0.03614127, 0.03665655, 0.0302048, 0.04512537, 0.02544526, 0.05498391, 77.56035967, 78.66615726, 64.82048428, 96.84052028, 54.60635841, 117.99728405, 313.30227613, 317.7691056, 261.84000886, 391.18378966, 220.58041573, 476.64577402
4.15942, -0.18454717, 0.97371727, 1.6530662, 1.7388435, 1.1814864, 2.6370895, 0.84140202, 3.9140582, 0.03589705, 0.03681662, 0.03034785, 0.04533943, 0.02561034, 0.05523664, 77.13062453, 79.10646413, 65.20728053, 97.41911045, 55.02797104, 118.68487164, 311.66460408, 319.64845315, 263.48550128, 393.6450492, 222.35358408, 479.57440711
4.17186, 0.11453873, 0.97056729, 1.8150085, 1.7302179, 1.1751338, 2.6223052, 0.83579529, 3.8929475, 0.03775367, 0.03686127, 0.03037831, 0.04537969, 0.02561945, 0.0552916, 81.21863492, 79.29882542, 65.35217006, 97.62430886, 55.1145561, 118.94758464, 328.28834018, 320.5284083, 264.1555778, 394.60060304, 222.77481221, 480.78997103
4.18426, 0.52106271, 0.92887064, 2.0562368, 1.7268069, 1.1723134, 2.6159235, 0.83238707, 3.8844073, 0.04033383, 0.03696194, 0.03045473, 0.04549309, 0.0256623, 0.05543644, 86.87639145, 79.61356975, 65.5974677, 97.98909112, 55.27488816, 119.40639606, 351.27164225, 321.90551343, 265.23350964, 396.20417455, 223.49570943, 482.80183076
4.1966, 0.91201509, 0.91147791, 2.332478, 1.7030851, 1.1538991, 2.5805228, 0.81403867, 3.8368237, 0.04311803, 0.03684413, 0.03032732, 0.04535279, 0.02547256, 0.05530139, 92.98946882, 79.45901252, 65.4046922, 97.80900461, 54.93479483, 119.26442286, 376.11344826, 321.38696535, 264.54161558, 395.60696989, 222.19414064, 482.38745636
4.20889, 0.646093, 0.89991926, 2.1113996, 1.710947, 1.1607378, 2.5894597, 0.82301058, 3.850822, 0.04118614, 0.03707526, 0.03053746, 0.04561109, 0.02571394, 0.05562149, 88.89439903, 80.02164208, 65.91074865, 98.44502169, 55.49986029, 120.05103343, 359.62383419, 323.72894196, 266.64307765, 398.26104392, 224.5256481, 485.66853942
4.22113, -0.13913366, 0.89289911, 1.5771309, 1.7168178, 1.1664795, 2.6034591, 0.8334709, 3.865734, 0.03574027, 0.03728946, 0.03073707, 0.04591973, 0.0259818, 0.05595513, 77.1892574, 80.53508032, 66.38371422, 99.17412378, 56.11361048, 120.84786326, 312.31962908, 325.85734415, 268.5987364, 401.27378599, 227.04431422, 488.96907551
4.23332, -1.1257817, 0.83376608, 1.0950498, 1.7122647, 1.162994, 2.5949903, 0.82974102, 3.8538236, 0.0299024, 0.03739164, 0.03081611, 0.0460317, 0.02602917, 0.0560964, 64.62261707, 80.8077582, 66.59725732, 99.47993121, 56.25211907, 121.23095403, 261.51484172, 327.0128796, 269.50581696, 402.57543944, 227.64110586, 490.59749033
4.24546, -1.6941324, 0.73554148, 0.91669197, 1.7076079, 1.1591648, 2.5859806, 0.82492768, 3.8439352, 0.02747091, 0.03749346, 0.03089114, 0.04613962, 0.0260597, 0.05625349, 59.40662272, 81.08065109, 66.80296552, 99.77822667, 56.35482273, 121.64973823, 240.44574709, 328.17044352, 270.38212604, 403.84807544, 228.09371806, 492.3720766
4.25756, -1.8473759, 0.6568868, 0.83193904, 1.7056003, 1.1575698, 2.5823301, 0.82316797, 3.8402726, 0.0262794, 0.03762775, 0.03099868, 0.04629942, 0.0261405, 0.05646127, 56.86397551, 81.41981262, 67.07567637, 100.18376421, 56.56342495, 122.17222787, 230.19242602, 329.59750047, 271.53065773, 405.55630391, 228.9757601, 494.56833217
4.2696, -2.125113, 0.61174482, 0.77113555, 1.71099, 1.1623293, 2.5940061, 0.83051164, 3.8522911, 0.02540772, 0.03784636, 0.03119356, 0.0466, 0.02636776, 0.05678844, 55.00911169, 81.93944254, 67.53577099, 100.89154342, 57.08764546, 122.95008067, 222.72094433, 331.75649381, 273.43889459, 408.48977811, 231.13651386, 497.80040492
4.2816, -2.8880274, 0.64137404, 0.73604692, 1.7134962, 1.1643672, 2.5989996, 0.83307824, 3.8592472, 0.02492834, 0.03803488, 0.03135346, 0.04684289, 0.02652061, 0.05708103, 54.002379, 82.39516266, 67.92116463, 101.47597877, 57.45172037, 123.65493158, 218.68204324, 333.65831019, 275.04601346, 410.9258664, 232.65011342, 500.73929325
4.29355, -2.9342048, 0.52424645, 0.71703875, 1.7058074, 1.1585461, 2.5853128, 0.82736447, 3.8404356, 0.02470927, 0.03811129, 0.03140836, 0.04691862, 0.02654221, 0.05718457, 53.55916754, 82.60902608, 68.07994008, 101.69955515, 57.53219429, 123.95177448, 216.92469873, 334.58208781, 275.73655774, 411.90231993, 233.0162041, 502.0279921
4.30545, -2.9495523, 0.53956994, 0.71354908, 1.7192367, 1.1687384, 2.6098039, 0.83777989, 3.8744868, 0.02475233, 0.03842129, 0.03167837, 0.0473378, 0.02682064, 0.05767814, 53.68938392, 83.33824143, 68.71240539, 102.67871694, 58.17567901, 125.10756981, 217.49022164, 337.59472126, 278.34695027, 415.94101615, 235.66374574, 506.7980129
4.31731, -2.7391476, 0.57728421, 0.72647719, 1.7192699, 1.1692758, 2.6127075, 0.84108661, 3.8780977, 0.02507791, 0.03857913, 0.03181551, 0.04755825, 0.02698366, 0.05794151, 54.43961544, 83.74831681, 69.0657191, 103.24034646, 58.57663464, 125.78053287, 220.56863862, 339.31636133, 279.82805378, 418.29065989, 237.33026863, 509.61493159
4.32912, -2.4237733, 0.62762632, 0.75003262, 1.7161966, 1.1673421, 2.609837, 0.8415613, 3.873655, 0.02558609, 0.03870324, 0.03192, 0.0477277, 0.02710233, 0.05814659, 55.58833219, 84.08665701, 69.34938954, 103.69319594, 58.88252784, 126.32928479, 225.26358326, 340.74887511, 281.02825484, 420.20150556, 238.61282918, 511.93094384
4.34088, -1.950953, 0.67826527, 0.82303294, 1.702533, 1.157189, 2.5841568, 0.8311354, 3.8373658, 0.02691305, 0.03870812, 0.03191218, 0.0476885, 0.0270452, 0.05811267, 58.51992813, 84.16721262, 69.39006972, 103.6942337, 58.80727636, 126.36062806, 237.18707375, 341.1380619, 281.24483589, 420.28301538, 238.35172462, 512.15216016
4.35259, -1.525292, 0.67671867, 0.88535054, 1.6975535, 1.1528105, 2.571953, 0.82366358, 3.8240627, 0.0280317, 0.03881536, 0.0319868, 0.04777749, 0.02703752, 0.05825784, 60.99814924, 84.46382894, 69.60460795, 103.96581057, 58.83475665, 126.7714717, 247.27776532, 342.40427178, 282.16711694, 421.46251368, 238.50768145, 513.91339934
4.36426, -1.3752704, 0.67018679, 0.90849536, 1.6914599, 1.1481739, 2.5613079, 0.81894384, 3.8124593, 0.02852604, 0.03892342, 0.03206889, 0.0478973, 0.02708365, 0.0584363, 62.10098912, 84.73601068, 69.81375473, 104.27208441, 58.96091586, 127.2154237, 251.79638487, 343.57296818, 283.06877723, 422.78447203, 239.06455717, 515.81116893
4.37589, -1.7151616, 0.67781588, 0.86207728, 1.6888383, 1.1459581, 2.5582519, 0.81560127, 3.8068733, 0.02791599, 0.03907274, 0.0321858, 0.04808964, 0.02715306, 0.05866298, 60.79990228, 85.09887451, 70.09937582, 104.7373145, 59.13828532, 127.76561595, 246.56864032, 345.1109787, 284.28183489, 424.75293967, 239.8300993, 518.14218482
4.38747, -2.5484529, 0.70785872, 0.77907109, 1.685156, 1.143475, 2.5531078, 0.81425446, 3.7996406, 0.0266611, 0.03921115, 0.03230002, 0.04826408, 0.02725647, 0.05887904, 58.09299153, 85.43882212, 70.37988193, 105.16464815, 59.39026594, 128.29403273, 235.63731721, 346.55772236, 285.47551308, 426.56979615, 240.89933338, 520.38741486
4.399, -2.7683151, 0.60541682, 0.76448203, 1.6886079, 1.1451593, 2.558896, 0.81250879, 3.8068333, 0.02653339, 0.03943424, 0.03247447, 0.04854398, 0.02735414, 0.05920945, 57.84118907, 85.96427011, 70.79238173, 105.82295618, 59.63038395, 129.07302889, 234.66284141, 348.7587342, 287.20608471, 429.32581406, 241.92164025, 523.65181623
4.41049, -2.4059547, 0.63745445, 0.78483125, 1.6909334, 1.1460733, 2.563032, 0.81051853, 3.8118486, 0.02700236, 0.03963481, 0.0326302, 0.04879671, 0.02744069, 0.05950882, 58.87058827, 86.41188585, 71.14042075, 106.38667758, 59.82623961, 129.7412427, 238.88498092, 350.6420151, 288.67348793, 431.69569369, 242.76282141, 526.46381149
4.42194, -1.8106934, 0.705369, 0.89004515, 1.6731356, 1.1305839, 2.5429608, 0.80575897, 3.7799852, 0.02888165, 0.03959875, 0.03255122, 0.04881865, 0.02748011, 0.05951973, 62.97342034, 86.34095206, 70.97455227, 106.44397786, 59.91752112, 129.77657638, 255.58295243, 350.42205624, 288.05622307, 432.01188668, 243.18032703, 526.70921115
4.43334, -1.2974431, 0.83559745, 1.0425841, 1.6732687, 1.1305277, 2.5433044, 0.80635418, 3.7802082, 0.03139657, 0.03977494, 0.03269394, 0.04903722, 0.02761148, 0.05978395, 68.46313138, 86.73293721, 71.29216676, 106.93020063, 60.20937668, 130.36441806, 277.91799644, 352.08211558, 289.40213148, 434.07052118, 244.412854, 529.19895928
4.4447, -0.36179567, 0.88917362, 1.4441593, 1.6602909, 1.1195702, 2.5281, 0.80439934, 3.7565251, 0.03711549, 0.03979603, 0.03267935, 0.04910716, 0.02770024, 0.05986057, 80.94116334, 86.78686191, 71.26684887, 107.09248982, 60.4084572, 130.54343583, 328.63661116, 352.37126593, 289.35704325, 434.81600072, 245.26989531, 530.03132883
4.45601, 0.47774262, 0.92375834, 2.011915, 1.6562438, 1.1165717, 2.5227739, 0.80306263, 3.7481928, 0.04400552, 0.0399268, 0.03278277, 0.04927669, 0.02780206, 0.06006387, 95.97022293, 87.07506796, 71.4948892, 107.46594301, 60.63262876, 130.99135976, 389.73626994, 353.61293491, 290.34163502, 436.42053229, 246.22986015, 531.95754257
4.46729, 1.1979211, 0.99462932, 2.6730266, 1.6423964, 1.1047332, 2.5067317, 0.80071967, 3.7231739, 0.05095578, 0.03994209, 0.03275824, 0.04934529, 0.02788894, 0.06013793, 111.12604626, 87.10703171, 71.4402434, 107.61384508, 60.82112812, 131.15078167, 451.37698881, 353.81542854, 290.17933267, 437.11096529, 247.04611197, 532.71439868
4.47851, 1.7648038, 1.0757889, 3.2921199, 1.6305176, 1.0964517, 2.4931841, 0.7987384, 3.7019637, 0.05681026, 0.03998082, 0.03278564, 0.04943859, 0.0279828, 0.06024278, 123.89168329, 87.1900802, 71.49885456, 107.81557563, 61.02483498, 131.37732342, 503.33385026, 354.22651149, 290.47788197, 438.02156335, 247.92515796, 533.74570654
4.4897, 2.0902511, 1.1126062, 3.6409176, 1.62622, 1.0964776, 2.4889441, 0.79883104, 3.6948908, 0.06002119, 0.04011334, 0.03293814, 0.04962571, 0.02811426, 0.06046443, 130.8919321, 87.47764891, 71.83024293, 108.22186768, 61.31050865, 131.85853829, 531.88625435, 355.47002991, 291.88597224, 439.76525454, 249.1384784, 535.81410947
4.50085, 2.3044583, 1.1004118, 3.8442589, 1.6212079, 1.0966804, 2.4835954, 0.79900418, 3.6860747, 0.06196194, 0.04023816, 0.03309472, 0.04980342, 0.02824836, 0.06067374, 135.12268886, 87.74882712, 72.17088078, 108.60814297, 61.60223799, 132.3134613, 549.19616036, 356.64860831, 293.33319924, 441.42975251, 250.37773346, 537.77826303
4.51195, 2.4702023, 1.078302, 3.9714797, 1.618132, 1.0950935, 2.4760294, 0.79774763, 3.6741142, 0.06326992, 0.04038574, 0.0332236, 0.0499573, 0.02835658, 0.06085516, 137.98197363, 88.0751015, 72.45557039, 108.94920804, 61.84134697, 132.7157619, 560.93980291, 358.05278601, 294.55451538, 442.91254629, 251.40438326, 539.53100803
4.52301, 2.4268795, 1.0735695, 3.9252154, 1.6134355, 1.0925012, 2.464884, 0.79563337, 3.6595393, 0.06319265, 0.04051451, 0.03333848, 0.05007639, 0.02845059, 0.0610166, 137.82049012, 88.3604354, 72.70980909, 109.21449598, 62.04953595, 133.07462491, 560.40740889, 359.29231281, 295.65353944, 444.08935603, 252.30660284, 541.10971211
4.53403, 2.1812706, 1.0949693, 3.7139995, 1.60044, 1.0844302, 2.4371829, 0.78910368, 3.6286953, 0.06175624, 0.04053962, 0.03337035, 0.05002695, 0.02846604, 0.06104291, 134.69473729, 88.41977506, 72.78309324, 109.11231453, 62.08643759, 133.13889808, 547.82064375, 359.61448135, 296.01810579, 443.77367361, 252.51344551, 541.49284761
4.54501, 1.5337515, 1.098087, 3.0895256, 1.5920715, 1.0796644, 2.4165882, 0.78467736, 3.6074546, 0.05659038, 0.04062356, 0.03345347, 0.0500493, 0.02851952, 0.0611501, 123.43411979, 88.6075257, 72.96821395, 109.16681774, 62.20637391, 133.37970804, 502.13700494, 360.46044356, 296.83883574, 444.09681044, 253.05905965, 542.59622242
4.55595, 0.93598826, 1.0668358, 2.5205091, 1.5821539, 1.0732933, 2.4024615, 0.77920285, 3.5841931, 0.05134748, 0.04068172, 0.03350689, 0.05013063, 0.02854961, 0.0612309, 112.02248171, 88.75348556, 73.10048594, 109.36774889, 62.28540905, 133.58471078, 455.81961949, 361.13804478, 297.44596955, 445.0175083, 253.43940805, 543.55635677
4.56685, 0.54146138, 0.99476785, 2.11652, 1.5988942, 1.083882, 2.4320561, 0.78853169, 3.6228464, 0.04726242, 0.04107851, 0.03382173, 0.05066308, 0.02884791, 0.06183434, 103.14691521, 89.65095482, 73.81354405, 110.56861003, 62.9585376, 134.94910745, 419.80393989, 364.87590516, 300.41825823, 450.00994967, 256.23880346, 549.23762751
4.5777, 0.76839984, 0.95186481, 2.2511726, 1.5962572, 1.0809222, 2.4331739, 0.78694117, 3.6201568, 0.04896067, 0.0412282, 0.03392659, 0.05090138, 0.0289477, 0.06208786, 106.89169146, 90.01004668, 74.06904933, 111.12867263, 63.19906973, 135.55116145, 435.14922818, 366.42513378, 301.5303548, 452.3977071, 257.2793642, 551.82009453
4.58852, 0.98827894, 0.92896578, 2.3934665, 1.5894618, 1.0773683, 2.415291, 0.78370934, 3.6017619, 0.05071154, 0.04132551, 0.03402321, 0.05094222, 0.02901821, 0.06220863, 110.75472136, 90.25548818, 74.30716096, 111.25852645, 63.37618364, 135.86452414, 450.9852208, 367.51382483, 302.57338904, 453.03667874, 258.06323938, 553.23052297
4.5993, 0.89179671, 0.9099383, 2.2998496, 1.5942948, 1.0804763, 2.4252228, 0.78630691, 3.6123935, 0.04993481, 0.04157555, 0.03422641, 0.05127782, 0.02919778, 0.06258226, 109.09882742, 90.83530519, 74.77871319, 112.03305689, 63.7920283, 136.73128363, 444.35254543, 369.96638763, 304.56891552, 456.30347435, 259.82085072, 556.897772
4.61003, 0.4524834, 0.89142324, 1.9293016, 1.5965796, 1.0822989, 2.4281427, 0.78758642, 3.6161986, 0.04594843, 0.041799, 0.03441472, 0.05154751, 0.02935754, 0.06290667, 100.36477426, 91.30121097, 75.17178421, 112.59480498, 64.12544021, 137.40653457, 408.78350415, 371.86781147, 306.17301329, 458.59614858, 261.18149866, 559.65377405
4.62073, -0.17860234, 0.88379698, 1.509092, 1.584172, 1.074045, 2.4040937, 0.78113079, 3.5879686, 0.04082835, 0.04183167, 0.03444413, 0.05153232, 0.02937419, 0.06295472, 89.15505562, 91.34594717, 75.21411603, 112.52883225, 64.14310738, 137.47142476, 363.12421254, 372.04760741, 306.34344248, 458.32446979, 261.25176183, 559.91443795
4.63139, -0.67715997, 0.83566026, 1.2081853, 1.5629061, 1.0600004, 2.3741697, 0.77010816, 3.5393575, 0.03670419, 0.04174605, 0.03437969, 0.0514523, 0.02930386, 0.06282191, 80.12562454, 91.13204104, 75.05120483, 112.32088921, 63.97061361, 137.14086038, 326.3456315, 371.17393661, 305.67790235, 457.4745187, 260.54748924, 558.56439116
4.64201, -1.0580174, 0.76438257, 1.0306795, 1.56997, 1.0639622, 2.3839126, 0.77389139, 3.557309, 0.03406178, 0.04203888, 0.03460737, 0.05180249, 0.02951518, 0.06327997, 74.33490458, 91.74378344, 75.52557992, 113.05144917, 64.4126218, 138.09939145, 302.75844601, 373.66302493, 307.60794459, 460.44696312, 262.34600541, 562.46466427
4.65259, -1.1283345, 0.75335815, 1.0074314, 1.5749866, 1.0670568, 2.3912738, 0.77643948, 3.5690656, 0.03383341, 0.04230352, 0.03482025, 0.0521258, 0.02970242, 0.0636818, 73.82014848, 92.30082959, 75.97329139, 113.73177721, 64.80685974, 138.94548469, 300.65986345, 375.92927399, 309.4293345, 463.21473626, 263.94991071, 565.90688745
4.66314, -1.0628093, 0.80234063, 1.0506313, 1.575494, 1.0673913, 2.3922719, 0.77673042, 3.5699159, 0.03470548, 0.04249925, 0.03498121, 0.05236947, 0.02984064, 0.06397377, 75.7251948, 92.73071501, 76.32680106, 114.26691469, 65.11040381, 139.58675918, 308.41675156, 377.67754802, 310.86699882, 465.39108595, 265.18438534, 568.51481128
4.67364, -0.77637133, 0.82912696, 1.1589432, 1.5853947, 1.0739339, 2.4115006, 0.78180751, 3.5920225, 0.03661398, 0.04282374, 0.03524558, 0.05281528, 0.03007224, 0.06445928, 79.89188033, 93.44160037, 76.9060211, 115.24318544, 65.61777287, 140.65043872, 325.38473926, 380.57022375, 313.2238911, 469.36401663, 267.24895983, 572.84302411
4.68411, -0.10803556, 0.84352637, 1.5072843, 1.5757031, 1.0681419, 2.3915659, 0.77703074, 3.568212, 0.04194386, 0.04288525, 0.03530899, 0.05283381, 0.03011549, 0.06453512, 91.52455153, 93.57874499, 77.04678079, 115.28722825, 65.71418436, 140.82032635, 372.75980773, 381.12609577, 313.79496225, 469.54007772, 267.63973512, 573.53089306
4.69454, 0.3016218, 0.84636777, 1.7715633, 1.579668, 1.0704461, 2.3989957, 0.77906157, 3.5776114, 0.04567874, 0.0431339, 0.03550735, 0.05315579, 0.03029157, 0.06491311, 99.67751392, 94.12430241, 77.48207849, 115.99348448, 66.10050099, 141.64962956, 405.96216018, 383.3452865, 315.56557464, 472.41312184, 269.21119031, 576.90433221
4.70493, 0.50054939, 0.85988005, 1.9225917, 1.5767779, 1.067884, 2.3966247, 0.77737087, 3.5726624, 0.04780519, 0.04329291, 0.03562818, 0.05337422, 0.03039805, 0.06516697, 104.31619443, 94.46990219, 77.74460178, 116.46842942, 66.33188435, 142.20150515, 424.85128361, 384.75003262, 316.63246575, 474.34400776, 270.15159404, 579.14777589
4.71528, 0.33896518, 0.87261123, 1.8216696, 1.5805594, 1.0695403, 2.4077099, 0.77880304, 3.5833688, 0.04675149, 0.04354779, 0.03582278, 0.05374805, 0.03056852, 0.06557019, 102.01005477, 95.01968498, 78.16399566, 117.27629967, 66.69941031, 143.07176317, 415.45594379, 386.98629261, 318.33819383, 477.63071859, 271.64642273, 582.68780007
4.7256, -0.11933157, 0.87219509, 1.5337891, 1.5883491, 1.0737404, 2.4263566, 0.78196559, 3.6035015, 0.04310084, 0.04386074, 0.03606223, 0.05421011, 0.03077491, 0.06606407, 94.03806495, 95.69601234, 78.6811153, 118.27642115, 67.14515515, 144.1395673, 382.98558312, 389.73784822, 320.44186402, 481.70030023, 273.45975709, 587.03224337
4.73588, -0.4816622, 0.86615563, 1.324639, 1.587302, 1.0739875, 2.4205875, 0.78221343, 3.5979959, 0.04024439, 0.04405411, 0.03623733, 0.05440227, 0.03092568, 0.06632648, 87.79974066, 96.11125454, 79.05768222, 118.68746596, 67.46943891, 144.70208752, 357.57625618, 391.42601467, 321.97304707, 483.37067302, 274.77836712, 589.31871929
4.74613, -0.70017348, 0.82774933, 1.206657, 1.6028367, 1.0819922, 2.4520609, 0.78814753, 3.6328143, 0.03859364, 0.04448037, 0.03654566, 0.05501605, 0.03119087, 0.06696462, 84.19242781, 97.03440649, 79.72475254, 120.01809829, 68.04322264, 146.0840209, 342.88234084, 395.18262275, 324.68727276, 488.78607678, 277.1130381, 594.94223347
4.75634, -0.16397964, 1.0509949, 1.8531533, 1.9922343, 1.3576845, 3.0243232, 0.96810539, 4.4752768, 0.0480477, 0.04981809, 0.04112599, 0.06138058, 0.03472787, 0.07466668, 104.82977676, 108.69240386, 89.72808877, 133.91927447, 75.76878207, 162.90669701, 426.92672465, 442.65754835, 365.42402578, 545.39577384, 308.57375605, 663.44911461
4.76651, -0.45428032, 1.0376328, 1.6692256, 1.9803948, 1.3511808, 3.0076477, 0.96124243, 4.4552397, 0.04580632, 0.04989348, 0.04121209, 0.06148673, 0.03476037, 0.07483477, 99.96448598, 108.88401019, 89.93835741, 134.18429874, 75.85857587, 163.31412797, 407.10924191, 443.43434981, 366.27744487, 546.47075506, 308.93698907, 665.10311316
4.77665, -0.75105993, 1.0231559, 1.5124431, 1.9854112, 1.3538532, 3.0143892, 0.96454912, 4.4628685, 0.04379962, 0.05018293, 0.0414397, 0.06183444, 0.03497784, 0.0752381, 95.6093853, 109.54340526, 90.45796044, 134.97727811, 76.35248531, 164.23588261, 389.36977681, 446.11615402, 368.39056913, 549.69574886, 310.94593977, 668.85158557
4.78675, -0.78062659, 1.0021037, 1.4704798, 1.9800874, 1.3502603, 3.0064938, 0.96233162, 4.4526517, 0.04338437, 0.05034379, 0.04157311, 0.06203459, 0.03509669, 0.07549411, 94.7272656, 109.92276643, 90.77248378, 135.44894476, 76.63159193, 164.83704938, 385.77417172, 447.65742897, 369.66843202, 551.61208491, 312.08004072, 671.29432894
4.79681, -0.65035339, 0.95537157, 1.4952305, 1.9838974, 1.3523577, 3.0117618, 0.96469425, 4.4588202, 0.04394818, 0.05062283, 0.0417958, 0.06237307, 0.03530057, 0.07589214, 95.98333535, 110.5608497, 91.28250565, 136.22351237, 77.09684546, 165.74931551, 390.88622222, 450.25225169, 371.74238276, 554.76186504, 313.97215527, 675.00388003
4.80684, -0.68228433, 0.9410532, 1.4621255, 1.9872206, 1.3530413, 3.015581, 0.9682445, 4.4618468, 0.04366453, 0.05090489, 0.04200413, 0.06270786, 0.03553276, 0.07627703, 95.32952344, 111.13686364, 91.70449483, 136.90540534, 77.57604162, 166.52997754, 388.23975741, 452.61685383, 373.47643773, 557.56201686, 315.93678948, 678.21127965
4.81684, -1.114397, 0.95439831, 1.3041129, 1.9910117, 1.3544213, 3.0205084, 0.9712067, 4.4669171, 0.04143644, 0.05119903, 0.04222812, 0.06306158, 0.03575861, 0.07668824, 90.40557246, 111.70548826, 92.13284723, 137.58707217, 78.01775337, 167.3175711, 368.21059911, 454.9624944, 375.24557339, 560.37495137, 317.75655996, 681.46355825
4.8268, -1.4631316, 0.9098828, 1.1617323, 1.9828663, 1.3498902, 3.0089849, 0.96667466, 4.4530599, 0.03929869, 0.05134188, 0.04236178, 0.06324629, 0.03584802, 0.07694037, 85.68423686, 111.94240078, 92.36280701, 137.8979802, 78.16063303, 167.75565516, 349.00438568, 455.95771457, 376.20717532, 561.67857272, 318.35965064, 683.29323473
4.83672, -1.5940865, 0.84348213, 1.0934655, 1.9651778, 1.3401826, 2.9842195, 0.95643755, 4.4236796, 0.03831243, 0.05136155, 0.04241497, 0.06329254, 0.03583154, 0.07706, 83.47733888, 111.90950587, 92.41618593, 137.90545179, 78.07183059, 167.90277948, 340.03826064, 455.85441794, 376.44993889, 561.74682361, 318.01935513, 683.93853776
4.84662, -1.9639599, 0.82356625, 1.0100111, 1.9518999, 1.3329315, 2.966254, 0.94889784, 4.4006149, 0.03700231, 0.05143923, 0.0425079, 0.06341177, 0.03586538, 0.07723647, 80.56732028, 112.0017005, 92.55497361, 138.07021911, 78.09182541, 168.17155042, 328.20696038, 456.26114349, 377.04104407, 562.45642497, 318.12254098, 685.08016889
4.85647, -2.5980772, 0.83879556, 0.9240403, 1.9442739, 1.3273936, 2.9560842, 0.94181394, 4.3838854, 0.03555651, 0.05157657, 0.04261609, 0.06359634, 0.03589684, 0.07744677, 77.38865245, 112.25625547, 92.75379505, 138.41725372, 78.12938133, 168.56267884, 315.27982988, 457.32975063, 377.87711502, 563.90913686, 318.29754461, 686.72099883
4.8663, -2.6376862, 0.78236682, 0.90339511, 1.9283372, 1.3135357, 2.9304564, 0.93160279, 4.3416131, 0.03531558, 0.05159635, 0.0425842, 0.06360557, 0.03586269, 0.07741998, 76.84552086, 112.27192798, 92.66177844, 138.40357972, 78.03601457, 168.46327929, 313.0891033, 457.42571411, 377.52874593, 563.89301785, 317.9394915, 686.36423386
4.87608, -2.3533141, 0.75488466, 0.90823064, 1.9192795, 1.3052157, 2.9157517, 0.9292878, 4.3169014, 0.03557026, 0.05170804, 0.04264127, 0.06373298, 0.03598024, 0.07754879, 77.38057768, 112.48717377, 92.76305385, 138.64658015, 78.27246495, 168.70189371, 315.29147173, 458.33525199, 377.96822726, 564.92320966, 318.9255161, 687.38525802
4.88584, -2.1132149, 0.77302466, 0.93095001, 1.9055695, 1.2928121, 2.8937176, 0.92520071, 4.2799664, 0.03617657, 0.0517579, 0.04263163, 0.06378115, 0.03606469, 0.07756833, 78.67982839, 112.56739607, 92.71882678, 138.71655556, 78.43649926, 168.70206683, 320.60847309, 458.69521722, 377.8152811, 565.24911125, 319.61694347, 687.43556208
4.89556, -1.9232968, 0.78330398, 0.95494849, 1.8919226, 1.2805815, 2.8720529, 0.92054226, 4.2514117, 0.03680777, 0.05180852, 0.04262389, 0.06383306, 0.0361386, 0.07766334, 80.03223742, 112.64882544, 92.67841483, 138.79416315, 78.57725454, 168.86574756, 326.1431822, 459.06059337, 377.67822199, 565.60670423, 320.21391215, 688.15284999
4.90525, -1.8081572, 0.81074957, 0.98467713, 1.870775, 1.2629548, 2.8390169, 0.91182067, 4.2085726, 0.03754634, 0.05175251, 0.04252209, 0.06375359, 0.03613062, 0.07762258, 81.6219822, 112.50478413, 92.438761, 138.59392709, 78.54434609, 168.74372177, 332.64629996, 458.50761228, 376.72954014, 564.8326076, 320.10354813, 687.70658559
4.91491, -1.5973728, 0.80848931, 1.0238814, 1.856746, 1.2476415, 2.8162865, 0.90841391, 4.1812538, 0.03845974, 0.05179142, 0.04245477, 0.0637852, 0.03622625, 0.07772036, 83.59510785, 112.57249303, 92.27858824, 138.6418843, 78.74045562, 168.93097962, 340.71331424, 458.81808375, 376.10506694, 565.07057777, 320.92693328, 688.52155855
4.92453, -1.383893, 0.82026211, 1.0743311, 1.8368113, 1.234162, 2.7848014, 0.90085838, 4.1413963, 0.03957502, 0.0517469, 0.04241682, 0.06371609, 0.03623934, 0.07770079, 86.00618356, 112.45865212, 92.18211916, 138.47064558, 78.75694549, 168.86280467, 350.56701171, 458.38905977, 375.74054228, 564.41570159, 321.01862784, 688.29619425
4.93412, -1.2945715, 0.83726721, 1.1045492, 1.83108, 1.2315372, 2.7758183, 0.89853324, 4.1299939, 0.04031131, 0.05190247, 0.04256554, 0.06390427, 0.03635812, 0.07794873, 87.59282569, 112.7793698, 92.4910631, 138.85819679, 79.00290808, 169.37554632, 357.06190844, 459.73190949, 377.0290003, 566.03919735, 322.04611402, 690.43960316
4.94368, -1.0424292, 0.83538999, 1.1660263, 1.8083672, 1.2208882, 2.7497588, 0.88919297, 4.0846039, 0.04160857, 0.05181696, 0.04257617, 0.06389633, 0.03633512, 0.07787599, 90.39752746, 112.57596785, 92.49970058, 138.81924533, 78.94059383, 169.19103714, 368.52389333, 458.9388132, 377.0938293, 565.92486759, 321.81737485, 689.74164973
4.95321, -0.91340715, 0.82591473, 1.1970063, 1.7930233, 1.2154304, 2.7343324, 0.88328571, 4.0570396, 0.0423521, 0.05183459, 0.04267679, 0.06401067, 0.03638122, 0.07797068, 92.00005517, 112.59855995, 92.70537542, 139.04824891, 79.02972521, 169.3731221, 375.08682443, 459.06751048, 377.96243505, 566.90363969, 322.20642271, 690.53900456
4.9627, -0.91094797, 0.84268518, 1.2063231, 1.7724657, 1.2064611, 2.7117507, 0.874463, 4.0259589, 0.04271202, 0.05177346, 0.04271446, 0.0640388, 0.03636545, 0.07802844, 92.77231274, 112.4541484, 92.77761904, 139.0949753, 78.98730214, 169.48108269, 378.26591532, 458.51580195, 378.28755098, 567.13998596, 322.05949446, 691.03501872
4.97216, -1.0885914, 0.8647253, 1.1695717, 1.7695098, 1.2042512, 2.7046686, 0.87098146, 4.0163179, 0.04225084, 0.05196948, 0.04287266, 0.06425086, 0.03646081, 0.07829535, 91.76098155, 112.86807316, 93.11146692, 139.54094328, 79.186123, 170.04296353, 374.17305667, 460.24128363, 379.6799206, 569.00504329, 322.8966516, 693.38289932
4.98159, -1.0394105, 0.88608055, 1.1959585, 1.7611036, 1.197769, 2.6873805, 0.86250527, 3.9928833, 0.04292357, 0.0520871, 0.04295605, 0.06434315, 0.03645177, 0.07842979, 93.21209433, 113.11147443, 93.28262215, 139.72650364, 79.15805048, 170.31681215, 380.1219106, 461.27222094, 380.40952529, 569.80916376, 322.80906897, 694.55742311
4.99099, -0.64905362, 0.87576774, 1.3260088, 1.7478205, 1.1877787, 2.6641138, 0.85270077, 3.9609906, 0.04540871, 0.0521332, 0.04297677, 0.06436391, 0.03641366, 0.07848161, 98.59812963, 113.19933822, 93.31753106, 139.75644971, 79.06673423, 170.41090363, 402.12034219, 461.66957518, 380.58407054, 569.97948737, 322.46394878, 694.99990657
5.00036, -0.28794777, 0.86793259, 1.4988525, 1.7436402, 1.1842981, 2.6554731, 0.84775137, 3.9494239, 0.04850448, 0.05231555, 0.04311545, 0.06456146, 0.03647847, 0.07873526, 105.30722882, 113.58138828, 93.60719949, 140.16826228, 79.19777603, 170.94075235, 429.51805152, 463.26598022, 381.79697995, 571.70623111, 323.02506507, 697.21841222
5.0097, -0.00694595, 0.88272534, 1.6692421, 1.7242528, 1.1689126, 2.6202267, 0.83049427, 3.9016124, 0.05141619, 0.05225654, 0.04302603, 0.06441836, 0.03626674, 0.07860719, 111.57993032, 113.40361295, 93.37216764, 139.79635728, 78.70362597, 170.58800198, 455.10316785, 462.54145661, 380.83882255, 570.19004104, 321.00996476, 695.78050347
5.019, -0.19745057, 0.89196835, 1.5582731, 1.7276375, 1.1713686, 2.625671, 0.83228519, 3.9091909, 0.04990096, 0.05254282, 0.04326472, 0.06477497, 0.03646894, 0.07903701, 108.24366716, 113.97432307, 93.84853539, 140.5079392, 79.10734222, 171.44473393, 441.49603992, 464.86980358, 382.78227093, 573.09309968, 322.65701298, 699.27574593
5.02828, -0.50567644, 0.88725043, 1.4094208, 1.7269743, 1.1710514, 2.6249786, 0.83265326, 3.9080561, 0.04767247, 0.05277038, 0.04345455, 0.06505942, 0.03664202, 0.07938304, 103.3631669, 114.41643349, 94.21790596, 141.06145281, 79.44701092, 172.11783058, 421.59036073, 466.67364126, 384.28931845, 575.35145796, 324.04283846, 702.02201092
5.03752, -0.7742878, 0.92203541, 1.2998232, 1.7162558, 1.1623564, 2.6053892, 0.82252962, 3.8815771, 0.04598953, 0.05284548, 0.04348971, 0.06511082, 0.03658412, 0.07947324, 99.66877689, 114.52702925, 94.25114659, 141.10853756, 79.28531568, 172.23487537, 406.52246585, 467.12533043, 384.42539095, 575.54424197, 323.38374207, 702.50030576
5.04674, -0.75080174, 0.95617752, 1.3276294, 1.7128989, 1.1593365, 2.5988565, 0.81820582, 3.8729919, 0.04669157, 0.05303541, 0.04363197, 0.06532677, 0.03665484, 0.07974865, 101.14341764, 114.88545776, 94.51569853, 141.51104685, 79.40182344, 172.75176297, 412.53767036, 468.5878746, 385.50492947, 577.18672118, 323.85936749, 704.60946948
5.05592, -0.21443282, 0.92508749, 1.5770485, 1.7137869, 1.159961, 2.6002743, 0.81848822, 3.8750155, 0.05112339, 0.05329366, 0.04384487, 0.06564576, 0.03683014, 0.08013714, 110.69062663, 115.38961667, 94.93142828, 142.13397536, 79.7433613, 173.51021312, 451.47884485, 470.64482718, 387.20109267, 579.72824763, 325.25283971, 707.70392191
5.06508, 0.53057302, 0.93663645, 2.0782344, 1.6943997, 1.1435016, 2.5769376, 0.81330701, 3.8403542, 0.05896006, 0.05323761, 0.04373499, 0.06565421, 0.03688399, 0.08014867, 127.59557996, 115.21162405, 94.64697845, 142.08241059, 79.82071679, 173.4498811, 520.43053451, 469.91946824, 386.04140992, 579.51870207, 325.56878785, 707.45878783
5.0742, 0.91500535, 0.97919314, 2.428739, 1.6904051, 1.1395778, 2.5729615, 0.81374365, 3.8341159, 0.06403605, 0.05342315, 0.04386379, 0.06590992, 0.03706619, 0.08045754, 138.51152806, 115.5555727, 94.87842948, 142.5647448, 80.17506181, 174.03160102, 564.95472703, 471.3229862, 386.98596412, 581.48680915, 327.01451492, 709.83243797
5.08329, 1.0427934, 1.0201215, 2.5784889, 1.6834539, 1.1332408, 2.5653966, 0.81328168, 3.8225634, 0.06629068, 0.05356369, 0.04394718, 0.06612217, 0.03722977, 0.08071369, 143.31591067, 115.80102103, 95.01077827, 142.95160375, 80.48821004, 174.49746542, 584.55143245, 472.32475726, 387.52631354, 583.06551134, 328.29221998, 711.73356041
5.09236, 1.0773128, 1.04061, 2.6287416, 1.6626195, 1.1137954, 2.5432343, 0.81088937, 3.7890722, 0.06725031, 0.05348313, 0.04377469, 0.06614751, 0.03735091, 0.08073963, 145.31594622, 115.56751105, 94.58930514, 142.9330007, 80.70865851, 174.46397592, 592.7099247, 471.37298111, 385.80776155, 582.9904445, 329.19183444, 711.59795413
5.10139, 1.0311311, 1.0357795, 2.5884409, 1.6582098, 1.1108108, 2.537226, 0.80876962, 3.7802715, 0.06704651, 0.05366323, 0.0439215, 0.06637991, 0.0374774, 0.08102491, 144.80826548, 115.90280953, 94.86243573, 143.36851979, 80.94436856, 174.999062, 590.64004459, 472.74125108, 386.92234235, 584.76764874, 330.15370564, 713.78145054
5.1104, 1.1069785, 1.0457338, 2.6609314, 1.6487572, 1.1097534, 2.527999, 0.80800749, 3.7662292, 0.06827975, 0.0537469, 0.04409489, 0.06655237, 0.03762554, 0.08123224, 147.4475242, 116.06439129, 95.22125205, 143.71731484, 81.25092966, 175.41794484, 601.40584107, 473.40098274, 388.38642754, 586.19114205, 331.40457225, 715.49100076
5.11938, 1.3019153, 1.0710233, 2.8638044, 1.6325248, 1.1034174, 2.5076848, 0.80299946, 3.7361248, 0.07115007, 0.0537197, 0.04416453, 0.06657944, 0.0376757, 0.08126702, 153.62020842, 115.98626613, 95.35568451, 143.75175244, 81.34564379, 175.46373164, 626.58376237, 473.08301274, 388.93531116, 586.33245467, 331.79137081, 715.67879161
5.12833, 1.4339507, 1.075513, 2.9924834, 1.6366556, 1.1065485, 2.5136885, 0.80532104, 3.7448632, 0.07305651, 0.05402835, 0.04442508, 0.06695743, 0.03789898, 0.08172614, 157.70966073, 116.63289965, 95.9019967, 144.54336189, 81.81387169, 176.42511177, 643.26470271, 475.72119027, 391.16417545, 589.56212502, 333.70166171, 719.601111
5.13725, 1.7147141, 1.0840444, 3.2665022, 1.6355992, 1.1061816, 2.5101831, 0.80485687, 3.7397671, 0.07667164, 0.054254, 0.04461763, 0.06721187, 0.03805858, 0.08203809, 165.48532331, 117.09987999, 96.3010939, 145.06769346, 82.14428106, 177.06808223, 674.98100829, 477.62661659, 392.79259429, 591.70164485, 335.04983129, 722.22472836
5.14614, 1.9358103, 1.0946332, 3.4861572, 1.6409935, 1.1095234, 2.521242, 0.80758146, 3.7562284, 0.07956609, 0.05458936, 0.04488723, 0.06766465, 0.0382955, 0.08259059, 171.70265954, 117.80316782, 96.86609043, 146.01948263, 82.64121789, 178.22947783, 700.34131693, 480.49591028, 395.09769693, 595.58469879, 337.07724461, 726.96292274
5.155, 2.377649, 1.1220829, 3.9432392, 1.6249287, 1.0989959, 2.4904945, 0.79914125, 3.711029, 0.08499821, 0.05456327, 0.0448726, 0.0675501, 0.03826441, 0.08245755, 183.41113683, 117.73790293, 96.82715636, 145.76119998, 82.56783854, 177.92882696, 748.0990344, 480.23044302, 394.93949729, 594.53212516, 336.77846042, 725.73773842
5.16384, 2.5864993, 1.1259505, 4.1567771, 1.6183162, 1.0947929, 2.4768419, 0.79560892, 3.691012, 0.08765348, 0.05469183, 0.04498386, 0.06766123, 0.03834781, 0.08259685, 189.14090842, 118.01542995, 97.067331, 146.00113941, 82.74788914, 178.2295993, 771.47087909, 481.36317127, 395.91973943, 595.51171829, 337.51337725, 726.96566176
5.17264, 2.5695935, 1.1089317, 4.1209389, 1.6202505, 1.0957628, 2.4821816, 0.79661763, 3.6990954, 0.08766062, 0.05496643, 0.04520274, 0.06803357, 0.03854175, 0.08305279, 189.15651983, 118.60808922, 97.5397198, 146.8047147, 83.1664539, 179.21361216, 771.53577059, 483.78128124, 397.84715296, 598.79029698, 339.22116012, 730.98042023
5.18142, 2.4920815, 1.0897028, 4.0204946, 1.6150038, 1.0917798, 2.4746509, 0.79376656, 3.6880523, 0.08697102, 0.05512157, 0.0453213, 0.06823258, 0.03864392, 0.08329776, 187.66865426, 118.94296831, 97.7956473, 147.23429086, 83.38700923, 179.74239895, 765.46825644, 485.14796959, 398.89167383, 600.54342241, 340.12131015, 733.13842034
5.19017, 2.1624715, 1.0610368, 3.6539431, 1.6174871, 1.0932341, 2.4803507, 0.79501252, 3.6965852, 0.08328267, 0.05541077, 0.0455544, 0.06861677, 0.03884729, 0.08376722, 179.71000881, 119.56712542, 98.29874208, 148.06346914, 83.82592596, 180.7555894, 733.0074962, 487.69459094, 400.94436192, 603.92647861, 341.91213116, 737.27224703
5.1989, 1.6331469, 1.0191956, 3.0986385, 1.6174212, 1.0924666, 2.4834981, 0.794709, 3.70113, 0.07703908, 0.05565923, 0.04574354, 0.06896958, 0.03901483, 0.08419626, 166.23757426, 120.1034001, 98.70697005, 148.82491829, 84.18753671, 181.68158356, 678.05677481, 489.88277456, 402.61012023, 607.03330492, 343.38764791, 741.05044624
5.2076, 0.91037074, 0.94791201, 2.368453, 1.6285793, 1.0995076, 2.5029719, 0.80009515, 3.7303609, 0.06765826, 0.05610388, 0.04609858, 0.06955309, 0.03932414, 0.08491099, 145.91042367, 120.99248268, 99.41525958, 149.99677444, 84.80564311, 183.11729242, 595.11435065, 493.48333691, 405.47786898, 611.78105563, 345.89067707, 746.86733017
5.21627, 0.23138161, 0.87980989, 1.7867043, 1.6345935, 1.0998723, 2.5085956, 0.80046135, 3.7389755, 0.05903216, 0.05646342, 0.04631626, 0.06994838, 0.03951232, 0.08539622, 127.22173393, 121.68578634, 99.81736507, 150.74756201, 85.15401948, 184.0395992, 518.85853736, 496.28084105, 407.09311561, 614.80579706, 347.29042463, 750.58336576
5.22491, -0.47155451, 0.83409524, 1.3214309, 1.6312921, 1.0958299, 2.5027283, 0.79737115, 3.7306485, 0.05099993, 0.05666478, 0.04644286, 0.0701866, 0.03961664, 0.08569185, 109.83619121, 122.03631969, 100.02183284, 151.15763476, 85.32052017, 184.55057447, 447.92608664, 497.67977664, 407.90187343, 616.4402376, 347.94803326, 752.62093214
5.23352, -1.1530986, 0.74201471, 1.010944, 1.6488223, 1.1070044, 2.5216657, 0.79996048, 3.7591969, 0.04481334, 0.05723091, 0.04689412, 0.07077624, 0.03986374, 0.08641543, 96.4455844, 123.17022244, 100.92377182, 152.32197252, 85.79323926, 185.98003984, 393.29294202, 502.27264892, 411.55442609, 621.14981291, 349.85402063, 758.40317086
5.24211, -1.4144368, 0.64896887, 0.8938075, 1.6571577, 1.1154797, 2.5295089, 0.79897064, 3.7715702, 0.0423327, 0.05764158, 0.04729168, 0.07121509, 0.04002389, 0.0869591, 91.0428238, 123.96687163, 101.70786964, 153.15875523, 86.07739839, 187.01860791, 371.23770154, 505.48933537, 414.72566622, 624.5226355, 350.990602, 762.59012239
5.25067, -1.8415009, 0.63856136, 0.80958734, 1.6567762, 1.1160139, 2.5279142, 0.79703363, 3.7695171, 0.04047556, 0.05790192, 0.04752213, 0.07152242, 0.04016053, 0.08733814, 86.9897266, 124.44230172, 102.13413466, 153.71536353, 86.31264688, 187.70635253, 354.68803574, 507.39549702, 416.43717049, 626.75217508, 351.92734106, 765.34551929
5.25921, -2.5752327, 0.70063789, 0.77513673, 1.6669885, 1.1246179, 2.5397663, 0.79858983, 3.7874446, 0.03977378, 0.05832758, 0.04790824, 0.07199537, 0.04037101, 0.08791861, 85.45691721, 125.32114829, 102.93440525, 154.6874007, 86.74010655, 188.8996739, 348.41563818, 510.94574068, 419.67294944, 630.67462756, 353.64731803, 770.16118277
5.26772, -2.2630198, 0.60391105, 0.76276872, 1.6767554, 1.1335688, 2.5500315, 0.79916235, 3.803668, 0.03962415, 0.05874872, 0.04830449, 0.07244966, 0.04055842, 0.08848402, 85.11068688, 126.18929524, 103.75561286, 155.6182154, 87.11745218, 190.05922737, 346.98125255, 514.45149043, 422.99332583, 634.42800519, 355.16248057, 774.83793385
5.2762, -1.7865043, 0.58466397, 0.77835989, 1.6674303, 1.12588, 2.5390615, 0.79629598, 3.7868698, 0.04019935, 0.05883729, 0.04834759, 0.07260481, 0.04065988, 0.08866843, 86.3207475, 126.34230997, 103.81760856, 155.90555105, 87.30964655, 190.39921575, 351.89107499, 515.04108294, 423.21795094, 635.55719275, 355.92237407, 776.17243421
5.28466, -1.8019429, 0.58897941, 0.77127912, 1.6857647, 1.1413069, 2.5601433, 0.80937911, 3.8195022, 0.0401894, 0.05941611, 0.04888853, 0.07322138, 0.04117008, 0.08943534, 86.27360202, 127.54710957, 104.94780627, 157.18253221, 88.37880786, 191.98863716, 351.67519831, 519.91749509, 427.79644899, 640.71972068, 360.25660286, 782.59908557
5.29309, -1.9885866, 0.56367773, 0.75426816, 1.6774291, 1.1346923, 2.5499823, 0.80210703, 3.8041066, 0.03991676, 0.05952706, 0.04895887, 0.07339406, 0.04116314, 0.08964347, 85.66237417, 127.74658693, 105.06698578, 157.50552848, 88.33714939, 192.37718187, 349.15985295, 520.69511199, 428.25305348, 641.99256324, 360.06223727, 784.1294289
5.3015, -2.6933456, 0.55165396, 0.71645023, 1.6762927, 1.1342907, 2.5478866, 0.80320328, 3.8014686, 0.03907302, 0.05976665, 0.04916388, 0.07368414, 0.04137107, 0.09000356, 83.82728381, 128.22340572, 105.47622227, 158.0820024, 88.75751156, 193.09369129, 341.65640401, 522.60249548, 429.89138107, 644.29772773, 361.75062405, 786.99551274
5.30988, -3.8235977, 0.59805536, 0.6920162, 1.6676101, 1.12716, 2.5376929, 0.79458115, 3.7857378, 0.0385666, 0.0598688, 0.0492205, 0.07385379, 0.04132591, 0.09020457, 82.72252185, 128.41415355, 105.57435072, 158.41093864, 88.64102391, 193.48214825, 337.13010285, 523.34329061, 430.26120241, 645.59318119, 361.25056198, 788.52354934
5.31823, -3.0520637, 0.45473979, 0.69297746, 1.6771964, 1.1349648, 2.5490391, 0.80381754, 3.8031473, 0.03876069, 0.06030092, 0.04960474, 0.0743396, 0.0417456, 0.09080371, 83.1202071, 129.31205782, 106.37467798, 159.41724914, 89.5211807, 194.72362032, 338.72682645, 526.96527713, 433.49214766, 649.64827168, 364.81171665, 793.52682396
5.32656, -2.7216332, 0.49985139, 0.72395301, 1.6822191, 1.138834, 2.5553186, 0.80774637, 3.8125314, 0.03979035, 0.06065462, 0.049906, 0.07475584, 0.04203007, 0.0913123, 85.30885124, 130.04096529, 106.99638802, 160.27339365, 90.11071013, 195.76976494, 347.62087486, 529.8975835, 435.99436016, 653.0902305, 367.18773536, 797.73266164
5.33487, -2.1601685, 0.65163083, 0.77631068, 1.6825008, 1.1394767, 2.5549773, 0.80974929, 3.8124345, 0.041385, 0.06092602, 0.05013926, 0.07507903, 0.0422669, 0.09171204, 88.70724281, 130.59271172, 107.47167679, 160.92918921, 90.59757813, 196.58143262, 361.4424627, 532.10707311, 437.8991647, 655.71469283, 369.14473631, 800.98168854
5.34315, -1.2587061, 0.68284283, 0.93765981, 1.6619422, 1.1224742, 2.5309728, 0.79250273, 3.7751096, 0.04568359, 0.06081988, 0.0499834, 0.07505529, 0.04199891, 0.09166475, 97.89823086, 130.3347282, 107.11255445, 160.84069157, 90.00208621, 196.43414242, 398.86218385, 531.01668808, 436.40367153, 655.30570801, 366.69129093, 800.32244031
5.3514, -0.85237672, 0.71627472, 1.0593753, 1.6727661, 1.1303308, 2.5451967, 0.79721594, 3.7957948, 0.04877162, 0.0612858, 0.05037848, 0.07559672, 0.04230875, 0.09231954, 104.49526017, 131.30742342, 107.93802096, 161.96916599, 90.64829857, 197.79851805, 425.70830247, 534.93967318, 439.73393243, 659.85403157, 369.29649484, 805.82096461
5.35963, -0.71585725, 0.77226408, 1.1708166, 1.6650005, 1.1240706, 2.5358145, 0.79586445, 3.7814912, 0.0514892, 0.06140149, 0.05045085, 0.07577579, 0.04245133, 0.09253441, 110.31802816, 131.55556952, 108.09331835, 162.35317844, 90.95395906, 198.25931529, 449.39585558, 535.90993885, 440.33319029, 661.36828902, 370.51362262, 807.63693943
5.36784, -0.86286194, 0.79829455, 1.1373164, 1.6722609, 1.1303539, 2.5439225, 0.79629528, 3.7939866, 0.05096275, 0.06179655, 0.05080652, 0.07621916, 0.04264315, 0.0930808, 109.19032171, 132.40229481, 108.85558429, 163.30347748, 91.36514871, 199.43041411, 444.76774708, 539.31767443, 443.40425255, 665.18825694, 372.16001125, 812.34503751
5.37602, -0.91646424, 0.77169174, 1.1009502, 1.6746475, 1.1324332, 2.5465343, 0.79905389, 3.7979723, 0.05035533, 0.06210454, 0.05107024, 0.07658371, 0.04289925, 0.09352711, 107.88913368, 133.06246704, 109.42087041, 164.08490638, 91.91405016, 200.38710219, 439.43330686, 541.96449558, 445.67208285, 668.31913981, 374.36666354, 816.17827456
5.38418, -0.93650333, 0.76221643, 1.0852764, 1.6760915, 1.1331422, 2.5489173, 0.79847206, 3.8010937, 0.05021027, 0.06239808, 0.05130558, 0.07694851, 0.04306775, 0.09396728, 107.57856388, 133.6916935, 109.92532787, 164.86688608, 92.27529128, 201.33062908, 438.13367859, 544.48424816, 447.69131073, 671.45100911, 375.80825915, 819.95637374
5.39232, -0.89594905, 0.79526579, 1.1256623, 1.6582947, 1.1180033, 2.5285407, 0.79648626, 3.7696951, 0.05135688, 0.06233406, 0.05118186, 0.07697142, 0.04319999, 0.09398265, 110.03549326, 133.55482738, 109.66051389, 164.91634773, 92.55883467, 201.36400782, 448.10399456, 543.88315871, 446.57694407, 671.59851789, 376.93277251, 820.0264623
5.40043, -0.94547251, 0.83060206, 1.1355181, 1.6568972, 1.1157224, 2.5283242, 0.79881249, 3.7686657, 0.05180501, 0.06257812, 0.05135146, 0.07730206, 0.04345074, 0.09437751, 110.992505, 134.07395003, 110.02077472, 165.62008505, 93.09343297, 202.20432009, 451.96736038, 545.9562273, 448.01042317, 674.41376032, 379.08139085, 823.38670353
5.40851, -0.71503448, 0.8260633, 1.2258818, 1.6562672, 1.1151613, 2.527613, 0.79881256, 3.7674913, 0.0540586, 0.06283559, 0.05155957, 0.07762396, 0.04363781, 0.09476907, 115.75409045, 134.54800071, 110.40300462, 166.21389943, 93.44035732, 202.92622539, 471.37438404, 547.90703904, 449.58366563, 676.85706966, 380.50828878, 826.3571864
5.41658, -0.35442558, 0.82819408, 1.3878264, 1.6473554, 1.1064829, 2.5187423, 0.7992966, 3.7535408, 0.05776804, 0.06293811, 0.05158132, 0.07782371, 0.04384035, 0.09500373, 123.62466621, 134.68871564, 110.38496212, 166.54416735, 93.81916049, 203.30971432, 503.4440348, 548.50081722, 449.52720535, 678.22765597, 382.06531226, 827.95016588
5.42462, -0.14324247, 0.83753329, 1.5200795, 1.6524351, 1.11116, 2.5241616, 0.7995401, 3.762034, 0.06072145, 0.06330984, 0.05191553, 0.07824698, 0.04403816, 0.09552573, 129.86806538, 135.40397864, 111.03439217, 167.35080189, 94.18664885, 204.30574455, 528.8896427, 551.43473245, 452.18922628, 681.53864893, 383.57653908, 832.03820679
5.43263, -0.07181665, 0.86449637, 1.5774552, 1.6482116, 1.1087989, 2.5176367, 0.79647693, 3.7524714, 0.06212779, 0.06350587, 0.05208753, 0.07848812, 0.04414627, 0.09582218, 132.79618324, 135.74178601, 111.33545008, 167.76586726, 94.36124805, 204.81689186, 540.83538551, 552.8318614, 453.4328442, 683.25546175, 384.3024756, 834.15215686
5.44063, -0.34073912, 0.88981977, 1.4643607, 1.6657056, 1.1233217, 2.538249, 0.80004885, 3.7834564, 0.06012348, 0.06412379, 0.05265894, 0.07915661, 0.04444044, 0.09664167, 128.43380341, 136.9791397, 112.48830834, 169.09175172, 94.93220405, 206.44277023, 523.08937706, 557.89310099, 458.14604544, 688.68239298, 386.64297217, 840.80683753
5.4486, -0.40255496, 0.89604457, 1.4389176, 1.6606522, 1.1187969, 2.5327302, 0.79989265, 3.7749371, 0.05986328, 0.0643105, 0.05278593, 0.0794213, 0.04463324, 0.09696106, 127.79912012, 137.29326843, 112.69003885, 169.55256566, 95.28526684, 206.99733838, 520.52509126, 559.19470345, 458.98588896, 690.58663809, 388.09635131, 843.09898496
5.45655, -0.22389289, 0.88203567, 1.5222692, 1.6529829, 1.1120205, 2.524211, 0.799137, 3.7618704, 0.06183744, 0.06443769, 0.05285209, 0.07962851, 0.04480396, 0.09720927, 131.95283517, 137.50141779, 112.77929945, 169.91660546, 95.6056625, 207.43159684, 537.46477081, 560.06502552, 459.36792683, 692.09721257, 389.41698689, 844.9017068
5.46447, 0.04300083, 0.89591367, 1.6886007, 1.6387709, 1.0989685, 2.5090482, 0.79793562, 3.7386121, 0.06540729, 0.06443499, 0.05276614, 0.07972916, 0.0449621, 0.09732354, 139.51023162, 137.4363773, 112.54733075, 170.05800482, 95.90174367, 207.58586634, 568.27037086, 559.82289032, 458.44174037, 692.70134772, 390.63887149, 845.56448571
5.47238, 0.26495471, 0.91797619, 1.8527395, 1.633175, 1.1059132, 2.4843776, 0.78894702, 3.7108438, 0.06880823, 0.06460254, 0.05316107, 0.07967866, 0.04490112, 0.09737995, 146.70000981, 137.73341771, 113.3400718, 169.87589778, 95.72974071, 207.61527338, 597.58133745, 561.05599499, 461.68989205, 691.98813504, 389.9543467, 845.71918504
5.48026, 0.32482905, 0.91741779, 1.885258, 1.6154125, 1.0908641, 2.4809809, 0.79369539, 3.6961268, 0.06971051, 0.06452894, 0.05302713, 0.07996953, 0.04523137, 0.09760819, 148.55778013, 137.51552291, 113.00439377, 170.42045303, 96.39109945, 208.00962733, 605.17423081, 560.19180366, 460.34174052, 694.23537752, 392.66478953, 847.36098041
5.48812, 0.23651856, 0.91109326, 1.8279508, 1.6163576, 1.0917822, 2.4815169, 0.79434994, 3.6968767, 0.06894238, 0.06482951, 0.05328096, 0.0803272, 0.0454475, 0.09804411, 146.85481008, 138.09394916, 113.49426836, 171.10572604, 96.80813606, 208.84467569, 598.26222776, 562.57192814, 462.35689378, 697.05645178, 394.38034828, 850.79869613
5.49595, 0.19770604, 0.94451964, 1.833846, 1.6031549, 1.0835606, 2.4543058, 0.78780485, 3.6587628, 0.06935631, 0.06484736, 0.05331276, 0.08023593, 0.04545837, 0.09796516, 147.66925219, 138.06906627, 113.51029358, 170.83347741, 96.78720966, 208.58149303, 601.60589889, 562.49465266, 462.44198565, 695.97716662, 394.31198713, 849.76293132
5.50377, -0.13884279, 0.98455125, 1.6566486, 1.6171114, 1.0931514, 2.4790837, 0.79509047, 3.6933491, 0.06620639, 0.06541158, 0.0537805, 0.08098979, 0.04586622, 0.09885414, 140.90870372, 139.21710234, 114.46238172, 172.37259337, 97.61822234, 210.3937336, 574.088312, 567.19641279, 466.34106889, 702.27806053, 397.71482531, 857.18326965
5.51156, 0.08047704, 1.0158, 1.8304796, 1.6102217, 1.0885371, 2.4662967, 0.79152933, 3.6738527, 0.06989064, 0.06555101, 0.0538962, 0.08112584, 0.04595895, 0.09901419, 148.7051557, 139.47180357, 114.6740622, 172.61011439, 97.786091, 210.67085085, 605.87916123, 568.25910953, 467.22404675, 703.27670101, 398.41627895, 858.35005388
5.51933, 0.59397732, 1.0159486, 2.2053016, 1.6131421, 1.0905551, 2.4713823, 0.79306311, 3.6816808, 0.07704306, 0.06589248, 0.05417805, 0.08155855, 0.04620122, 0.09954572, 163.87315349, 140.15549438, 115.23850656, 173.47775004, 98.27152356, 211.73706129, 667.70889622, 571.07017507, 469.54473249, 706.84327803, 400.41195968, 862.73264699
5.52708, 1.2228943, 1.0423244, 2.7655078, 1.617308, 1.0940464, 2.4757622, 0.79538924, 3.688057, 0.08664853, 0.06626285, 0.05449939, 0.08198384, 0.04646903, 0.10006278, 184.24719466, 140.89961537, 115.88609024, 174.32830363, 98.81054529, 212.77091071, 750.75781298, 574.12807441, 472.20468034, 710.34099711, 402.6264227, 866.98429186
5.53481, 1.6609246, 1.0719782, 3.1876886, 1.6253654, 1.0986971, 2.4943245, 0.79947102, 3.7155203, 0.09343237, 0.06671676, 0.05485275, 0.08264868, 0.04679083, 0.10087168, 198.60972749, 141.82019432, 116.60080801, 175.68676543, 99.46354494, 214.42350466, 809.31834578, 577.90565707, 475.13872683, 715.90915598, 405.30578575, 873.75819041
5.54252, 1.9987473, 1.1109955, 3.5761401, 1.6233761, 1.0974385, 2.4903134, 0.79848339, 3.7093875, 0.09939486, 0.06696783, 0.05506134, 0.08294375, 0.04696665, 0.10122966, 211.21686232, 142.30851882, 117.00688579, 176.25779277, 99.80545244, 215.11585777, 860.73135358, 579.92246776, 476.81560116, 718.269398, 406.71791649, 876.62017793
5.55021, 2.2279602, 1.1543546, 3.8514493, 1.6212482, 1.0967157, 2.4830576, 0.79758245, 3.6983134, 0.1036041, 0.06721862, 0.05528558, 0.08318754, 0.04714685, 0.10152353, 220.0908125, 142.79551744, 117.44562716, 176.71898892, 100.15614856, 215.67096254, 896.93587666, 581.934435, 478.62605151, 720.18272573, 408.16625596, 878.92366639
5.55787, 2.376873, 1.1837503, 4.0343184, 1.6169379, 1.0938366, 2.4750025, 0.7953105, 3.6861865, 0.1064977, 0.06742203, 0.05545381, 0.08341477, 0.04728501, 0.10179907, 226.17830239, 143.18994589, 117.77200806, 177.15510657, 100.42323621, 216.19941114, 921.78815953, 583.56966733, 479.97903163, 721.99445265, 409.2742279, 881.11925492
5.56552, 2.2623159, 1.1709339, 3.9119789, 1.6269337, 1.0996007, 2.4978689, 0.80030334, 3.7201452, 0.10533138, 0.06792732, 0.05584407, 0.08416749, 0.04764166, 0.10271633, 223.64152167, 144.224524, 118.56914564, 178.70594777, 101.15363674, 218.08918636, 911.49364271, 587.8145336, 483.25114974, 728.35014755, 412.27092419, 888.86404201
5.57314, 2.3471282, 1.1556361, 3.9673603, 1.6284528, 1.1004642, 2.5012646, 0.80099569, 3.725044, 0.10654278, 0.06825914, 0.0561127, 0.08459662, 0.04787274, 0.10323784, 226.15234227, 144.88981442, 119.10725832, 179.56847189, 101.61676342, 219.13713129, 921.77215322, 590.55499878, 485.46812676, 731.90140468, 414.1787871, 893.17892234
5.58074, 2.3774962, 1.1417873, 3.9805692, 1.6386125, 1.1038934, 2.5133696, 0.80370057, 3.7430668, 0.10719422, 0.068776, 0.05644979, 0.08517791, 0.04816659, 0.10394715, 227.47262853, 145.94683747, 119.78987875, 180.75267609, 102.21242571, 220.58214002, 927.19958742, 594.89288169, 488.27468549, 736.76471661, 416.62735231, 899.1133155
5.58833, 2.4068471, 1.1393057, 4.0053651, 1.6326818, 1.1043484, 2.5044699, 0.8036685, 3.7294618, 0.10800904, 0.06895882, 0.05671424, 0.08540769, 0.0483813, 0.10422266, 229.13775019, 146.29394984, 120.31745669, 181.18969677, 102.6393902, 221.10505489, 934.03393435, 596.33785103, 490.44990339, 738.58334211, 418.38882228, 901.2902682
5.59589, 2.2835574, 1.13567, 3.8781476, 1.6282297, 1.1010042, 2.4979157, 0.80123311, 3.7198756, 0.10675819, 0.06917463, 0.05688313, 0.0856797, 0.04852533, 0.10455703, 226.42004667, 146.71027958, 120.64163001, 181.71534266, 102.91582324, 221.751679, 923.00296857, 598.06552273, 491.79648299, 740.76391723, 419.53710267, 903.97233376
5.60344, 1.8314601, 1.0963784, 3.3881156, 1.6308335, 1.1028337, 2.5022541, 0.80264994, 3.7253493, 0.10021773, 0.06952969, 0.05717688, 0.08612538, 0.04877851, 0.10508699, 212.46509608, 147.40536693, 121.2169908, 182.58882293, 103.41215131, 222.78809709, 866.10683882, 600.89303481, 494.13699781, 744.31721329, 421.55616672, 908.18820624
5.61095, 1.2971902, 1.0562291, 2.842782, 1.6404698, 1.1051328, 2.5154384, 0.80466317, 3.7451633, 0.09217514, 0.07002065, 0.05747107, 0.08670594, 0.04903985, 0.10579799, 195.31226669, 148.36855317, 121.77691736, 183.723447, 103.91178464, 224.1780676, 796.11685202, 604.76849452, 496.37771216, 748.87939579, 423.55723107, 913.77741141
5.61845, 0.73785546, 1.0000256, 2.3075468, 1.6630587, 1.1160936, 2.540777, 0.80972511, 3.7830629, 0.08338849, 0.07079208, 0.05799375, 0.08750122, 0.0493969, 0.10677083, 176.60024669, 149.92354276, 122.81922592, 185.31019867, 104.61280585, 226.11940193, 719.78294872, 611.05469395, 500.58358495, 755.28275713, 426.37830511, 921.61190561
5.62593, 0.2610051, 0.94235439, 1.8921877, 1.6835979, 1.1349972, 2.5628575, 0.81181837, 3.8165601, 0.0758249, 0.07152352, 0.05872555, 0.08824537, 0.049666, 0.10768762, 160.49574489, 151.39119006, 124.30219859, 186.78570883, 105.12617245, 227.93838563, 654.088167, 616.98324821, 506.58412962, 761.23090983, 428.43369765, 928.94550535
5.63339, -0.1178321, 0.93704306, 1.6422449, 1.6892528, 1.1397459, 2.5694338, 0.81293083, 3.8265336, 0.07093453, 0.07194259, 0.05909391, 0.08872734, 0.04990747, 0.10827832, 150.06274263, 152.19530048, 125.01379468, 187.70361425, 105.57977103, 229.06391771, 611.51587159, 620.20618972, 509.43970682, 764.90498079, 430.24474011, 933.45102743
5.64083, -0.46797854, 0.93607978, 1.4540034, 1.6991773, 1.1482369, 2.5808071, 0.81446241, 3.8433268, 0.0670256, 0.0724565, 0.05956262, 0.08929678, 0.05016416, 0.10897119, 141.71516989, 153.19795903, 125.93585076, 188.80409221, 106.06428124, 230.40255345, 577.44793834, 624.23695127, 513.15182024, 769.32154746, 432.18097668, 938.82313081
5.64825, -0.39196462, 0.89261688, 1.4576943, 1.6984014, 1.1475583, 2.5798908, 0.81442223, 3.841802, 0.06739396, 0.0727458, 0.05979641, 0.08965787, 0.05037471, 0.10940955, 142.41438332, 153.7236881, 126.35953093, 189.46163802, 106.44994357, 231.20015185, 580.24517071, 626.32316743, 514.8321812, 771.93186485, 433.71367582, 941.98892313
5.65566, -0.14551344, 0.87743767, 1.5646935, 1.6949833, 1.1459622, 2.574202, 0.8103162, 3.8343299, 0.07011553, 0.07297638, 0.06000463, 0.08993338, 0.05045763, 0.10976006, 148.09206245, 154.13449863, 126.73666903, 189.94963089, 106.5723158, 231.82586044, 603.32335437, 627.9400881, 516.32201628, 773.85004015, 434.17294613, 944.45275081
5.66304, -0.07993433, 0.88733718, 1.6152332, 1.7014199, 1.1520362, 2.580751, 0.81414574, 3.844608, 0.07153644, 0.07342018, 0.06041472, 0.0904238, 0.05078796, 0.11036611, 151.02072972, 154.99750313, 127.54164411, 190.89387779, 107.21857367, 232.99413059, 615.19837515, 631.39816799, 519.55392061, 777.62571839, 436.76581636, 949.12540033
5.67041, -0.18853784, 0.89504437, 1.5636165, 1.7093731, 1.15777, 2.5912934, 0.81864646, 3.85986, 0.07068018, 0.07390111, 0.06081962, 0.09098941, 0.05114236, 0.11104994, 149.14049673, 155.93689974, 128.33396396, 191.99448654, 107.91421527, 234.32371241, 607.48272166, 635.16599675, 522.73304311, 782.03664184, 439.55882297, 954.4530807
5.67775, -0.33784042, 0.87505692, 1.4687172, 1.7121666, 1.1606641, 2.5971562, 0.82356491, 3.8653331, 0.06879112, 0.07427391, 0.06115283, 0.09147708, 0.05151245, 0.11159809, 145.08298544, 156.64639464, 128.97355449, 192.92851802, 108.64163936, 235.36444432, 590.90018875, 637.99613634, 525.28900931, 785.76752032, 442.48031572, 958.60237607
5.68508, -0.50542989, 0.84971047, 1.3299666, 1.7221512, 1.1682477, 2.6144214, 0.83078547, 3.8892183, 0.06573966, 0.07480708, 0.06161331, 0.09217112, 0.05195789, 0.11241861, 138.57809711, 157.69207415, 129.87982464, 194.2951774, 109.52636451, 236.97655763, 564.35319786, 642.19402765, 528.9298663, 791.25855373, 446.0412962, 965.07659515
5.69239, -0.85302809, 0.83765954, 1.2065502, 1.7273033, 1.1723434, 2.6237748, 0.83537231, 3.9018934, 0.06288314, 0.07523949, 0.06198534, 0.09273097, 0.05232408, 0.1130835, 132.48952653, 158.52331713, 130.59792343, 195.37641139, 110.24245802, 238.2574834, 539.50589525, 645.51716932, 531.80316545, 795.58534553, 448.91439775, 970.19983579
5.69969, -1.2308319, 0.82857378, 1.0825538, 1.738806, 1.1816189, 2.64553, 0.84658455, 3.931372, 0.05982107, 0.07581497, 0.06249829, 0.09351597, 0.05290109, 0.11399912, 125.97325613, 159.65376906, 131.61104125, 196.92912716, 111.40092061, 240.06324968, 512.92123853, 650.05709529, 535.87642613, 801.82996702, 453.58753065, 977.4577806
5.70696, -1.3674452, 0.81184426, 1.0334417, 1.7403845, 1.1832333, 2.6502103, 0.85028831, 3.937344, 0.05867829, 0.07614775, 0.06278699, 0.09396684, 0.05322523, 0.11453445, 123.55123144, 160.33439263, 132.20238173, 197.85373647, 112.0694374, 241.16027345, 503.01000587, 652.76406266, 538.23114539, 805.51531528, 456.26456093, 981.82777422
5.71422, -1.3699328, 0.81427937, 1.0401907, 1.7489808, 1.1897251, 2.6656462, 0.85691403, 3.9585597, 0.05910163, 0.07663647, 0.06320716, 0.09461156, 0.05364282, 0.11529529, 124.4289374, 161.3457128, 133.07247095, 199.18937205, 112.93629492, 242.73561858, 506.53279382, 656.81582098, 541.71940948, 810.87206264, 459.74785433, 988.14273919
5.72145, -1.1215469, 0.84532225, 1.1377896, 1.7483052, 1.1893682, 2.6655024, 0.85754393, 3.9581318, 0.06205672, 0.07692482, 0.06344772, 0.09498333, 0.05387485, 0.1157452, 130.63590811, 161.93480899, 133.56410244, 199.94987071, 113.41220058, 243.65577791, 531.74681145, 659.14739364, 543.66587739, 813.88576649, 461.63858705, 991.78843606
5.72867, -0.94288779, 0.87887483, 1.2182, 1.7650108, 1.2017346, 2.6952312, 0.86967196, 3.999057, 0.06446787, 0.07759928, 0.0640307, 0.09589192, 0.05447055, 0.11680537, 135.69633724, 163.33622394, 134.7761699, 201.8398154, 114.65330058, 245.85985706, 552.28848919, 664.78372358, 548.5433783, 821.49458838, 466.64264818, 1000.65758418
5.73588, -0.66175363, 0.88948453, 1.3503459, 1.7829405, 1.2100101, 2.7188717, 0.87971194, 4.0314707, 0.06814658, 0.07830509, 0.06450837, 0.09669765, 0.05500369, 0.11774794, 143.42316009, 164.80303192, 135.76607723, 203.51251873, 115.76226495, 247.81553397, 583.67631704, 670.68405584, 552.51497657, 828.21656791, 471.10726342, 1008.51255881
5.74306, -0.2808732, 0.88255131, 1.5207524, 1.7787673, 1.2104521, 2.7167999, 0.87853359, 4.0283735, 0.07260977, 0.07852815, 0.0647798, 0.0970498, 0.05518804, 0.11817638, 152.79885139, 165.25339969, 136.3215886, 204.23005797, 116.13684397, 248.6884981, 621.76645109, 672.44628429, 554.71745752, 831.04943, 472.58204272, 1011.95894791
5.75022, -0.23275153, 0.88152105, 1.5501609, 1.7800413, 1.2110203, 2.7180288, 0.8791026, 4.029831, 0.07360483, 0.07887384, 0.06505694, 0.09746416, 0.05542909, 0.11867558, 154.87518252, 165.9619318, 136.88918996, 205.07865906, 116.63079186, 249.7105313, 630.14842798, 675.25764122, 556.96791739, 834.4138326, 474.54155629, 1016.00977119
5.75737, -0.57340021, 0.87736122, 1.3845211, 1.7868236, 1.2137764, 2.7249104, 0.88195771, 4.0391222, 0.06983759, 0.07933782, 0.06538961, 0.09797506, 0.05573953, 0.1192842, 146.94570208, 166.93520653, 137.58669653, 206.14993967, 117.28189631, 250.98663448, 597.820892, 679.14442316, 559.74554197, 838.6821736, 477.13928939, 1021.09181546
5.7645, -1.2533621, 0.85139836, 1.1236565, 1.7980937, 1.2185459, 2.7368626, 0.88659088, 4.0554311, 0.06316647, 0.07990537, 0.06577953, 0.0985817, 0.05610886, 0.12000195, 132.9065303, 168.12631563, 138.40458661, 207.4225808, 118.05684313, 252.49224847, 540.64612042, 683.91553133, 563.01148357, 843.76752103, 480.2395645, 1027.1049456
5.77162, -1.8919116, 0.80876515, 0.97676308, 1.7979155, 1.220273, 2.7384971, 0.88701002, 4.0573898, 0.05912977, 0.08022251, 0.06609066, 0.09900742, 0.05634766, 0.1205133, 124.4107529, 168.79047632, 139.05666246, 208.31447244, 118.55709886, 253.56345867, 506.03036349, 686.54118795, 565.60137938, 847.30174646, 482.22111379, 1031.3482249
5.77871, -2.4286859, 0.81569629, 0.92866086, 1.8078541, 1.2243428, 2.7488048, 0.89112329, 4.0730379, 0.05788801, 0.08076845, 0.06646784, 0.09959374, 0.056706, 0.12123257, 121.79576753, 169.93597003, 139.84763988, 209.54416693, 119.30881242, 255.07203748, 495.33861293, 691.12292973, 568.75487028, 852.20791415, 485.22426397, 1037.3679793
5.78579, -2.2458972, 0.83062697, 0.94892756, 1.8076138, 1.2235152, 2.7476846, 0.89081025, 4.0716325, 0.05875391, 0.08109108, 0.06671522, 0.09997783, 0.05692629, 0.12170391, 123.61525156, 170.61151956, 140.36544649, 210.34828076, 119.7700221, 256.0588632, 502.6812249, 693.79147433, 570.79586606, 855.38095089, 487.04460538, 1041.26296205
5.79285, -1.5445496, 0.84539586, 1.0605945, 1.8171228, 1.2272962, 2.7575727, 0.89462855, 4.0898121, 0.06236838, 0.08163603, 0.06709103, 0.10056648, 0.05728107, 0.12247331, 131.21737732, 171.75476979, 141.15340618, 211.58269924, 120.51415073, 257.67266284, 533.53378955, 698.36004245, 573.93398074, 860.30159747, 490.01414938, 1047.70477109
5.79989, -0.81971749, 0.90358134, 1.3040831, 1.81809, 1.2284939, 2.7592447, 0.89531358, 4.0917048, 0.06944187, 0.08199294, 0.06739928, 0.10100988, 0.05753821, 0.12300447, 146.09649337, 172.50228321, 141.79916088, 212.51141702, 121.0527736, 258.78512263, 593.96338272, 701.31758334, 576.49233955, 863.97693203, 492.14675341, 1052.10524423
5.80692, -0.26440152, 0.9438612, 1.6187471, 1.831734, 1.2337505, 2.7735387, 0.9005679, 4.118083, 0.07767916, 0.08263162, 0.06781546, 0.10167921, 0.0579393, 0.12389751, 163.31307023, 173.72512992, 142.57556872, 213.7708858, 121.81188763, 260.48276281, 664.07115753, 706.40915608, 579.74737003, 869.24506031, 495.3171299, 1059.18705447
5.81393, 0.17833823, 0.97010504, 1.9108997, 1.8345665, 1.2339905, 2.7763217, 0.90132225, 4.1225379, 0.08474005, 0.08303028, 0.06809664, 0.10214207, 0.05819823, 0.12446639, 178.03065869, 174.43859578, 143.06446024, 214.59062584, 122.26887004, 261.4918641, 724.04417746, 709.43538898, 581.83792725, 872.73222667, 497.26302249, 1063.47784729
5.82092, 0.24847154, 0.98482585, 1.968368, 1.8431095, 1.2389163, 2.7902401, 0.90355542, 4.1391315, 0.08635487, 0.08356209, 0.06851011, 0.10281453, 0.05850744, 0.12522421, 181.29211731, 175.42898148, 143.82909789, 215.84727045, 122.82963768, 262.89382494, 737.43986926, 713.59045878, 585.05197423, 877.99946993, 499.63271044, 1069.3702008
5.82789, 0.0388163, 0.98249529, 1.8414596, 1.8520971, 1.2478133, 2.8043779, 0.90653542, 4.1564326, 0.08386642, 0.0841083, 0.06903698, 0.1034964, 0.05884362, 0.12599907, 175.93909237, 176.44653143, 144.82917432, 217.11984365, 123.44503817, 264.32705714, 715.79442617, 717.85890225, 589.22615961, 883.33508944, 502.22647548, 1075.39394251
5.83485, -0.38533274, 0.94886138, 1.5729346, 1.8628535, 1.2582286, 2.8217118, 0.90983463, 4.1781715, 0.07783011, 0.08469965, 0.06961007, 0.10424341, 0.05919343, 0.12684852, 163.15476839, 177.55536084, 145.9231562, 218.52481708, 124.0868242, 265.91177523, 663.90353726, 722.50191201, 593.78527838, 889.2133553, 504.92965865, 1082.03866739
5.84179, -0.92672902, 0.92016266, 1.302684, 1.8706315, 1.2651325, 2.833895, 0.91281977, 4.1936535, 0.07112245, 0.08522781, 0.07008986, 0.10490087, 0.05953601, 0.12760964, 148.98167239, 178.52844705, 146.81867889, 219.73800796, 124.71130517, 267.30653582, 606.34273577, 726.59559569, 597.53953617, 894.31500374, 507.56440539, 1087.91486641
5.84871, -1.6621358, 0.90790501, 1.1017805, 1.8825512, 1.2752712, 2.8526074, 0.91751756, 4.2177296, 0.06568094, 0.08585493, 0.07066317, 0.10568487, 0.05993756, 0.12850831, 137.47870772, 179.70547081, 147.90715256, 221.21211221, 125.45705619, 268.98450757, 559.63102977, 731.52242522, 602.08183121, 900.48243985, 510.69480293, 1094.94829753
5.85561, -2.1750792, 0.76318974, 0.95148371, 1.9985128, 1.3474947, 3.047395, 0.96370746, 4.5319295, 0.06126938, 0.08879659, 0.07291323, 0.10964964, 0.06166169, 0.13371632, 128.19436935, 185.78974499, 152.55688217, 229.42072448, 129.01520059, 279.77560539, 521.93594947, 756.43218532, 621.12650929, 934.07319109, 525.27791634, 1139.09017206
5.8625, -2.5478725, 0.74454328, 0.90456863, 1.9864792, 1.3381401, 3.0300826, 0.95805807, 4.5082878, 0.05996351, 0.0888604, 0.07293182, 0.10974721, 0.06171094, 0.13386655, 125.42306165, 185.86544151, 152.54832007, 229.55347442, 129.07809683, 280.00285079, 510.75027891, 756.88493682, 621.21029418, 934.79221079, 525.63438564, 1140.23316172
5.86937, -2.8943705, 0.74888477, 0.87520119, 1.9706242, 1.3265655, 3.0071631, 0.95022253, 4.4766317, 0.05920401, 0.08883806, 0.07288892, 0.1097427, 0.0616893, 0.13389761, 123.79550003, 185.76026181, 152.41062983, 229.47184127, 128.99223578, 279.97973068, 504.21987692, 756.60275476, 620.76948678, 934.64030226, 525.38621546, 1140.35926442
5.87622, -2.6212949, 0.69514966, 0.87637493, 1.9546137, 1.3169245, 2.9853417, 0.94137021, 4.4456733, 0.05946762, 0.08881085, 0.07289807, 0.10975709, 0.06163335, 0.13393817, 124.30715064, 185.64429529, 152.38126609, 229.42892101, 128.83425914, 279.97542413, 506.40274933, 756.27814686, 620.77114384, 934.64805342, 524.84529407, 1140.5645113
5.88306, -2.4339996, 0.71883749, 0.89300469, 1.9497517, 1.3134682, 2.9782551, 0.93869328, 4.4358746, 0.06025747, 0.08903765, 0.07307921, 0.11004365, 0.06177971, 0.13429928, 125.91760749, 186.0583851, 152.71066722, 229.95377337, 129.09857477, 280.63977501, 513.06493913, 758.11505582, 622.23616496, 936.97157284, 526.02613509, 1143.49718009
5.88988, -2.1777427, 0.75901781, 0.92977027, 1.9339289, 1.3026826, 2.9538554, 0.92780457, 4.4009551, 0.06172031, 0.08901445, 0.07305661, 0.11001068, 0.06165503, 0.13428073, 128.93237134, 185.94923432, 152.61367444, 229.80991307, 128.79600622, 280.50952424, 525.45407028, 757.82195756, 621.96541939, 936.57281689, 524.89832463, 1143.19522503
5.89669, -1.7505364, 0.7545247, 0.9866275, 1.9109598, 1.286634, 2.9195208, 0.91788556, 4.3546265, 0.0638239, 0.08882444, 0.07288434, 0.10978993, 0.06156034, 0.13408561, 133.28267297, 185.49100801, 152.20348535, 229.27297831, 128.55570506, 280.00935508, 543.29352659, 756.10776438, 620.41949245, 934.57403099, 524.02522256, 1141.38819856
5.90348, -1.5930382, 0.77499571, 1.0255405, 1.8984678, 1.2776952, 2.90369, 0.91293497, 4.3316327, 0.06532927, 0.08888594, 0.07291973, 0.10992755, 0.0616384, 0.13426328, 136.36492348, 185.53586907, 152.20884722, 229.45704144, 128.66078199, 280.25416587, 555.97155986, 756.44574799, 620.56860414, 935.51615766, 524.56111023, 1142.62041724
5.91025, -1.6556526, 0.8328457, 1.0436726, 1.8789864, 1.2626385, 2.8755061, 0.90380071, 4.2905427, 0.06617517, 0.08879218, 0.07278677, 0.10984241, 0.06158136, 0.13417421, 138.05237369, 185.23521585, 151.84526407, 229.1494842, 128.46892098, 279.90963739, 562.96822768, 755.37666167, 619.21470029, 934.45607307, 523.88755678, 1141.45253909
5.91701, -1.6358901, 0.83404014, 1.0527455, 1.8840049, 1.2663718, 2.8835429, 0.90635786, 4.3018717, 0.06673723, 0.08927863, 0.07319596, 0.11045101, 0.06192362, 0.13490723, 139.14498202, 186.14306736, 152.61122121, 230.28680832, 129.10875845, 281.27723164, 567.54310211, 759.23840265, 622.46905814, 939.29143308, 526.60745803, 1147.27064015
5.92375, -1.3651076, 0.80157976, 1.0951808, 1.8913011, 1.2712657, 2.8944298, 0.9100325, 4.3179684, 0.0683522, 0.0898235, 0.07364237, 0.11111972, 0.06230718, 0.13572172, 142.42929311, 187.17021779, 153.45271364, 231.54633892, 129.83293038, 282.81089617, 581.06268785, 763.59032236, 626.03446456, 944.62968341, 529.67384626, 1153.77150232
5.93048, -1.1107739, 0.83239785, 1.1717492, 1.8682603, 1.256294, 2.8577268, 0.89707275, 4.2684876, 0.0709974, 0.08964867, 0.07351412, 0.11087547, 0.06212108, 0.13550713, 147.85401523, 186.695772, 153.09515013, 230.90117559, 129.36882166, 282.19726625, 603.32371366, 761.81892195, 624.71035621, 942.2006871, 527.8942056, 1151.51626008
5.93718, -1.1076574, 0.86043122, 1.194803, 1.8579714, 1.2496413, 2.8433531, 0.89055366, 4.2472895, 0.07199394, 0.08977745, 0.07362757, 0.11106141, 0.06215525, 0.1357387, 149.83993537, 186.85251043, 153.23998819, 231.15049227, 129.36281911, 282.51099639, 611.5604984, 762.6245575, 625.43755989, 943.42345988, 527.98467869, 1153.04751918
5.94388, -1.1483176, 0.87418641, 1.1960582, 1.8492014, 1.2438313, 2.8316086, 0.88506361, 4.2294226, 0.07233725, 0.08994519, 0.07376775, 0.11130186, 0.06222617, 0.13602739, 150.46329114, 187.08824774, 153.43878161, 231.51067008, 129.43199435, 282.94038586, 614.24043352, 763.75550161, 626.38736012, 945.10237863, 528.38379194, 1155.05532246
5.95055, -1.0571154, 0.89361468, 1.2437596, 1.8383069, 1.2364622, 2.8176621, 0.88128642, 4.2105175, 0.07407669, 0.09005801, 0.07385905, 0.11149561, 0.06235508, 0.13629536, 153.99335351, 187.21591396, 153.54093317, 231.78120104, 129.62605163, 283.33582625, 628.79173972, 764.44740997, 626.94439914, 946.41814932, 529.29421083, 1156.92803002
5.95721, -0.6769073, 0.94614162, 1.4348162, 1.821271, 1.2220746, 2.7901695, 0.87365408, 4.1734591, 0.079864, 0.0899788, 0.07370582, 0.11137, 0.06231931, 0.13620749, 166.00471363, 187.02926635, 153.20436634, 231.49284779, 129.53646429, 283.11987961, 677.99048681, 763.85820958, 625.71176831, 945.45477132, 529.04817318, 1156.30803969
5.96386, -0.25673133, 1.0415782, 1.7288012, 1.8236451, 1.223491, 2.7936064, 0.87489576, 4.1784644, 0.08799845, 0.09038006, 0.07402917, 0.11186265, 0.06260091, 0.13680779, 182.89112735, 187.84094797, 153.85814739, 232.48916503, 130.10628164, 284.33378247, 747.12883058, 767.34935052, 628.52615871, 949.74185193, 531.49737477, 1161.53237977
5.97048, 0.43216723, 1.0798898, 2.215919, 1.8304932, 1.2303306, 2.8059267, 0.87789667, 4.1948306, 0.10000785, 0.09089525, 0.07451918, 0.11253699, 0.06294755, 0.13759871, 207.82578568, 188.88894907, 154.85791341, 233.86253403, 130.81097757, 285.94315456, 849.186415, 771.80956623, 632.75707533, 955.57385349, 534.50010893, 1168.3778388
5.9771, 1.1855771, 1.0867096, 2.8265663, 1.8316011, 1.2301748, 2.8068215, 0.87876902, 4.1965267, 0.11338461, 0.0912725, 0.07480109, 0.11298789, 0.06322108, 0.13815592, 235.59516431, 189.64973125, 155.42475696, 234.7708547, 131.36333111, 287.06601403, 962.88024951, 775.100716, 635.22283743, 959.51128626, 536.8835027, 1173.24222685
5.98369, 1.8229875, 1.1122944, 3.4280959, 1.8197891, 1.2221161, 2.7881975, 0.87278144, 4.169758, 0.1253498, 0.09132878, 0.07484338, 0.11304697, 0.06324845, 0.138246, 260.42474729, 189.74323457, 155.49341536, 234.86458603, 131.40398052, 287.21769685, 1064.61252317, 775.6675424, 635.65478699, 960.12296122, 537.17753292, 1174.14170554
5.99027, 2.1102663, 1.152684, 3.7504147, 1.8121075, 1.2172446, 2.7776003, 0.86861897, 4.1546579, 0.13161938, 0.09148969, 0.07498409, 0.11327004, 0.06334245, 0.13853128, 273.41609695, 190.05373643, 155.76624891, 235.29858119, 131.58278924, 287.77434088, 1117.99087903, 777.12448618, 636.92389545, 962.12940848, 538.03839589, 1176.70134243
5.99684, 1.8448886, 1.1752577, 3.5271881, 1.8222744, 1.2235218, 2.7919745, 0.87400031, 4.1764005, 0.128141, 0.09210447, 0.07547092, 0.11400648, 0.06378662, 0.13943599, 266.15658237, 191.3065272, 156.75765456, 236.79832424, 132.48865593, 289.6169466, 1088.57343996, 782.43867781, 641.134695, 968.49893434, 541.87512727, 1184.52571423
6.00339, 1.6127926, 1.2033401, 3.345182, 1.7968852, 1.2073227, 2.7567871, 0.8601863, 4.1264313, 0.12527906, 0.0918182, 0.07526278, 0.11372874, 0.06352795, 0.13914125, 260.10969359, 190.63683876, 156.26378698, 236.12842798, 131.89943115, 288.89097285, 1063.95912104, 779.78563814, 639.18525737, 965.86555932, 539.52469397, 1181.68677723
6.00992, 1.3401988, 1.1864927, 3.0831899, 1.7823813, 1.1978435, 2.736889, 0.85163231, 4.0992679, 0.12074389, 0.09180479, 0.07526015, 0.11376106, 0.06345869, 0.1392253, 250.5315353, 190.48578459, 156.15730413, 236.04285265, 131.6704523, 288.87862841, 1024.76266645, 779.15429011, 638.73865288, 965.49882545, 538.57876065, 1181.61585196
6.01644, 1.4946004, 1.1920379, 3.2272697, 1.7624241, 1.1802873, 2.7057242, 0.84269796, 4.0549516, 0.12401945, 0.09164893, 0.07500082, 0.11355701, 0.06337357, 0.13901607, 257.15951216, 190.03787889, 155.5173438, 235.46519742, 131.40773638, 288.25563133, 1051.85504005, 777.30860132, 636.1098624, 963.11916513, 537.49475824, 1179.04695062
6.02295, 1.7700062, 1.2095365, 3.4987184, 1.7575323, 1.1769871, 2.6988247, 0.83992759, 4.0454817, 0.12964169, 0.09188442, 0.07519276, 0.11386167, 0.06352009, 0.13940403, 268.63916996, 190.39980534, 155.81192526, 235.94032892, 131.6242065, 288.86835142, 1098.79064036, 778.77520269, 637.30350699, 965.0455112, 538.37065594, 1181.53224222
6.02943, 2.171132, 1.2170435, 3.8870022, 1.7482436, 1.1718051, 2.6854547, 0.83634993, 4.0264495, 0.13718964, 0.09200573, 0.07532543, 0.11403097, 0.06363674, 0.13962881, 284.08934022, 190.52348568, 155.9822702, 236.132878, 131.77758898, 289.14033056, 1161.96434597, 779.26717442, 637.98886798, 965.81584135, 538.98840371, 1182.62358888
6.03591, 2.461742, 1.1945599, 4.1436337, 1.7418779, 1.1681643, 2.6765132, 0.8333578, 4.0140725, 0.14221392, 0.09220623, 0.07550981, 0.11429734, 0.06377745, 0.13997292, 294.29334498, 190.80889547, 156.25780807, 236.52358761, 131.97920723, 289.65589336, 1203.67835784, 780.42042704, 639.10429856, 967.39640357, 539.8032886, 1184.710888
6.04236, 2.4854535, 1.1611482, 4.1245758, 1.7515442, 1.1739803, 2.6905526, 0.83790888, 4.0342467, 0.14245722, 0.09283364, 0.07600203, 0.11505766, 0.0642086, 0.14088866, 294.59442548, 191.97533339, 157.16841901, 237.93351656, 132.78018714, 291.350727, 1204.88781915, 785.17691028, 642.81702995, 973.14535196, 543.06944149, 1191.6211296
6.04881, 2.3207942, 1.1439114, 3.9419333, 1.7556543, 1.1759251, 2.6964768, 0.83954773, 4.0427435, 0.13983212, 0.09331937, 0.0763734, 0.11565133, 0.06453198, 0.14160885, 288.9643818, 192.84535418, 157.82634851, 238.99456379, 133.35594288, 292.63601375, 1181.83915962, 788.72070632, 645.49602245, 977.46695515, 545.41419422, 1196.85581457
6.05523, 1.9175629, 1.1432817, 3.5512697, 1.7490619, 1.1709324, 2.6869554, 0.83587607, 4.0294938, 0.1332241, 0.09349611, 0.0764992, 0.11588339, 0.06463413, 0.14191105, 275.19420374, 193.13013506, 158.02047612, 239.37438928, 133.51141554, 293.13839141, 1125.49934419, 789.87070731, 646.27793692, 979.00215371, 546.03988234, 1198.88814085
6.06164, 1.0536352, 1.1208515, 2.7387794, 1.7548077, 1.1752104, 2.6955303, 0.83809018, 4.0421017, 0.1174328, 0.09399953, 0.07692521, 0.1165019, 0.06496154, 0.14266404, 242.48859407, 194.10090259, 158.84392222, 240.56636071, 134.13995775, 294.58891938, 991.72003022, 793.82600951, 649.63343925, 983.85855805, 548.60016597, 1204.79783039
6.06804, 0.17982011, 1.047029, 1.9901593, 1.7611377, 1.1807991, 2.705026, 0.84034915, 4.0560142, 0.1004811, 0.09452292, 0.07739778, 0.11714566, 0.06529356, 0.14344658, 207.40999944, 195.11130203, 159.76210602, 241.80846047, 134.77695888, 296.09802016, 848.24081743, 797.94306336, 653.37611381, 988.91956377, 551.19482223, 1210.94656639
6.07442, -0.11215753, 0.95970884, 1.7236548, 1.7636649, 1.1822322, 2.7088712, 0.84187796, 4.0618326, 0.09386471, 0.09494787, 0.07773715, 0.11767153, 0.06559969, 0.14409145, 193.68202061, 195.91703366, 160.40413243, 242.80539857, 135.35949665, 297.3207168, 792.08247425, 801.22278922, 655.98913982, 992.97756322, 553.56653491, 1215.92354456
6.08079, -0.06867187, 0.94182812, 1.7205873, 1.7561275, 1.1772795, 2.6980429, 0.83751055, 4.0466147, 0.09413739, 0.09510466, 0.07786882, 0.11788219, 0.06567785, 0.14436759, 194.17293757, 196.16809125, 160.61649163, 243.15027769, 135.47073519, 297.78051172, 794.07462196, 802.23384809, 656.84477697, 994.36856264, 554.01063702, 1217.78014086
6.08714, 0.06037188, 0.94635663, 1.7957053, 1.7497719, 1.1717446, 2.688719, 0.8350576, 4.0334143, 0.09653732, 0.09529463, 0.07798197, 0.11812734, 0.06583183, 0.14468188, 199.04881099, 196.48652611, 160.78981511, 243.56493421, 135.73763308, 298.31732242, 813.99855174, 803.52023652, 657.54061019, 996.04465213, 555.09116682, 1219.95136366
6.09348, 0.20624524, 0.93879057, 1.8793867, 1.7406709, 1.1647144, 2.6755484, 0.83111813, 4.0147297, 0.0991402, 0.09541135, 0.07804614, 0.11829002, 0.06592848, 0.14490049, 204.33830463, 196.65275984, 160.86124798, 243.80809272, 135.88549141, 298.65505271, 835.61293552, 804.18397432, 657.81958931, 997.01911701, 555.68472379, 1221.3080937
6.0998, 0.24896339, 0.91994026, 1.8871369, 1.7406207, 1.1643959, 2.6756748, 0.8308354, 4.0152055, 0.0997275, 0.0957779, 0.07833639, 0.11874898, 0.06617146, 0.14546788, 205.47014103, 197.33271342, 161.39770296, 244.66039913, 136.33410516, 299.70977282, 840.22445738, 806.94825644, 660.00002097, 1000.48430428, 557.50801044, 1225.59647825
6.10611, 0.25360977, 0.90989791, 1.8762051, 1.7298735, 1.1574808, 2.6600523, 0.82567407, 3.9930909, 0.09982081, 0.09584912, 0.07840393, 0.11885735, 0.06621941, 0.14562487, 205.58933292, 197.40929347, 161.47947144, 244.79667185, 136.38441471, 299.92662439, 840.694682, 807.24491316, 660.32089779, 1001.02110007, 557.70234051, 1226.45817533
6.1124, -0.11684546, 0.89090751, 1.6314303, 1.7490953, 1.1729125, 2.6890108, 0.83323071, 4.0356892, 0.09344155, 0.09675257, 0.0792298, 0.11996431, 0.06677877, 0.14696524, 192.38174656, 199.19862558, 163.12195152, 246.98801195, 137.48718982, 302.57877303, 786.67004451, 814.54500989, 667.02353608, 1009.96104792, 562.2001862, 1237.27776212
6.11868, -0.4933361, 0.84916471, 1.3977971, 1.7583293, 1.1803983, 2.7035135, 0.84044653, 4.0559509, 0.08682864, 0.09738477, 0.07979124, 0.12075502, 0.06732804, 0.1479065, 178.70187571, 200.42742643, 164.2182165, 248.52570517, 138.56772528, 304.40612587, 730.71626762, 819.55256701, 671.49223677, 1016.22758557, 566.60676128, 1244.72396975
6.12495, -0.90084749, 0.81000609, 1.1924953, 1.7692868, 1.1873803, 2.719198, 0.84604709, 4.078233, 0.08051279, 0.09806988, 0.08033993, 0.12157855, 0.06781625, 0.14889241, 165.64227476, 201.76320438, 165.28664621, 250.12854918, 139.52117209, 306.32247707, 677.30089896, 824.99712049, 675.84675609, 1022.75998965, 570.49334428, 1252.5334453
6.1312, -1.2397357, 0.7960262, 1.0842685, 1.7705786, 1.1883276, 2.7212955, 0.846564, 4.0814461, 0.07707409, 0.09849124, 0.08068784, 0.12210343, 0.06810357, 0.14953644, 158.50868434, 202.55466333, 165.94062935, 251.11490581, 140.06013445, 307.5329637, 648.11821496, 828.21561086, 678.50632239, 1026.77115247, 572.68486394, 1257.45612174
6.13743, -1.3430583, 0.76647327, 1.0408098, 1.7690402, 1.1871795, 2.7191049, 0.84580772, 4.0785024, 0.07581186, 0.09883717, 0.0809673, 0.12253621, 0.06834193, 0.15007274, 155.85407381, 203.18952882, 166.45263193, 251.91002643, 140.49740233, 308.51965236, 637.25011397, 830.79349313, 680.58508884, 1029.99998096, 574.46034912, 1261.46323176
6.14365, -1.3481107, 0.76621996, 1.0297134, 1.7774093, 1.1921094, 2.7308337, 0.85016385, 4.0950641, 0.07570628, 0.09946434, 0.08145763, 0.12328815, 0.06878995, 0.15097466, 155.57760686, 204.40081762, 167.39672644, 253.35911386, 141.36445452, 310.25533393, 636.10575912, 835.72783949, 684.43025892, 1035.90224006, 577.9928453, 1268.53220517
6.14986, -1.0584868, 0.7424615, 1.0867918, 1.7698675, 1.1876102, 2.7204752, 0.84617067, 4.0808187, 0.07808724, 0.09965, 0.08162889, 0.12354617, 0.06890265, 0.15131451, 160.40844192, 204.70310074, 167.68375992, 253.79112425, 141.54125038, 310.83341102, 655.84289335, 836.94518978, 685.58861963, 1037.64554558, 578.70285418, 1270.86755031
6.15605, -0.95637095, 0.76631687, 1.128221, 1.7593128, 1.1807339, 2.7055407, 0.84075174, 4.0600081, 0.07987044, 0.09973797, 0.08170808, 0.12368471, 0.06894819, 0.15151389, 164.02971878, 204.83161158, 167.80367463, 254.01097792, 141.59872346, 311.16368121, 670.63371657, 837.45181036, 686.06349394, 1038.52111338, 578.92483683, 1272.18931757
6.16223, -1.1733192, 0.80712565, 1.1022909, 1.7787337, 1.1927812, 2.7329471, 0.85078411, 4.098544, 0.07925528, 0.10067822, 0.08244427, 0.12479457, 0.06962894, 0.15282517, 162.7248413, 206.70986925, 169.27239473, 256.22491534, 142.96029334, 313.77659547, 665.28360594, 845.11182249, 692.05259783, 1047.54894366, 584.47830522, 1282.84300803
6.16839, -1.0687392, 0.80885052, 1.1362918, 1.7752437, 1.1900644, 2.7279246, 0.84893044, 4.0916484, 0.08078372, 0.10097361, 0.08267308, 0.12516851, 0.06982564, 0.15329502, 165.82018343, 207.2628401, 169.69837624, 256.9263434, 143.32716415, 314.66005085, 677.92299459, 847.35309253, 693.77821818, 1050.3924945, 585.96473793, 1286.42532861
6.17454, -0.932805, 0.8165187, 1.1796073, 1.7851567, 1.1961859, 2.7421162, 0.85382224, 4.1117508, 0.08263367, 0.10165447, 0.08321232, 0.1259886, 0.07030271, 0.15427718, 169.57310216, 208.60581553, 170.76056334, 258.54203729, 144.268651, 316.59323621, 693.24990286, 852.82370558, 698.10448968, 1056.97330506, 589.80007454, 1294.298609
6.18068, -0.69320569, 0.79056977, 1.2597942, 1.7949726, 1.2021954, 2.75623, 0.85857547, 4.1319005, 0.08573503, 0.10233811, 0.08375216, 0.12681371, 0.07077791, 0.15526852, 175.89075644, 209.95302007, 171.82278154, 260.16624099, 145.20529468, 318.54305565, 719.0608008, 858.3110892, 702.430471, 1063.58827133, 593.61525065, 1302.23912454
6.1868, -0.58741095, 0.78528947, 1.3009385, 1.7897422, 1.1988902, 2.7488588, 0.85597752, 4.1216088, 0.0874712, 0.10259636, 0.08397044, 0.12714899, 0.07095253, 0.15569336, 179.4044607, 210.42633595, 172.22435185, 260.78407659, 145.52447243, 319.32890973, 733.40769296, 860.22550936, 704.05531764, 1066.08858682, 594.90587458, 1305.42060144
6.19291, -0.93752817, 0.81456848, 1.1806305, 1.7893963, 1.1989086, 2.7485681, 0.85582363, 4.1214197, 0.08366291, 0.1029981, 0.08430804, 0.12765246, 0.07123084, 0.15631454, 171.54690242, 211.19281979, 172.86971621, 261.74544472, 146.05553439, 320.51569628, 701.26892274, 863.3380092, 706.67647127, 1069.99277431, 597.0624116, 1310.24048746
6.199, -1.4599815, 0.82079929, 1.0526205, 1.7882627, 1.1979475, 2.747023, 0.85515538, 4.1194647, 0.07931574, 0.10338062, 0.08461403, 0.12813112, 0.07149011, 0.15690756, 162.58843346, 211.91875496, 173.44933038, 262.65452221, 146.54677008, 321.64301737, 664.63120063, 866.28435709, 709.02852219, 1073.6827137, 599.05587178, 1314.81668323
6.20508, -1.4131827, 0.74431283, 1.0153853, 1.7750172, 1.1902374, 2.7285951, 0.84850618, 4.0939278, 0.07819723, 0.10338969, 0.08466282, 0.12818745, 0.07148311, 0.15701677, 160.20771644, 211.82112835, 173.45418816, 262.62589275, 146.45206483, 321.69038753, 654.86810871, 865.84407288, 709.01463845, 1073.5145941, 598.64024557, 1314.94774632
6.21114, -1.2983858, 0.72326321, 1.0243816, 1.7824377, 1.1949337, 2.739257, 0.85220105, 4.1090375, 0.07883979, 0.10399723, 0.08515036, 0.12892317, 0.07190939, 0.15790092, 161.42606561, 212.93642434, 174.34708162, 263.97279296, 147.23593205, 323.30530422, 659.81359415, 870.35725578, 712.62701052, 1078.96352816, 601.81278128, 1321.4794896
6.2172, -1.2719037, 0.78168495, 1.0635708, 1.7755452, 1.1904888, 2.7295274, 0.84873135, 4.0956216, 0.0806397, 0.10419133, 0.08531558, 0.12918421, 0.0720362, 0.1582434, 165.00971822, 213.20244766, 174.57778419, 264.34436018, 147.40473763, 323.80699951, 674.42555272, 871.39824339, 713.53202625, 1080.42479643, 602.47070728, 1323.45971479
6.22323, -1.1923985, 0.80993927, 1.1054578, 1.780674, 1.1941279, 2.737287, 0.85106396, 4.1067923, 0.08252628, 0.1047402, 0.08577221, 0.12986178, 0.07241062, 0.15906424, 168.76520188, 214.19238557, 175.40309078, 265.56570299, 148.07881114, 325.2843646, 689.73794007, 875.39737551, 716.86677802, 1085.35846781, 605.19332791, 1329.42671282
6.22926, -0.79433951, 0.809962, 1.2327877, 1.7691717, 1.1868194, 2.721198, 0.84511853, 4.0845702, 0.08748499, 0.10480316, 0.08583842, 0.12997788, 0.07243495, 0.15924381, 178.79293818, 214.18606245, 175.42784704, 265.63560531, 148.03521103, 325.44634416, 730.68130362, 875.32400843, 716.92903125, 1085.58521577, 604.98228889, 1330.01650641
6.23527, -0.49800878, 0.83940431, 1.389893, 1.7610986, 1.1816935, 2.7102449, 0.84054444, 4.0696796, 0.09325145, 0.10496795, 0.08598394, 0.13021744, 0.0725179, 0.15956771, 190.45642895, 214.38618158, 175.61328894, 265.95565012, 148.11031074, 325.90052706, 778.30436893, 876.09382724, 717.64755212, 1086.83359008, 605.25602926, 1331.79964283
6.24126, -0.38900279, 0.88570381, 1.4841752, 1.7630933, 1.1831077, 2.7133883, 0.84139232, 4.0744095, 0.0967365, 0.10543516, 0.08636941, 0.13079881, 0.07283617, 0.1602803, 197.44704791, 215.20170467, 176.28696467, 266.97096645, 148.66451948, 327.14508324, 806.82704532, 879.37782492, 720.36068574, 1090.92234258, 607.48720359, 1336.81158413
6.24725, -0.24322717, 0.90977366, 1.588149, 1.7603955, 1.1809811, 2.7092747, 0.84031757, 4.068708, 0.10045915, 0.10576671, 0.0866294, 0.13121104, 0.07307445, 0.16079484, 204.91130257, 215.73738794, 176.70212202, 267.63740604, 149.05344338, 327.98089959, 837.28127242, 881.51738052, 722.01667603, 1093.58432194, 609.0423279, 1340.15186811
6.25322, -0.02713403, 0.93032951, 1.7305721, 1.7511507, 1.1739933, 2.6948303, 0.83412172, 4.048713, 0.10527264, 0.1058967, 0.08670686, 0.13136703, 0.0730862, 0.16101975, 214.60105609, 215.87321872, 176.75422969, 267.7951559, 148.98814777, 328.24302176, 876.82463839, 882.02248578, 722.1887271, 1094.16698601, 608.74108066, 1341.14702933
6.25917, 0.10502119, 0.93807793, 1.8198678, 1.7540147, 1.1760365, 2.6989874, 0.8355651, 4.0545508, 0.10836816, 0.10638941, 0.08711485, 0.13197213, 0.07342973, 0.1617533, 220.78936569, 216.75785554, 177.48785131, 268.88009934, 149.60578159, 329.55628947, 902.05751975, 885.58637302, 725.14475704, 1098.53712729, 611.22971144, 1346.43590363
6.26511, 0.28759087, 0.93848274, 1.9434604, 1.7508886, 1.1723701, 2.6942483, 0.83320182, 4.0479123, 0.11241927, 0.10670436, 0.08731428, 0.13236456, 0.07360851, 0.16224392, 228.91500223, 217.27795507, 177.79468522, 269.52882403, 149.88615286, 330.37102826, 935.20160188, 887.66000332, 726.35638908, 1101.12393478, 612.3398156, 1349.68661662
6.27104, 0.20225022, 0.9344752, 1.8841935, 1.762925, 1.1822894, 2.7129889, 0.83992678, 4.0753396, 0.11112119, 0.10748579, 0.08802297, 0.13333929, 0.07419162, 0.16342407, 226.14363138, 218.74519871, 179.13626257, 271.35986813, 150.98796275, 332.58565497, 923.82554686, 893.60200677, 731.79445614, 1108.53963495, 616.80506501, 1358.65477488
6.27696, 0.08911189, 0.93936346, 1.8188973, 1.7642226, 1.1836618, 2.7158348, 0.84152123, 4.0790643, 0.10960483, 0.10794494, 0.08841774, 0.13392981, 0.0745518, 0.16413676, 222.92973927, 219.55362374, 179.8364558, 272.4053253, 151.63395317, 333.84447608, 910.64255553, 896.85150867, 734.61140816, 1112.74468084, 619.40740196, 1363.71660344
6.28286, 0.02415903, 0.94823911, 1.7856603, 1.7489757, 1.1709251, 2.6917546, 0.83203313, 4.0448129, 0.10902447, 0.10789876, 0.08828545, 0.13385737, 0.07442089, 0.16408685, 221.62072476, 219.33242329, 179.46324118, 272.10008732, 151.2799105, 333.54940315, 905.24134006, 895.89444758, 733.04310829, 1111.43146899, 617.92428961, 1362.42993077
6.28875, -0.13280382, 0.95664756, 1.6988169, 1.7469871, 1.1692484, 2.688912, 0.83130484, 4.0410804, 0.10675969, 0.1082627, 0.08857015, 0.13431432, 0.07468169, 0.16465797, 216.88948421, 219.94295652, 179.93622369, 272.86856328, 151.72088388, 334.51373554, 885.8624181, 898.33400644, 734.93068971, 1114.50311283, 619.68808473, 1366.28637269
6.29463, -0.12825759, 0.95310253, 1.700716, 1.7465484, 1.1693227, 2.6884231, 0.83052832, 4.0405253, 0.10724326, 0.10867869, 0.08892447, 0.13483508, 0.07494304, 0.16530006, 217.74223666, 220.65668715, 180.54853602, 273.76352872, 152.16122779, 335.61834865, 889.29106453, 901.19410558, 737.38656434, 1118.09019519, 621.44865562, 1370.7143048
6.30049, -0.02546397, 0.94802057, 1.7557889, 1.7547222, 1.1762732, 2.7004296, 0.83549622, 4.0575281, 0.10939765, 0.10936441, 0.08954182, 0.13567139, 0.07546474, 0.16630396, 221.98794158, 221.92049882, 181.69682386, 275.30218892, 153.13183236, 337.46132134, 906.57520107, 906.29977198, 742.03055108, 1124.30493068, 625.37415647, 1378.15623259
6.30634, 0.1667903, 0.95559694, 1.8811406, 1.7578533, 1.1778355, 2.7047573, 0.8361611, 4.0633902, 0.11365773, 0.10987014, 0.0899354, 0.1362864, 0.07577629, 0.16704467, 230.55670632, 222.87350612, 182.43554181, 276.45934943, 153.7135351, 338.85304708, 941.51034526, 910.13492973, 745.00088374, 1128.96016644, 627.71057854, 1383.75350017
6.31218, 0.45481985, 0.95520173, 2.075831, 1.7408018, 1.1635605, 2.6796944, 0.82923568, 4.0275529, 0.11984232, 0.10974604, 0.08972401, 0.13616229, 0.07574487, 0.16693017, 243.02141825, 222.54775516, 181.94622075, 276.11575549, 153.59870162, 338.50819033, 992.34903871, 908.74727213, 742.95573846, 1127.4858262, 627.20201784, 1382.25790834
6.318, 0.41830223, 0.9336595, 2.0299107, 1.7469285, 1.1685421, 2.6886261, 0.83194357, 4.0402776, 0.11895567, 0.11035303, 0.0902545, 0.13690266, 0.07615416, 0.16782332, 241.14235313, 223.7034043, 182.96044588, 277.52379988, 154.37677457, 340.20495209, 984.61326689, 913.40793877, 747.04953316, 1133.16309514, 630.33896109, 1389.09778786
6.32381, 0.2003979, 0.92249712, 1.8710491, 1.7496893, 1.1712224, 2.6927393, 0.83273397, 4.0462594, 0.11463871, 0.11085855, 0.09070023, 0.13752633, 0.07647894, 0.1685837, 232.31206185, 224.6516616, 183.80141566, 278.69316748, 154.98237355, 341.63002113, 948.49687268, 917.22055572, 750.43485285, 1137.86428347, 632.77083189, 1394.82644196
6.32961, -0.27443496, 0.92681213, 1.5905046, 1.750155, 1.1720046, 2.6936386, 0.83234017, 4.0478042, 0.10609816, 0.11129577, 0.09107623, 0.13807341, 0.0767522, 0.16925836, 214.93073533, 225.45990326, 184.49972276, 279.70531774, 155.48249004, 342.87893766, 877.47406019, 920.46033534, 753.23671407, 1141.92211937, 634.77125135, 1399.83410521
6.33539, -0.75196368, 0.93667206, 1.3618149, 1.7404478, 1.1634645, 2.6793161, 0.82888506, 4.027331, 0.09855031, 0.11141135, 0.09109101, 0.13823274, 0.07688579, 0.16947577, 199.57090202, 225.615369, 184.46532769, 279.93045905, 155.6988251, 343.1996545, 814.71236503, 921.03422394, 753.04657076, 1142.7658242, 635.61249031, 1401.05095165
6.34116, -0.89817182, 0.93257395, 1.304885, 1.7444223, 1.1673737, 2.6853257, 0.8299344, 4.0362167, 0.09683972, 0.11196781, 0.09159512, 0.13892035, 0.07723057, 0.17031568, 196.03757293, 226.6621545, 185.4206717, 281.22354712, 156.34179023, 344.77870579, 800.23470476, 925.24570455, 756.89600854, 1147.96790655, 638.19463013, 1407.40308971
6.34692, -0.51524479, 0.9323088, 1.4695213, 1.7536126, 1.1749725, 2.6990956, 0.8339909, 4.056188, 0.10316533, 0.11269707, 0.09224857, 0.13981538, 0.07771887, 0.17139764, 208.76810518, 228.05680488, 186.67667546, 282.93413091, 157.27397476, 346.84484548, 852.14370107, 930.87576568, 761.97153292, 1154.8724709, 641.95642728, 1415.74140393
6.35267, 0.15130833, 0.94976919, 1.8609855, 1.7443885, 1.1673205, 2.6853673, 0.82978975, 4.0362537, 0.11653238, 0.11282276, 0.0922933, 0.13998354, 0.07781425, 0.1716186, 235.7647083, 228.25952476, 186.72495245, 283.21036868, 157.43139155, 347.21344142, 962.2717759, 931.63942917, 762.11640367, 1155.92086019, 642.55496855, 1417.14889093
6.3584, 0.62510538, 0.95398649, 2.2055513, 1.749434, 1.1711274, 2.692978, 0.83209615, 4.047625, 0.12732128, 0.1133943, 0.09277789, 0.14068857, 0.07820404, 0.17248152, 257.57426403, 229.39960571, 187.69208412, 284.61664075, 158.20880203, 348.93458777, 1051.21456289, 936.22787644, 766.01073834, 1161.58017076, 645.68328399, 1424.07519455
6.36412, 0.82850237, 0.97598245, 2.3878372, 1.7462353, 1.1678416, 2.6882961, 0.83127962, 4.0410289, 0.13295991, 0.11370243, 0.09298445, 0.14107723, 0.07844982, 0.17296743, 268.9620879, 230.00649088, 188.09648558, 285.38244969, 158.69464685, 349.89254458, 1097.61376742, 938.63894707, 767.60741187, 1164.62401153, 647.62075042, 1427.88478873
6.36983, 0.64250119, 0.99525265, 2.2646756, 1.7505826, 1.1707016, 2.6946911, 0.83373419, 4.0502171, 0.1299589, 0.11426003, 0.09343856, 0.14176125, 0.07885275, 0.17379696, 262.87233024, 231.11768474, 189.00138229, 286.74533983, 159.49816108, 351.54508142, 1072.68584965, 943.10675373, 771.24552499, 1170.10287161, 650.85366832, 1434.52692037
6.37553, 0.14236131, 0.97866483, 1.8990054, 1.7660881, 1.1841283, 2.7186337, 0.84094033, 4.0848146, 0.11944271, 0.11518681, 0.09431829, 0.14291305, 0.0794839, 0.17517928, 241.58311564, 232.9751823, 190.76682798, 289.05389519, 160.76298765, 354.31509326, 985.74155968, 950.61825392, 778.39376336, 1179.43854115, 655.96785505, 1445.72650169
6.38121, -0.23795919, 0.96208434, 1.6512617, 1.7601928, 1.1798328, 2.709885, 0.83782419, 4.0730888, 0.11179031, 0.11541874, 0.09449448, 0.14320943, 0.07962925, 0.17557316, 226.08867479, 233.42693868, 191.10897675, 289.6318277, 161.04502087, 355.08538182, 922.45199169, 952.39243939, 779.73324578, 1181.71092189, 657.07094967, 1448.76437524
6.38688, -0.3919694, 0.94848053, 1.5529676, 1.7548102, 1.1757562, 2.7015045, 0.83461752, 4.0607989, 0.10881432, 0.11566979, 0.09468114, 0.14351844, 0.07977166, 0.17595864, 220.05337516, 233.91706798, 191.47208893, 290.23493357, 161.32088101, 355.83820762, 897.76170368, 954.32203808, 781.15733802, 1184.08458055, 658.1480919, 1451.72922376
6.39254, -0.44746236, 0.92760189, 1.5151763, 1.7784637, 1.1920185, 2.7366326, 0.84896387, 4.1100647, 0.10788331, 0.11688134, 0.09568947, 0.14498762, 0.0807546, 0.17768346, 218.15396698, 236.34914365, 193.49646188, 293.18367108, 163.29622102, 359.29887692, 889.94635113, 964.17251034, 789.35750101, 1196.02564144, 666.15738445, 1465.73875739
6.39819, -0.19237066, 0.9479693, 1.66922, 1.7828957, 1.1947653, 2.7428351, 0.85127247, 4.1187952, 0.1136597, 0.11746614, 0.09615924, 0.14569665, 0.08116784, 0.17853971, 229.81683173, 237.51334284, 194.43137331, 294.59467511, 164.11917971, 361.00244417, 937.45364486, 968.84874476, 793.11161943, 1201.6911462, 669.46412084, 1472.57733272
6.40382, 0.11910379, 0.9644018, 1.8707076, 1.7867428, 1.1971478, 2.7481345, 0.85335052, 4.1259694, 0.12077035, 0.11802891, 0.09661204, 0.14637818, 0.08156824, 0.17935784, 244.06282909, 238.52269419, 195.24169607, 295.81328751, 164.8399274, 362.46133627, 995.56355443, 972.96463425, 796.41589681, 1206.66030568, 672.40318669, 1478.52623696
6.40944, 0.4713331, 0.97319932, 2.1178354, 1.7699828, 1.1870498, 2.725925, 0.84353044, 4.0961114, 0.1289757, 0.11790882, 0.09655978, 0.14632507, 0.08139771, 0.17936911, 260.4457316, 238.09795517, 194.98697968, 295.48000242, 164.36960907, 362.20715269, 1062.42775204, 971.26519879, 795.40400691, 1205.3419068, 670.50756868, 1477.5397878
6.41505, 0.6026491, 0.96378969, 2.2032469, 1.7631062, 1.1807745, 2.7137497, 0.83871792, 4.0792528, 0.1320404, 0.11811757, 0.09666266, 0.14654134, 0.08146728, 0.17966586, 266.42832803, 238.33512498, 195.04386676, 295.68800678, 164.38295251, 362.52597202, 1086.86980836, 972.26617576, 795.66347789, 1206.23197105, 670.58510412, 1478.89128998
6.42064, 0.42183256, 0.93947903, 2.0481511, 1.7634321, 1.1821189, 2.7157418, 0.83953787, 4.082321, 0.12778386, 0.11856988, 0.09707906, 0.14714287, 0.08181165, 0.180405, 257.63831594, 239.06105194, 195.73118962, 296.67004236, 164.94896724, 363.73327313, 1051.04827746, 975.26140838, 798.49508776, 1210.28013967, 672.91748613, 1483.86791298
6.42623, -0.10610868, 0.91170006, 1.6821246, 1.7703257, 1.1870544, 2.7268066, 0.8435895, 4.098084, 0.1162401, 0.11924866, 0.09764774, 0.1479974, 0.08231756, 0.18143344, 234.17836711, 240.23942481, 196.72203277, 298.15689743, 165.83770351, 365.51745431, 955.37584058, 980.10309513, 802.56549627, 1216.38860169, 676.56691498, 1491.19899275
6.4318, -0.98367569, 0.90194011, 1.2562073, 1.7758621, 1.1904385, 2.7341523, 0.84688961, 4.1080186, 0.10083143, 0.11988639, 0.09815643, 0.14875673, 0.08279015, 0.1823398, 202.97363229, 241.33126347, 197.58885712, 299.44724266, 166.65654329, 367.04994886, 828.09946001, 984.59236653, 806.13045172, 1221.6961245, 679.93163418, 1497.50418816
6.43736, -1.5685361, 0.81233608, 1.0835149, 1.7681978, 1.1854765, 2.7237171, 0.84262484, 4.0939165, 0.09400058, 0.12008217, 0.09832401, 0.149037, 0.08289536, 0.18271853, 189.07019477, 241.52998288, 197.76621523, 299.76893593, 166.73345765, 367.51504106, 771.40331984, 985.43840217, 806.8829419, 1223.0523835, 680.26979563, 1499.45539066
6.44291, -1.6413124, 0.80968734, 1.0698884, 1.7725645, 1.1884039, 2.729998, 0.84487455, 4.102838, 0.09376479, 0.12069008, 0.09882176, 0.14977927, 0.08332334, 0.18361694, 188.44167834, 242.55417132, 198.60480813, 301.01552051, 167.45720502, 369.02000364, 768.86680279, 989.6528828, 810.33370746, 1228.18286745, 683.24739497, 1505.65009221
6.44844, -1.2086105, 0.92094959, 1.2066267, 1.7844386, 1.1957037, 2.7462874, 0.85154347, 4.1253759, 0.09995883, 0.12155855, 0.09950536, 0.15080221, 0.0839727, 0.18482745, 200.72404785, 244.0977327, 199.81345417, 302.82096084, 168.6228217, 371.14593179, 819.01037008, 995.98716016, 815.29489267, 1235.59438874, 688.0283707, 1514.37941895
6.45396, -0.23853239, 0.95515705, 1.6456761, 1.7816218, 1.1940252, 2.7426935, 0.84981188, 4.1207487, 0.11715254, 0.1218954, 0.09978983, 0.15124053, 0.08418621, 0.18538202, 235.12339814, 244.64223057, 200.27669462, 303.53746825, 168.960454, 372.05893102, 959.40473208, 998.24566817, 817.21517323, 1238.56360408, 689.43142362, 1518.16068439
6.45948, 0.60295099, 0.97902763, 2.2266599, 1.7731683, 1.1888879, 2.7318419, 0.84439157, 4.1063861, 0.13674491, 0.12202792, 0.09992052, 0.1514649, 0.08420855, 0.18570095, 274.3274714, 244.80333823, 200.45311521, 303.85762384, 168.93292466, 372.53943111, 1119.41601355, 998.94033794, 817.96557228, 1239.91625128, 689.34481886, 1520.17806576
6.46497, 1.0615935, 1.0079561, 2.6263024, 1.7727726, 1.1881476, 2.7309644, 0.84319705, 4.1056694, 0.14902651, 0.12243841, 0.10023661, 0.15196696, 0.08444145, 0.18633016, 298.83690778, 245.52085281, 201.00046687, 304.73328128, 169.32707559, 373.64042426, 1219.47462372, 1001.9058617, 820.22990574, 1243.53616921, 690.97914755, 1524.72805037
6.47046, 1.177515, 1.0511577, 2.7774189, 1.770709, 1.1858268, 2.726695, 0.84207021, 4.1003519, 0.15379043, 0.12279543, 0.10048917, 0.15237963, 0.08468037, 0.18686122, 308.25500815, 246.12914628, 201.4188345, 305.4272127, 169.73194961, 374.54155834, 1257.95525817, 1004.42635338, 821.96841981, 1246.41533159, 692.65767903, 1528.46348077
6.47594, 0.88353957, 1.0872047, 2.5720285, 1.7723627, 1.1873455, 2.7299366, 0.84250243, 4.1049346, 0.14851552, 0.12328501, 0.10090728, 0.15300663, 0.08500012, 0.18762344, 297.5504706, 247.00119476, 202.16748503, 306.5483859, 170.29752423, 375.90307149, 1214.31787952, 1008.02383694, 825.05529646, 1251.03880759, 694.99244309, 1534.07863802
6.4814, 0.2890983, 1.0734758, 2.1161088, 1.7924532, 1.2012312, 2.7591989, 0.85450665, 4.1449292, 0.13518655, 0.12441948, 0.10185393, 0.15436754, 0.08590574, 0.18920083, 270.72501161, 249.16285414, 203.97300131, 309.13692915, 172.03511726, 378.89418732, 1104.88472575, 1016.88510464, 832.45597545, 1261.65170021, 702.11086972, 1546.34548822
6.48685, 0.26558069, 1.0679032, 2.0918779, 1.7702989, 1.1858462, 2.7269272, 0.84134814, 4.1010197, 0.13488734, 0.12408701, 0.10155871, 0.15400676, 0.08554426, 0.18886389, 270.00387009, 248.38486149, 203.28999556, 308.27520497, 171.23387812, 378.04870176, 1101.98478371, 1013.74968356, 829.70100286, 1258.18413256, 698.86823506, 1542.95535359
6.49229, 0.33320619, 1.0765743, 2.1517295, 1.7853159, 1.1965732, 2.7494808, 0.85055428, 4.1318592, 0.13729146, 0.12505677, 0.10238099, 0.15519403, 0.08631787, 0.19024902, 274.69070485, 250.21172853, 204.84235614, 310.50991503, 172.70350192, 380.64741396, 1121.15788129, 1021.24624708, 836.0698704, 1267.35500074, 704.8942279, 1553.62318642
6.49772, 0.76213818, 1.1227115, 2.5211724, 1.7910952, 1.2004588, 2.7578019, 0.85339514, 4.1434769, 0.14914402, 0.12570828, 0.10291489, 0.15598617, 0.08677201, 0.19119962, 298.2672875, 251.39908206, 205.81545448, 311.9506435, 173.53194529, 382.37264357, 1217.43510815, 1026.13354361, 840.07522978, 1273.2863486, 708.30389867, 1560.72724094
6.50314, 1.3106288, 1.1444867, 3.0059818, 1.7966176, 1.2042204, 2.7658079, 0.85599676, 4.154651, 0.16344554, 0.12635945, 0.10345057, 0.15678008, 0.08721997, 0.192153, 326.7064683, 252.57617641, 206.78429406, 313.38309541, 174.34143646, 384.08896819, 1333.56903954, 1030.97979888, 844.06388967, 1279.18493847, 711.63678879, 1567.79619046
6.50854, 1.7379796, 1.1430602, 3.3961426, 1.8115939, 1.2140821, 2.7866072, 0.86418159, 4.1844491, 0.17436634, 0.12735034, 0.10425424, 0.15794561, 0.08795736, 0.19354806, 348.35434557, 254.42436463, 208.2822698, 315.54852268, 175.72387794, 386.67617912, 1421.99063349, 1038.56624164, 850.21312507, 1288.07649272, 717.30900357, 1578.42125953
6.51393, 2.0220575, 1.139407, 3.6589325, 1.817243, 1.2173635, 2.7940425, 0.86771092, 4.1964071, 0.18165419, 0.12801909, 0.10477999, 0.1587394, 0.0884618, 0.19453916, 362.72313467, 255.6257264, 209.22240754, 316.96737344, 176.63858971, 388.45155448, 1480.70548086, 1043.51329691, 854.08603962, 1293.92167813, 721.07263894, 1585.73383054
6.51932, 2.0995293, 1.1440912, 3.7375554, 1.8094424, 1.2124423, 2.7833648, 0.86338732, 4.1801203, 0.18427755, 0.12821859, 0.10495646, 0.15902437, 0.08856894, 0.19488257, 367.76496624, 255.88740935, 209.4628826, 317.36687927, 176.75811813, 388.92953676, 1501.34996412, 1044.6252039, 855.10344959, 1295.60669596, 721.59074046, 1587.75141641
6.52469, 1.6139359, 1.129029, 3.2679979, 1.830355, 1.2249561, 2.8147292, 0.87454502, 4.2253554, 0.1729561, 0.12943826, 0.10589008, 0.16051415, 0.08947178, 0.19666479, 344.98446758, 258.18221514, 211.21216099, 320.16729508, 178.46363854, 392.27468252, 1408.4111178, 1054.03789559, 862.28101178, 1307.09414577, 728.584027, 1601.47506921
6.53005, 1.0447497, 1.1106535, 2.7470568, 1.8196777, 1.2184618, 2.7975162, 0.86899675, 4.2027232, 0.15916746, 0.12954412, 0.10600502, 0.16062264, 0.08952195, 0.19687286, 317.30787728, 258.25234311, 211.32602941, 320.20885613, 178.46625495, 392.47538831, 1295.47572295, 1054.36916273, 862.78267996, 1307.31957536, 728.62578335, 1602.36279594
6.53539, 0.23122567, 1.0633999, 2.0726197, 1.821575, 1.21946, 2.8006648, 0.87004486, 4.2071697, 0.1387752, 0.13009949, 0.10644759, 0.16131792, 0.08991308, 0.19771839, 276.50241249, 259.21650014, 212.09131935, 321.41761968, 179.14716376, 393.94367229, 1128.92747471, 1058.35108734, 865.9444068, 1312.31108781, 731.43721735, 1608.42659972
6.54073, -0.25033063, 1.0364383, 1.7330229, 1.8009323, 1.2063741, 2.7715228, 0.85916034, 4.163639, 0.12737909, 0.12985082, 0.10627644, 0.16108504, 0.08968774, 0.19743881, 253.654357, 258.5763909, 211.63192297, 320.77418015, 178.5982859, 393.16668408, 1035.68665562, 1055.78362887, 864.10642072, 1309.74110509, 729.22800778, 1605.32424103
6.54605, -0.51347546, 0.95533396, 1.5261601, 1.8206914, 1.2189433, 2.7993118, 0.86961689, 4.2057103, 0.11999034, 0.13105827, 0.10723536, 0.16250693, 0.09057539, 0.19918926, 238.80591802, 260.8334033, 213.42082278, 323.42283153, 180.26400704, 396.4283589, 975.10245892, 1065.04602161, 871.44896074, 1320.61383115, 736.06164362, 1618.7130987
6.55137, -0.35449952, 0.9120264, 1.5700742, 1.8298471, 1.2248408, 2.8139807, 0.87401347, 4.2257391, 0.12215826, 0.13187734, 0.10789531, 0.16353975, 0.09114269, 0.20040756, 243.00719702, 262.34116844, 214.63417317, 325.32662271, 181.30847725, 398.66709122, 992.30154234, 1071.25035496, 876.44244157, 1328.44670216, 740.35947832, 1627.92696823
6.55667, -0.26681858, 0.91660003, 1.6207175, 1.8439066, 1.2354792, 2.8369264, 0.88117727, 4.2566822, 0.12453883, 0.13283746, 0.10873487, 0.16476886, 0.09182961, 0.20183046, 247.70263016, 264.20827567, 216.26920131, 327.71852512, 182.64534174, 401.43253778, 1011.52051298, 1078.92310374, 883.15870247, 1338.27408466, 745.85203093, 1639.29323756
6.56196, -0.35207582, 0.94414931, 1.5981168, 1.8547868, 1.2438121, 2.852612, 0.88602872, 4.2798963, 0.1240941, 0.13368845, 0.10947735, 0.16579378, 0.09239975, 0.20307829, 246.77760399, 265.85723462, 217.71024847, 329.70295318, 183.74916935, 403.8481595, 1007.78893949, 1085.70622373, 889.0838426, 1346.43899672, 750.39378581, 1649.23275771
6.56724, -0.39879757, 0.91465888, 1.5546269, 1.8619309, 1.2488567, 2.8614297, 0.88804777, 4.293292, 0.12281835, 0.13441012, 0.11007951, 0.1666256, 0.09282572, 0.20410112, 244.20007255, 267.24800955, 218.87139384, 331.30213902, 184.56564451, 405.81482947, 997.30874381, 1091.4361077, 893.8668714, 1353.03203078, 753.76280258, 1657.34053053
6.5725, -0.30690991, 0.8960109, 1.5819671, 1.8422822, 1.2347072, 2.8351271, 0.88017873, 4.2547274, 0.12432456, 0.13416409, 0.10983486, 0.16643493, 0.09273499, 0.20388913, 247.15343938, 266.7141229, 218.3483554, 330.8675697, 184.35434147, 405.32538592, 1009.41715433, 1089.30635008, 891.77223717, 1351.32006057, 752.93483766, 1655.418588
6.57776, -0.51318383, 0.91572528, 1.4899505, 1.839494, 1.2333313, 2.8314372, 0.87857156, 4.2496289, 0.12107729, 0.13453211, 0.11015815, 0.16690918, 0.09297482, 0.20448067, 240.65707813, 267.40031049, 218.95385505, 331.75401398, 184.79971188, 406.4323074, 982.93119404, 1092.16029928, 894.28732308, 1355.00427255, 754.7893578, 1660.017633
6.58301, -0.77766179, 0.92051587, 1.3775225, 1.8432814, 1.2359359, 2.8359432, 0.87912688, 4.256715, 0.11682948, 0.13514467, 0.11066265, 0.16763005, 0.09333164, 0.2053716, 232.17409291, 268.57168706, 219.91881186, 333.12955985, 185.47705281, 408.13298333, 948.32877604, 1096.99689608, 898.27135777, 1360.68733508, 757.59196158, 1667.04324195
6.58824, -0.74072331, 0.92026688, 1.3902394, 1.8327236, 1.2285351, 2.8218234, 0.87467814, 4.2361156, 0.11778207, 0.13523306, 0.11072053, 0.16780284, 0.09342401, 0.20559771, 234.02651999, 268.70067942, 219.99563449, 333.41504552, 185.6283972, 408.51139947, 955.94111346, 1097.57657674, 898.62837685, 1361.91893924, 758.24661547, 1668.66918369
6.59346, -0.6536424, 0.91851802, 1.4308873, 1.8541965, 1.2433107, 2.8501255, 0.88289112, 4.2784447, 0.11991576, 0.13650591, 0.11177982, 0.16924099, 0.09419485, 0.20735596, 238.22420123, 271.18211489, 222.06136267, 336.21350703, 187.12712245, 411.93256526, 973.13497933, 1107.76655101, 907.11052215, 1373.41681711, 764.40574676, 1682.72571093
6.59868, -0.44021076, 0.91990675, 1.5471335, 1.8826836, 1.2624135, 2.8924733, 0.89995917, 4.3371281, 0.12513755, 0.13804237, 0.11303802, 0.17110331, 0.09544104, 0.2095197, 248.55349168, 274.18560061, 224.52090731, 339.85264388, 189.56902515, 416.15689856, 1015.37975695, 1120.09091738, 917.2029037, 1388.35102501, 774.41901693, 1700.06579936
6.60388, -0.21514367, 0.93513565, 1.680654, 1.8913857, 1.2679598, 2.9063601, 0.90466884, 4.3574106, 0.13089665, 0.13886072, 0.11369519, 0.17213298, 0.09603603, 0.21076748, 259.81592635, 275.62376639, 225.67287141, 341.66565426, 190.62130061, 418.35104219, 1061.40760722, 1125.98625687, 921.92540243, 1395.78250517, 778.73170215, 1709.05989065
6.60907, -0.21459364, 0.95121473, 1.6968916, 1.9060323, 1.2781154, 2.9277025, 0.9125147, 4.3883049, 0.13200607, 0.13990459, 0.11456498, 0.1733925, 0.09680255, 0.21228301, 261.79347655, 277.45777456, 227.20443495, 343.87075513, 191.97810711, 420.99813113, 1069.4940999, 1133.48681097, 928.18891386, 1404.80102328, 784.28024857, 1719.88631364
6.61425, -0.30678916, 0.92800501, 1.6350017, 1.9219979, 1.2896546, 2.9495757, 0.91980942, 4.4194572, 0.13005046, 0.14100329, 0.115502, 0.17467573, 0.09754426, 0.21381455, 257.69169213, 279.39444522, 228.86428177, 346.11553008, 193.2814787, 423.66811374, 1052.74494512, 1141.406956, 934.97665277, 1413.98184673, 789.61063123, 1730.80653654
6.61942, -0.50120973, 0.89291979, 1.5061689, 1.925462, 1.2919643, 2.9548951, 0.9214192, 4.4271934, 0.12528069, 0.14164942, 0.11603061, 0.17547625, 0.09798869, 0.21478876, 248.02308999, 280.42888933, 229.7103336, 347.39719688, 193.99203761, 425.22571795, 1013.25339068, 1145.64141174, 938.43994287, 1419.22829712, 792.51931697, 1737.18261692
6.62458, -0.82981253, 0.87379572, 1.3379178, 1.9112037, 1.2819718, 2.934026, 0.91437854, 4.398018, 0.11851279, 0.1416459, 0.11600848, 0.17550217, 0.09797461, 0.2148716, 234.41662643, 280.17358321, 229.46313971, 347.14081178, 193.79238523, 425.01298316, 957.67378132, 1144.6069289, 937.43705824, 1418.19144375, 791.70956932, 1736.32645815
6.62972, -1.5575768, 0.87865316, 1.1261695, 1.9114175, 1.2820406, 2.9344361, 0.91428023, 4.3989885, 0.10913429, 0.14217955, 0.11644216, 0.17616583, 0.09833294, 0.21569286, 215.67316353, 280.97779954, 230.11509987, 348.14210948, 194.32733398, 426.2561337, 881.10680008, 1147.90104524, 940.10759603, 1422.29276483, 793.9009778, 1741.41822665
6.63486, -2.0017219, 0.78795983, 1.0186237, 1.9278686, 1.2939212, 2.9588267, 0.92124687, 4.4330015, 0.10418066, 0.143324, 0.11741785, 0.17755788, 0.09907594, 0.21733473, 205.69727951, 282.98301835, 231.83317013, 350.57538862, 195.61838643, 429.11193983, 840.35790043, 1156.10189752, 947.13375191, 1432.24450138, 799.18148113, 1753.09858092
6.63998, -1.9596383, 0.73155719, 0.99309181, 1.9489863, 1.3086949, 2.9905428, 0.93035337, 4.4775869, 0.10325273, 0.14464761, 0.11852939, 0.17917684, 0.09993804, 0.21924458, 203.67885836, 285.33539313, 233.81397049, 353.4485978, 197.14021209, 432.48720503, 832.1181814, 1165.72122572, 955.23343697, 1443.99377916, 805.40492072, 1766.90143212
6.6451, -2.0518594, 0.76619893, 0.99417085, 1.9677046, 1.3217278, 3.0185234, 0.94213053, 4.5192842, 0.10369941, 0.14589007, 0.11956851, 0.18069372, 0.10094884, 0.22109586, 204.37057129, 287.51982595, 235.64534159, 356.11077939, 198.94974422, 435.73522817, 834.95058985, 1174.6546812, 962.72284074, 1454.88121614, 812.80394354, 1780.18480585
6.6502, -2.0089539, 0.76188959, 1.005627, 1.9947649, 1.3387053, 3.0576045, 0.95632824, 4.5724253, 0.10468888, 0.14744429, 0.12078822, 0.18254618, 0.10209056, 0.22323147, 206.13185614, 290.31702861, 237.83137283, 359.43246871, 201.01577545, 439.54157587, 842.15283275, 1186.09181821, 971.66138264, 1468.46332914, 821.25105693, 1795.74952733
6.6553, -2.0191087, 0.77293548, 1.01544, 2.0158211, 1.3550101, 3.0877357, 0.96658079, 4.6177484, 0.10554688, 0.1487114, 0.1219241, 0.18405107, 0.10297632, 0.22507819, 207.73022793, 292.68371408, 239.96274997, 362.23684589, 202.67101567, 442.98365015, 848.68967664, 1195.77034664, 980.37686043, 1479.93228847, 828.02007424, 1809.826401
6.66038, -2.1650243, 0.79870064, 1.0161175, 2.0332725, 1.3674318, 3.1152634, 0.97486876, 4.6559725, 0.10593276, 0.14984979, 0.12288848, 0.18548369, 0.10376035, 0.22675848, 208.39759562, 294.79392663, 241.75394856, 364.89517847, 204.12388018, 446.0935478, 851.42299213, 1204.40126159, 987.70271142, 1490.80484227, 833.962428, 1822.54647474
6.66545, -2.0005481, 0.78120295, 1.038379, 2.028833, 1.3641477, 3.1076115, 0.97303848, 4.6461646, 0.10744423, 0.1501856, 0.1231504, 0.18587394, 0.10400881, 0.2272754, 211.27669703, 295.32267984, 242.16108181, 365.49968794, 204.52135351, 446.91089919, 863.19268181, 1206.5711912, 989.37401322, 1493.28657759, 835.59303086, 1825.90045672
6.67051, -1.9618184, 0.80923424, 1.0614026, 2.0172121, 1.3552571, 3.0904081, 0.96738732, 4.6219146, 0.10899306, 0.15025694, 0.12315998, 0.18598019, 0.10405404, 0.22744151, 214.225623, 295.3296993, 242.07067796, 365.54366147, 204.5179996, 447.03579495, 875.24790551, 1206.60963488, 989.01266294, 1493.47832253, 835.58609042, 1826.42551227
6.67556, -1.9488112, 0.84354107, 1.0934494, 2.010154, 1.3499667, 3.0804474, 0.96376315, 4.607525, 0.11099889, 0.15049912, 0.12333343, 0.18630572, 0.10420881, 0.22785215, 218.06863049, 295.67085425, 242.30109608, 366.01657227, 204.72883223, 447.6387775, 890.95631536, 1208.01334087, 989.96215677, 1495.42268344, 836.45431075, 1828.90402396
6.6806, -1.979408, 0.92668114, 1.1371853, 2.0296374, 1.3642934, 3.1095093, 0.97318812, 4.6504045, 0.11358014, 0.15173857, 0.12440581, 0.18781605, 0.10507156, 0.22968474, 223.03696183, 297.96856577, 244.2952997, 368.81379089, 206.32869028, 451.03120206, 911.262793, 1217.411075, 998.11804865, 1506.86362665, 842.99775713, 1842.7795534
6.68563, -1.3641412, 0.94748322, 1.2795469, 2.0292367, 1.3643576, 3.109969, 0.97252444, 4.6503199, 0.12088973, 0.15223961, 0.12483185, 0.18846874, 0.10539295, 0.2304638, 237.2802555, 298.8132499, 245.01778195, 369.92316387, 206.86344785, 452.35033009, 969.46473829, 1220.87237516, 1001.07823702, 1511.40878747, 845.18965943, 1848.18451689
6.69065, -0.67955645, 0.99781147, 1.5764242, 2.0315098, 1.3649403, 3.1118473, 0.97426806, 4.6546657, 0.13464167, 0.15284542, 0.1252852, 0.18916993, 0.10584789, 0.23135943, 264.14796226, 299.86113394, 245.79188848, 371.12469784, 207.65861382, 453.89454751, 1079.24820403, 1225.16406148, 1004.2494818, 1516.3306966, 848.44563669, 1854.50938572
6.69566, -0.21642595, 1.0766596, 1.8958026, 2.0491553, 1.3782623, 3.1405006, 0.98299497, 4.6938176, 0.14815911, 0.15403494, 0.12632745, 0.19069146, 0.10668601, 0.23312825, 290.52899825, 302.05106143, 247.71874314, 373.93177385, 209.20332229, 457.14716824, 1187.04517319, 1234.12208999, 1012.13076877, 1527.8127482, 854.76422471, 1867.81471991
6.70066, 0.1848868, 1.1519124, 2.2134654, 2.0515437, 1.3801388, 3.1449084, 0.98386242, 4.6998837, 0.16064466, 0.15465726, 0.12685025, 0.19148464, 0.10710189, 0.23408495, 314.85931298, 303.12416584, 248.62314588, 375.30484841, 209.91687906, 458.80033922, 1286.46516147, 1238.51721349, 1015.83469926, 1533.43602206, 857.68703856, 1874.58534062
6.70565, 0.53884678, 1.1774703, 2.4970565, 2.0674332, 1.3904683, 3.1671707, 0.99115621, 4.7324003, 0.17122331, 0.15579892, 0.1277701, 0.19283436, 0.10787474, 0.2357162, 335.41824575, 305.20260895, 250.29550185, 377.75327151, 211.32143535, 461.75673149, 1370.47757258, 1247.02020823, 1022.67654233, 1543.45326509, 863.43331474, 1886.68103929
6.71063, 0.95726843, 1.1937664, 2.8391086, 2.0605062, 1.3860961, 3.1582854, 0.98828395, 4.720009, 0.18321713, 0.15608531, 0.12801821, 0.19324166, 0.10809757, 0.23623622, 358.72442603, 305.60250485, 250.64937011, 378.35165072, 211.64636696, 462.53154802, 1465.71657816, 1248.66506205, 1024.13136773, 1545.91169877, 864.7685138, 1889.86338443
6.7156, 1.1994283, 1.2247484, 3.0715085, 2.0500687, 1.3783713, 3.142042, 0.98326339, 4.6972291, 0.19124277, 0.15624041, 0.12811273, 0.19342614, 0.1082042, 0.2364994, 374.23846709, 305.74317576, 250.70077454, 378.51104589, 211.74223821, 462.80009153, 1529.11910814, 1249.2508744, 1024.35045694, 1546.57664514, 865.16788339, 1890.97734585
6.72056, 1.2888213, 1.2586877, 3.1854034, 2.0363297, 1.3674924, 3.120034, 0.97631339, 4.6682191, 0.19544892, 0.15626982, 0.12806001, 0.19343307, 0.10820459, 0.2366065, 382.26331267, 305.63595773, 250.46258588, 378.32066357, 211.62892322, 462.76021589, 1561.92216046, 1248.82393782, 1023.38636819, 1545.8125554, 864.7126052, 1890.83129932
6.7255, 0.90951988, 1.2460145, 2.8620006, 2.0538563, 1.3808475, 3.1480266, 0.985185, 4.706606, 0.18592275, 0.15750078, 0.1291429, 0.19499204, 0.10908288, 0.2384249, 363.43411992, 307.87602046, 252.44321126, 381.16238327, 213.23069994, 466.0631425, 1484.99972793, 1257.98812376, 1031.48845828, 1557.43779803, 871.26528314, 1904.34414899
6.73044, 0.45813864, 1.2059193, 2.4813985, 2.0758811, 1.3955706, 3.1800169, 0.99455231, 4.752576, 0.17374154, 0.15891198, 0.13029607, 0.19668449, 0.10999406, 0.24044732, 339.43567778, 310.46344227, 254.55705438, 384.25890869, 214.89338465, 469.7575472, 1386.9542071, 1268.57194338, 1040.13514381, 1570.10457333, 878.06704901, 1919.45705492
6.73537, 0.19962124, 1.1707154, 2.270973, 2.0840267, 1.4009795, 3.1914819, 0.99856138, 4.768731, 0.16681196, 0.15979855, 0.13101985, 0.19775041, 0.11061361, 0.24172558, 325.71590831, 312.02157478, 255.82847105, 386.12611724, 215.98339713, 471.99173904, 1330.90666905, 1274.95029926, 1045.33984852, 1577.74861905, 882.52902704, 1928.60384527
6.74028, -0.09335473, 1.1594931, 2.0813659, 2.0956138, 1.4080168, 3.20729, 1.0028981, 4.7928352, 0.16027514, 0.16082278, 0.13182442, 0.19895784, 0.11125521, 0.24321378, 312.77616921, 313.84489121, 257.25472314, 388.26527786, 217.11400717, 474.63054813, 1278.04550432, 1282.41244618, 1051.17740655, 1586.50415764, 887.15704105, 1939.40427043
6.74519, -0.44918907, 1.194331, 1.9055235, 2.1016555, 1.4111544, 3.2171034, 1.0068105, 4.8066192, 0.15391512, 0.16164225, 0.13245288, 0.19998924, 0.11187885, 0.24445222, 300.19344131, 315.26431051, 258.33384741, 390.05563351, 218.20661538, 476.77547045, 1226.64230833, 1288.22448582, 1055.5967696, 1593.83476394, 891.62996103, 1948.18701259
6.75009, -0.40027375, 1.171131, 1.9176343, 2.1004805, 1.4120175, 3.2169661, 1.0078784, 4.8059015, 0.15496924, 0.1621892, 0.13297887, 0.20071778, 0.11234835, 0.24532965, 302.07657993, 316.15021979, 259.21146145, 391.25275012, 218.99703248, 478.21323753, 1234.34885366, 1291.85672548, 1059.19290525, 1598.74156324, 894.86823528, 1954.08052386
6.75498, -0.10753467, 1.1379649, 2.0592254, 2.1089092, 1.4162787, 3.2280085, 1.010059, 4.8227207, 0.16113914, 0.16307149, 0.133636, 0.20175134, 0.11285543, 0.24660118, 314.00154274, 317.76698933, 260.40792705, 393.13994575, 219.9141681, 480.5359615, 1283.08908072, 1298.47564017, 1064.09212141, 1606.46844978, 898.6244632, 1963.59049614
6.75985, 0.10354214, 1.1604218, 2.2053846, 2.1076088, 1.4158885, 3.2258937, 1.0086194, 4.8197931, 0.16733309, 0.16358168, 0.13407697, 0.20237865, 0.11316271, 0.2473739, 325.96466226, 318.65691968, 261.18178115, 394.23336616, 220.44081636, 481.88404796, 1331.98626872, 1302.12471041, 1067.26460385, 1610.95201779, 900.7851907, 1969.11815699
6.76472, 0.23870845, 1.1952104, 2.3304059, 2.0979428, 1.4096759, 3.211911, 1.0044101, 4.8007478, 0.17260618, 0.16377114, 0.13424564, 0.20263866, 0.11331727, 0.24773936, 336.12520333, 318.92026325, 261.42368365, 394.60905233, 220.66874647, 482.43603354, 1373.51863878, 1303.21356899, 1068.26354753, 1612.50296926, 901.72540847, 1971.3930331
6.76958, 0.20876103, 1.2153526, 2.3316769, 2.0925058, 1.4068137, 3.2051419, 1.0031564, 4.7898039, 0.17325388, 0.16412779, 0.13457583, 0.20312922, 0.11364049, 0.24831768, 337.27343663, 319.5076699, 261.97885958, 395.43179267, 221.22401848, 483.40019296, 1378.2243365, 1305.62682537, 1070.54277243, 1615.88094672, 904.00337818, 1975.35245247
6.77443, 0.04555288, 1.2265177, 2.2440346, 2.0998795, 1.4115268, 3.2154278, 1.0062851, 4.8056914, 0.17056078, 0.16499151, 0.13527233, 0.20416617, 0.11421547, 0.24959872, 331.91827313, 321.08023693, 263.24549762, 397.31573879, 222.26798326, 485.72932876, 1356.35471533, 1312.06603739, 1075.72948193, 1623.59568429, 908.27848772, 1984.89001292
6.77926, 0.04262024, 1.2574778, 2.2773434, 2.1023945, 1.412723, 3.2188218, 1.0067774, 4.8117024, 0.17242437, 0.16566909, 0.1358041, 0.20499008, 0.11464394, 0.25063041, 335.43012649, 322.28857519, 264.18996206, 398.78266523, 223.02550612, 487.57023372, 1370.71941754, 1317.01708697, 1079.5998401, 1629.60658404, 911.38322921, 1992.43280195
6.78409, 0.43881068, 1.3151464, 2.61195, 2.0984019, 1.4105393, 3.2139836, 1.0057099, 4.8039289, 0.18530942, 0.16609609, 0.13617822, 0.20555919, 0.11498771, 0.25131207, 360.37144177, 323.00725211, 264.82594651, 399.75119062, 223.61673411, 488.72687704, 1472.65596927, 1319.96740808, 1082.20981395, 1633.58110233, 913.80858788, 1997.17976899
6.78891, 0.98100061, 1.396844, 3.115083, 2.1084966, 1.4164543, 3.2281112, 1.0091615, 4.8247528, 0.20308985, 0.16708592, 0.13694768, 0.20674149, 0.11559359, 0.25274987, 394.81061913, 324.81828307, 266.22896113, 401.9094865, 224.71618369, 491.35066404, 1613.40813925, 1327.38187955, 1087.95445711, 1642.41792227, 918.31096281, 2007.92258916
6.79372, 1.9016373, 1.4582375, 3.9936414, 2.1082679, 1.4169643, 3.2276577, 1.0102364, 4.824753, 0.23077249, 0.16767272, 0.13746083, 0.20746424, 0.1160676, 0.25365127, 448.46713676, 325.84344533, 267.13177211, 403.1715017, 225.55766874, 492.92816471, 1832.69659913, 1331.58513778, 1091.65521872, 1647.5923863, 921.75934092, 2014.39012365
6.79851, 2.7952262, 1.4890739, 4.8907255, 2.1170061, 1.4229487, 3.241084, 1.014741, 4.8442459, 0.25629305, 0.16862084, 0.13824353, 0.20863892, 0.11674218, 0.25507229, 497.88374726, 327.56867216, 268.55666009, 405.30918807, 226.78739349, 495.51225022, 2034.66292237, 1338.64950492, 1097.4896888, 1656.34564613, 926.79446424, 2024.97150921
6.8033, 1.3739518, 1.2191911, 3.2139115, 2.0479596, 1.3806654, 3.1374015, 0.98247372, 4.6921962, 0.20845239, 0.16639896, 0.13662625, 0.20595625, 0.11525251, 0.25187091, 405.53247431, 323.40950113, 265.19133931, 400.55495624, 224.07220113, 489.93006888, 1657.25446218, 1321.64961577, 1083.73449289, 1636.9132699, 915.69646996, 2002.15480693
6.80808, 1.4471938, 1.2550524, 3.3246414, 2.0551655, 1.3844433, 3.1468312, 0.98765275, 4.7056895, 0.21269304, 0.16722618, 0.13725193, 0.2069272, 0.11592657, 0.25304193, 413.47762507, 324.8121845, 266.36748201, 402.20419477, 224.78871211, 491.94373909, 1689.70960163, 1327.37114078, 1088.532159, 1643.63982115, 918.61716855, 2010.36769347
6.81285, 1.2638994, 1.2741326, 3.1918905, 2.0588366, 1.3868104, 3.1524389, 0.98895864, 4.714041, 0.20907487, 0.16791472, 0.13781179, 0.20777877, 0.11637693, 0.25408236, 406.25504664, 325.93946277, 267.28358378, 403.61547031, 225.52998805, 493.65261448, 1660.18046069, 1331.96702891, 1092.26700548, 1649.39370716, 921.6389619, 2017.33475484
6.81761, 1.2616769, 1.3077692, 3.2327146, 2.0386511, 1.3772064, 3.1279447, 0.97188311, 4.6805273, 0.2110885, 0.16763023, 0.13777817, 0.20763972, 0.11574118, 0.25399682, 410.00164036, 325.40172237, 266.51686949, 402.85670916, 225.44823182, 493.19791049, 1675.47736329, 1329.75863055, 1089.12486638, 1646.27950332, 921.2973116, 2015.46006971
6.82236, 1.0295062, 1.3196177, 3.0560548, 2.0631383, 1.3909643, 3.1599527, 0.98860983, 4.7252587, 0.20590679, 0.16918205, 0.13891467, 0.20937769, 0.11711232, 0.2560371, 399.49929907, 328.00904561, 268.99963638, 406.19519755, 226.81067042, 496.87860819, 1632.54591163, 1340.4024178, 1099.2616448, 1659.9085671, 926.85727752, 2030.48451463
6.8271, 1.2450839, 1.3711861, 3.2880609, 2.0672418, 1.392981, 3.1654563, 0.99148124, 4.7333106, 0.21427695, 0.16990304, 0.13946914, 0.21024403, 0.11766513, 0.25709168, 415.69368288, 328.90292477, 269.68154336, 407.55595172, 228.2009578, 498.68560102, 1698.70978517, 1344.04403939, 1102.03906255, 1665.45538629, 932.53088988, 2037.85177661
6.83183, 1.7490201, 1.3819949, 3.7483662, 2.07425, 1.3966887, 3.1746087, 0.99658885, 4.7463471, 0.22953463, 0.17074884, 0.14011254, 0.21123813, 0.11835462, 0.25828962, 445.11526171, 330.49170578, 270.56296011, 409.13000434, 229.19310296, 500.72182467, 1818.92419728, 1350.52516137, 1105.63163604, 1671.87362185, 936.57736927, 2046.15550475
6.83655, 2.4991947, 1.3767105, 4.4553049, 2.0633277, 1.3906381, 3.1607863, 0.98866719, 4.7276414, 0.25106949, 0.17085958, 0.14026919, 0.21147196, 0.11827155, 0.25862916, 486.24498036, 330.65604808, 270.94781785, 409.39897983, 228.90788727, 500.87606162, 1986.98032667, 1351.18528513, 1107.19494361, 1672.95859399, 935.40393628, 2046.76844126
6.84126, 3.0895582, 1.3857794, 5.0377656, 2.0526431, 1.385774, 3.1490145, 0.97755354, 4.7122513, 0.26786047, 0.17098042, 0.14048691, 0.21177612, 0.117994, 0.25906209, 518.63087258, 330.82243295, 271.17063212, 409.73349199, 228.64332989, 501.36775213, 2119.30318853, 1351.85364784, 1108.09598053, 1674.31123356, 934.31487345, 2048.76017203
6.84597, 3.242946, 1.3992424, 5.2095569, 2.0661429, 1.3925928, 3.1655963, 0.98915702, 4.7353368, 0.27329646, 0.17211304, 0.14130115, 0.21304011, 0.11908751, 0.26056078, 528.56887192, 332.5782915, 272.2919257, 411.80804458, 230.50354075, 503.98787452, 2159.89460694, 1359.01695379, 1112.66836373, 1682.77403727, 941.90819967, 2059.44910865
6.85066, 2.9974739, 1.4059007, 4.9743165, 2.0750392, 1.3981585, 3.1781222, 0.99366704, 4.753137, 0.26794961, 0.17306114, 0.14205765, 0.21417645, 0.11975864, 0.26192478, 517.92209635, 334.17458178, 273.62713539, 413.78057847, 231.59082157, 506.28216229, 2116.3702277, 1365.52802189, 1118.11472595, 1690.81972607, 946.34294081, 2068.80629853
6.85534, 2.4013055, 1.3856452, 4.3706809, 2.0689884, 1.3934423, 3.1693566, 0.99175193, 4.7413504, 0.25203069, 0.17340352, 0.14230605, 0.21461715, 0.12005504, 0.26250036, 486.66506301, 334.60105561, 274.27748394, 414.39404965, 231.24392468, 507.03823931, 1988.6280834, 1367.25872986, 1120.76240654, 1693.31169906, 944.9171467, 2071.87768075
6.86002, 1.7211195, 1.3268964, 3.6654277, 2.0575539, 1.3867088, 3.1544051, 0.98456391, 4.7211138, 0.2316029, 0.17352309, 0.14245389, 0.21485249, 0.12003382, 0.26284753, 446.73596832, 334.38738013, 273.95970018, 414.35852222, 231.85611652, 507.29400229, 1825.45223136, 1366.37350131, 1119.4539537, 1693.15153156, 947.41031677, 2072.90443149
6.86468, 1.197095, 1.2454348, 3.1128036, 2.0465443, 1.3808576, 3.1410551, 0.97561116, 4.7033288, 0.21417279, 0.17365969, 0.14264708, 0.2151425, 0.11990211, 0.26326378, 412.81850604, 334.68921641, 274.35191472, 414.69586238, 231.13859427, 507.61800236, 1686.84368437, 1367.5946758, 1121.04662912, 1694.51486829, 944.46996018, 2074.2098739
6.86934, 0.50388946, 1.2020706, 2.5113357, 2.0673785, 1.3906872, 3.1667328, 0.99311071, 4.7391097, 0.19304481, 0.17515226, 0.14365491, 0.21677613, 0.12139605, 0.26518815, 372.01804214, 336.94768323, 276.25754977, 417.57207769, 233.35485505, 511.10756141, 1520.11264647, 1376.81073619, 1128.82319542, 1706.2521819, 953.51737307, 2088.44996689
6.87398, 0.02904516, 1.2166243, 2.1950465, 2.0607581, 1.3879251, 3.1592955, 0.98650975, 4.7292562, 0.18111274, 0.17548526, 0.1440158, 0.21728125, 0.12141653, 0.26584198, 348.64145578, 337.55397811, 276.4480845, 418.10703795, 233.64646873, 511.78213867, 1424.58004947, 1379.27562793, 1129.59150257, 1708.42260705, 954.70028725, 2091.18741429
6.87862, -0.08914871, 1.1626714, 2.0780088, 2.0646512, 1.3897625, 3.1642249, 0.98995984, 4.7365484, 0.176841, 0.17627171, 0.1446204, 0.21821919, 0.12205851, 0.26698709, 339.80410233, 338.69922181, 277.22195471, 419.5334362, 234.65542638, 513.62603168, 1388.45711061, 1383.94251173, 1132.7432235, 1714.23528627, 958.81419048, 2098.70249062
6.88325, 0.08760682, 1.1117843, 2.1357868, 2.0727465, 1.3961597, 3.1768373, 0.99133744, 4.7545486, 0.17991936, 0.1772442, 0.14546767, 0.21943022, 0.1225772, 0.26844393, 345.21883116, 340.33450218, 278.98214812, 421.63430727, 235.08012012, 516.09539644, 1410.56893165, 1390.6114957, 1139.92492616, 1722.80362678, 960.54063094, 2108.77294712
6.88787, 0.37301213, 1.0970457, 2.3010907, 2.0676559, 1.3926614, 3.1701108, 0.98874398, 4.7456987, 0.18741879, 0.17765826, 0.14580386, 0.21998014, 0.12285368, 0.26915121, 359.63666786, 340.86539001, 279.37998516, 422.33082425, 235.43361453, 516.99495894, 1469.46670853, 1392.76772217, 1141.53984814, 1725.63351204, 961.97604286, 2112.42887207
6.89248, 0.37019032, 1.0874388, 2.292468, 2.0760338, 1.3958806, 3.1797723, 0.99733835, 4.7592806, 0.18773832, 0.17865637, 0.14649589, 0.22110538, 0.12382905, 0.27050291, 359.93697373, 342.44621479, 280.54633665, 424.19805403, 236.94416085, 519.21221026, 1470.67991557, 1399.21377075, 1146.29474827, 1733.2466621, 968.13899072, 2121.46854941
6.89708, 0.35018797, 1.1036614, 2.2870654, 2.0390876, 1.3755121, 3.1326468, 0.97096718, 4.6949036, 0.18819298, 0.17769781, 0.14594739, 0.22025199, 0.12262144, 0.26963575, 360.70609487, 340.44052174, 278.5164735, 421.88988596, 235.82491286, 516.87102306, 1473.80850938, 1391.00543356, 1137.99005476, 1723.79927256, 963.5566691, 2111.88256278
6.90167, -0.19426016, 1.1184568, 1.9571271, 2.0461825, 1.3795998, 3.1425664, 0.97503977, 4.7095626, 0.17469659, 0.178627, 0.14667344, 0.22136918, 0.12330653, 0.27099745, 334.57056853, 341.84546808, 279.83544191, 423.6164868, 236.57315577, 518.75743088, 1367.00831226, 1396.73252918, 1143.36827903, 1730.83741709, 966.60465926, 2119.56994057
6.90625, -0.48486232, 1.1255612, 1.8114673, 2.0324189, 1.3712811, 3.1243334, 0.96656991, 4.6843894, 0.16861761, 0.17860528, 0.14670703, 0.22144525, 0.12316982, 0.27115285, 322.4512893, 341.76559998, 279.68341371, 423.68767106, 236.73181527, 519.15886683, 1317.4779153, 1396.39271146, 1142.7360754, 1731.11154501, 967.24357696, 2121.18966265
6.91083, -0.36447605, 1.1494673, 1.8906827, 2.0329409, 1.3702323, 3.1238287, 0.96967623, 4.6838909, 0.17282995, 0.17921405, 0.14713188, 0.22215357, 0.12377219, 0.27202766, 330.35794178, 342.83352475, 280.86296611, 424.99466804, 236.40572693, 520.5385585, 1349.76989132, 1400.74237945, 1147.54430666, 1736.43474045, 965.90180526, 2126.80606301
6.91539, 0.18500878, 1.1537079, 2.2114896, 2.0397438, 1.3724777, 3.1309979, 0.97756256, 4.6935075, 0.1875328, 0.18010369, 0.14773638, 0.22313936, 0.12468295, 0.2732018, 359.18245959, 344.24617564, 281.90825948, 426.61580126, 237.92571071, 522.59739527, 1467.52610225, 1406.50033113, 1151.80382055, 1743.04119609, 972.10256665, 2135.19702325
6.91995, 0.85877389, 1.142022, 2.6969616, 2.0521165, 1.3790309, 3.1475969, 0.98568792, 4.7174167, 0.20778142, 0.18124679, 0.14857862, 0.22447029, 0.12561429, 0.27480298, 397.45244839, 346.15744786, 283.63548174, 429.06946362, 238.80560429, 525.45871407, 1623.87117681, 1414.29523078, 1158.84927968, 1753.04879274, 975.68788228, 2146.86628263
6.92449, 1.3500405, 1.1464413, 3.1117103, 2.0564153, 1.3814718, 3.1536222, 0.9880636, 4.7261846, 0.22392708, 0.18203816, 0.14920317, 0.22543008, 0.1261826, 0.27597032, 427.52517608, 347.502377, 284.6579631, 430.68245999, 240.02802842, 527.42666762, 1746.72181364, 1419.77599486, 1163.01518928, 1759.62139705, 980.67252312, 2154.88517864
6.92903, 1.5166985, 1.1562972, 3.2592408, 2.0493908, 1.3780288, 3.1449491, 0.98269314, 4.7145099, 0.22993895, 0.1823336, 0.14951456, 0.22587134, 0.12625927, 0.27654932, 439.26020877, 347.87774295, 284.71931384, 431.14803071, 240.72247015, 528.22518693, 1794.64898126, 1421.29522439, 1163.25407205, 1761.50572861, 983.49981899, 2158.12580943
6.93356, 1.0586441, 1.1494365, 2.8670558, 2.0585665, 1.381162, 3.1559665, 0.99094379, 4.7300954, 0.21638452, 0.18335407, 0.15018634, 0.22702532, 0.12721333, 0.27793489, 412.76217032, 349.46643326, 286.37885832, 433.34196496, 241.78190315, 530.79163805, 1686.37091856, 1427.77142004, 1170.02238355, 1770.45121877, 987.81816606, 2168.58919395
6.93808, 0.29326393, 1.0846791, 2.2274511, 2.0648706, 1.3851541, 3.1648616, 0.99415801, 4.7427964, 0.19136942, 0.18425313, 0.15090982, 0.22811078, 0.12784865, 0.27924518, 364.97668623, 350.81045797, 287.4642988, 435.15464393, 243.08963126, 533.07883566, 1491.12435544, 1433.24776007, 1174.44492604, 1777.83872895, 993.15075017, 2177.91126176
6.94259, -0.52311428, 0.96443193, 1.6411811, 2.068133, 1.3854456, 3.1686312, 0.99749557, 4.7498442, 0.16482143, 0.18502254, 0.15143636, 0.22901887, 0.12849638, 0.28039812, 314.06729179, 352.43444993, 288.66622744, 436.76617641, 243.54201309, 534.87497086, 1283.11898837, 1439.86765477, 1179.34317713, 1784.40413596, 994.98862071, 2185.22669971
6.94709, -1.559915, 0.88382576, 1.2156131, 2.0778869, 1.3901422, 3.1816659, 1.0036189, 4.7737657, 0.14233338, 0.18608871, 0.15220842, 0.23026947, 0.12932828, 0.28205878, 265.99782533, 354.12632938, 290.23017373, 439.03747132, 244.9447998, 537.67753201, 1086.72022326, 1446.76462391, 1185.72021707, 1793.66465972, 1000.70918701, 2196.65347604
6.95159, -2.5860008, 0.75130107, 1.0402419, 2.0765668, 1.3911159, 3.180803, 1.0013774, 4.7699292, 0.1321128, 0.18665975, 0.1527775, 0.23101816, 0.12962138, 0.28290049, 229.26293602, 355.03411657, 290.63296783, 439.96662651, 245.68748536, 538.84783155, 936.63180548, 1450.45793877, 1187.35320293, 1797.44158783, 1003.7327315, 2201.41129708
6.95607, -3.677672, 0.85152627, 0.96075885, 2.0748581, 1.3891837, 3.1782455, 1.0010855, 4.7672762, 0.12738825, 0.18720454, 0.15317998, 0.23169459, 0.13003425, 0.28376403, 208.77704291, 355.97030755, 291.1944715, 441.16126938, 246.51260475, 540.47619791, 852.9295269, 1454.26710605, 1189.63445093, 1802.30291379, 1007.09290837, 2208.0402201
6.96055, -2.8423112, 0.73669287, 0.96547328, 2.0684236, 1.3870713, 3.1705755, 0.99568575, 4.7521666, 0.1281287, 0.18754092, 0.15357683, 0.23219098, 0.13011802, 0.28426417, 219.14478245, 356.46936612, 292.09640583, 441.95650449, 246.07839439, 541.36862879, 895.27579797, 1456.29018697, 1193.30626946, 1805.53220481, 1005.30812752, 2211.66219758
6.96501, -2.0001322, 0.71019698, 1.0362993, 2.0669123, 1.3857104, 3.1684768, 0.995204, 4.7495652, 0.13319142, 0.18810255, 0.15401744, 0.23289433, 0.1305238, 0.2851416, 239.9148103, 357.3508234, 292.58369261, 442.95331352, 247.07455279, 542.57747917, 980.11725805, 1459.8753147, 1195.28396847, 1809.58477112, 1009.36675358, 2216.57658606
6.96947, -1.7645975, 0.78730301, 1.110197, 2.0719108, 1.3900377, 3.1764785, 0.99600709, 4.7611123, 0.13832507, 0.18896718, 0.15477975, 0.23397735, 0.13101833, 0.28645412, 253.5828815, 358.65207644, 293.5475401, 444.6335385, 248.36203914, 544.81319278, 1035.94362927, 1465.17513923, 1199.20833086, 1816.42892787, 1014.61530321, 2225.6855544
6.97392, -1.7465359, 0.87234184, 1.1562358, 2.0830376, 1.3937591, 3.1900022, 1.0054813, 4.788649, 0.14164392, 0.19011802, 0.15551367, 0.23527199, 0.1320875, 0.28825791, 262.70287022, 360.90531431, 295.62480972, 447.31969653, 249.3345007, 547.84322107, 1073.18891365, 1474.36372456, 1207.68101287, 1827.38216286, 1018.57669739, 2238.03900879
6.97836, -1.4923134, 0.90180991, 1.2519957, 2.0957118, 1.3993688, 3.2101395, 1.0136236, 4.8199159, 0.1478961, 0.19134675, 0.15635847, 0.2368194, 0.13307414, 0.29018506, 276.1737514, 363.06242958, 297.57104273, 450.07640584, 250.84823992, 551.22021541, 1128.20723794, 1483.15927494, 1215.61807563, 1838.62317156, 1024.74908809, 2251.80935401
6.98279, -0.94414083, 0.95140566, 1.4362823, 2.0763099, 1.3900447, 3.1814739, 1.0011724, 4.7745647, 0.15895076, 0.19111237, 0.15637131, 0.23656848, 0.13270801, 0.28980748, 301.86177423, 362.18934644, 296.62545257, 449.18771774, 250.88289933, 550.42704957, 1233.1323149, 1479.5758368, 1211.74147314, 1834.97195569, 1024.87905669, 2248.54367054
6.98722, -0.51263859, 0.99900639, 1.6687915, 2.0703643, 1.3846771, 3.1728893, 0.99906401, 4.7632274, 0.17192593, 0.19149778, 0.15660824, 0.2370652, 0.13302614, 0.29046312, 326.42482524, 363.03860872, 297.2854982, 450.05136448, 250.78833647, 551.32211734, 1333.459275, 1483.02813559, 1214.42388645, 1838.47893849, 1024.48100595, 2252.17426506
6.99163, -0.10686864, 1.0449405, 1.9380123, 2.067891, 1.3841305, 3.170371, 0.99660479, 4.7581186, 0.18591731, 0.19204605, 0.1571195, 0.23779165, 0.13332238, 0.29131255, 352.95944623, 363.54028866, 297.78497263, 451.08331758, 251.78109373, 552.84395273, 1441.83766654, 1485.06035775, 1216.45020313, 1842.67321637, 1028.52457569, 2258.36492909
6.99604, 0.1222488, 1.0958014, 2.1314063, 2.0739827, 1.38739, 3.1783621, 1.0004451, 4.7720449, 0.19565293, 0.19299933, 0.15785288, 0.23892132, 0.13404476, 0.29275579, 370.87361729, 365.25066062, 299.09992281, 453.03965522, 252.96829498, 555.21759612, 1514.99925374, 1492.02977096, 1221.80748032, 1850.6432045, 1033.36220279, 2268.03472819
7.00044, 0.36118454, 1.1283573, 2.3246154, 2.070683, 1.3867824, 3.1746175, 0.99741724, 4.7639079, 0.20503935, 0.19351671, 0.15836741, 0.23961133, 0.13430745, 0.29352381, 388.14128608, 366.20654198, 300.02159316, 454.13952064, 252.68471479, 556.45383864, 1585.51962779, 1495.91831879, 1225.55920169, 1855.11603517, 1032.19263012, 2273.06013235
7.00483, 0.52330852, 1.1125659, 2.4202761, 2.0797113, 1.3902423, 3.1863312, 1.0038412, 4.7867997, 0.20990167, 0.19457407, 0.1590848, 0.24084016, 0.13518109, 0.29519301, 397.51175295, 367.68371377, 301.28616213, 456.13124225, 254.51191854, 558.94867675, 1623.79392363, 1501.94950414, 1230.72245212, 1863.24840475, 1039.65456051, 2283.24686804
7.00921, 0.63862169, 1.0915798, 2.4846485, 2.0762426, 1.3896618, 3.1825494, 1.000517, 4.7786412, 0.21337514, 0.19505199, 0.15957538, 0.24148987, 0.13540153, 0.29591266, 403.43859681, 368.49067691, 301.46050327, 456.88479023, 254.95503615, 559.81907887, 1648.00123519, 1505.242918, 1231.43220723, 1866.32291653, 1041.46261121, 2286.79789381
7.01358, 0.42748787, 1.0741923, 2.3252993, 2.0905501, 1.3977673, 3.2019987, 1.008842, 4.8121212, 0.20710225, 0.19637024, 0.16056941, 0.2430278, 0.13641338, 0.2979296, 390.86676344, 370.65062788, 303.67203701, 459.57905024, 255.71549755, 563.0607484, 1596.64356394, 1514.06308961, 1240.463628, 1877.32496425, 1044.56695111, 2300.0352144
7.01795, 0.1301764, 1.0804296, 2.1241367, 2.0630496, 1.3838898, 3.1662429, 0.990527, 4.7503, 0.19859892, 0.19572238, 0.16030106, 0.24246986, 0.13561846, 0.29699297, 374.49325659, 369.07220679, 301.86377819, 457.71271069, 255.3126263, 560.97794627, 1529.75671947, 1507.61242926, 1233.07465468, 1869.69747103, 1042.91919487, 2291.52265809
7.0223, -0.49556858, 1.0682011, 1.7450093, 2.0497155, 1.3767464, 3.1496027, 0.98099404, 4.7282077, 0.18060693, 0.19574123, 0.16042147, 0.24264057, 0.1354156, 0.2972924, 340.19265789, 368.59566518, 301.92594277, 457.44691645, 254.77724335, 560.86828218, 1389.64041196, 1505.66280643, 1233.32612201, 1868.60799809, 1040.73014275, 2291.07011167
7.02665, -0.92276922, 1.0268992, 1.4980285, 2.024294, 1.3636681, 3.1182112, 0.96124531, 4.6857964, 0.16790044, 0.19517698, 0.16019396, 0.24223928, 0.13449586, 0.29695012, 316.24503822, 367.68712645, 300.99027515, 456.27712474, 253.54260274, 559.54890443, 1291.81505676, 1501.94851689, 1229.50156491, 1863.82579509, 1035.68471336, 2285.67601824
7.03099, -0.97380635, 0.91203747, 1.4029104, 2.040312, 1.3726135, 3.1389382, 0.9723386, 4.7144267, 0.16302947, 0.19660721, 0.16125949, 0.2438611, 0.13572502, 0.29885848, 305.95870626, 369.76001927, 302.32798896, 458.79307003, 255.7846185, 562.5875812, 1249.79434189, 1510.41291029, 1234.96341916, 1874.09925359, 1044.84089654, 2298.08389638
7.03532, -0.97182777, 0.89855523, 1.3915535, 2.052664, 1.3783372, 3.1541724, 0.982415, 4.7355052, 0.16291974, 0.19787125, 0.16214423, 0.24528245, 0.13688985, 0.30054321, 305.82844405, 371.75034464, 304.35228515, 461.20247925, 256.52199381, 565.43613044, 1249.25968055, 1518.53997176, 1243.22981045, 1883.93745942, 1047.850814, 2309.71504919
7.03964, -0.94487951, 0.96634331, 1.4418487, 2.0210344, 1.3612414, 3.114068, 0.95978416, 4.6809988, 0.16640234, 0.19700916, 0.16168404, 0.24454772, 0.13576454, 0.29982569, 312.3768506, 369.98740068, 302.92978025, 459.26505049, 255.08389749, 563.32009938, 1276.00622679, 1511.33551091, 1237.41655355, 1876.01950351, 1041.9742722, 2301.06665429
7.04396, -1.001584, 1.0389497, 1.4690343, 2.0190029, 1.3600478, 3.1116249, 0.95829322, 4.6779825, 0.16853807, 0.19758342, 0.16216575, 0.24528763, 0.13612292, 0.30075394, 316.1959873, 370.81547095, 303.48347599, 460.23065459, 255.71092409, 564.50813154, 1291.60405711, 1514.71487926, 1239.67572201, 1879.95991268, 1044.53339153, 2305.91475623
7.04826, -0.5973836, 1.037246, 1.6553416, 2.0195768, 1.3601966, 3.1125136, 0.95870579, 4.6795492, 0.17952234, 0.19829186, 0.16273296, 0.24616728, 0.13662097, 0.30183994, 336.19691023, 371.76570179, 304.25303608, 461.42694391, 256.34784404, 565.99488123, 1373.30137266, 1518.59322034, 1242.81663328, 1884.84259128, 1047.13290153, 2311.98301848
7.05256, -0.0730257, 1.0127001, 1.9216244, 2.0425882, 1.3722376, 3.1414966, 0.97591757, 4.7193725, 0.19404133, 0.20005545, 0.16397387, 0.24810087, 0.13828229, 0.30408998, 363.3662675, 374.48882963, 306.60589947, 464.73963078, 258.03136648, 569.93182658, 1484.27996484, 1529.7134506, 1252.4249893, 1898.37027963, 1054.00754507, 2328.05977655
7.05685, 0.38446097, 1.0361615, 2.2289072, 2.0296142, 1.3633822, 3.123254, 0.97015101, 4.6944094, 0.20961588, 0.2000253, 0.16394078, 0.24813146, 0.13829225, 0.30420662, 392.51962436, 374.25549772, 306.35077185, 464.51377334, 257.82990489, 569.75702025, 1603.36229419, 1528.7570766, 1251.3801754, 1897.44365144, 1053.18236888, 2327.34076572
7.06113, 0.46714124, 1.062381, 2.3192411, 2.023982, 1.3606019, 3.1165397, 0.96563499, 4.685559, 0.21447382, 0.20035706, 0.16427326, 0.24862092, 0.138391, 0.30484708, 400.87342282, 374.6854071, 306.25197367, 465.04191537, 258.95579568, 570.47616511, 1637.48233352, 1530.50988122, 1250.97391829, 1899.59692364, 1057.77913041, 2330.27332042
7.0654, 0.19619914, 1.0544525, 2.1338209, 2.0337185, 1.3660277, 3.1295237, 0.97173932, 4.7037246, 0.20635338, 0.20145498, 0.16510581, 0.24990314, 0.13925394, 0.30637515, 385.64289789, 376.47759045, 308.1625058, 467.28282684, 259.38279494, 573.16478706, 1575.26548261, 1537.82723978, 1258.77531019, 1908.74643813, 1059.52103848, 2341.25070067
7.06967, -0.25239585, 1.0272735, 1.8430075, 2.0341624, 1.3664899, 3.1305299, 0.97149818, 4.7054846, 0.19236646, 0.20209641, 0.16564144, 0.25071177, 0.13966474, 0.3073746, 358.9158503, 377.49204422, 308.84066988, 468.50772712, 260.54055287, 574.67684939, 1466.08823247, 1541.96768801, 1261.54270266, 1913.74570106, 1064.24789633, 2347.42200898
7.07392, -0.95186044, 0.9972228, 1.4772931, 2.0550745, 1.3782336, 3.1581531, 0.98474355, 4.7436897, 0.17275895, 0.20376098, 0.1668663, 0.25259446, 0.14104861, 0.30957463, 322.33698258, 380.14400576, 311.28459351, 471.79966773, 261.99801625, 578.61261448, 1316.6691259, 1552.79692628, 1271.52277208, 1927.18828329, 1070.19894608, 2363.4935068
7.07817, -1.3597192, 0.93266327, 1.3172968, 2.0695973, 1.3856111, 3.1771097, 0.99447436, 4.7745961, 0.16364232, 0.20511468, 0.16783189, 0.25413819, 0.14218396, 0.31154597, 301.51070297, 382.37110511, 312.68949024, 474.47266369, 264.481222, 581.82915598, 1231.59604498, 1561.89062651, 1277.25860371, 1938.10252935, 1080.33984791, 2376.62703278
7.08241, -1.4370337, 0.8865232, 1.2707559, 2.0857356, 1.3946864, 3.1987137, 1.004217, 4.811648, 0.1612266, 0.20655478, 0.16890554, 0.25579574, 0.14332416, 0.31372747, 295.60720311, 384.97810241, 314.93327139, 477.55472498, 266.15297896, 585.43404652, 1207.47902037, 1572.53604469, 1286.42101419, 1950.68762001, 1087.16612763, 2391.34676539
7.08664, -1.3742542, 0.90514361, 1.297398, 2.0888015, 1.3956139, 3.2027033, 1.0065063, 4.819847, 0.16341777, 0.20735344, 0.16949048, 0.25675625, 0.14393649, 0.31497732, 300.69087718, 386.2270928, 316.2118499, 479.11730868, 266.67321506, 587.34226561, 1228.2417479, 1577.63429341, 1291.64076701, 1957.0659615, 1089.28870359, 2399.13594221
7.09087, -1.2282392, 0.95909934, 1.3710988, 2.0895067, 1.3973221, 3.2043538, 1.0058163, 4.8209488, 0.16852308, 0.20804002, 0.17012701, 0.25762929, 0.14433922, 0.31600304, 311.64389409, 387.28408275, 316.81264919, 480.42132948, 267.75360691, 588.95001861, 1272.97899343, 1581.94821451, 1294.09192643, 1962.38807181, 1093.6993263, 2405.69770843
7.09508, -0.80377112, 1.0162894, 1.5654758, 2.0687158, 1.3855674, 3.1769017, 0.99298707, 4.7744985, 0.18064216, 0.2076569, 0.16994554, 0.25733439, 0.14386917, 0.31547128, 335.64667542, 386.11239846, 316.22134435, 479.22282259, 266.33452211, 587.70752799, 1371.02057069, 1577.15860056, 1291.67365491, 1957.48802487, 1087.90026908, 2400.61698637
7.09929, -0.1446638, 1.0355061, 1.9141253, 2.0429941, 1.3707325, 3.1432935, 0.97685748, 4.7253872, 0.20038144, 0.20701694, 0.16956987, 0.25678213, 0.14314887, 0.31484081, 372.9932515, 384.94065059, 314.70547612, 477.82455222, 265.92238331, 586.21123209, 1523.56712047, 1572.36871234, 1285.47879649, 1951.77198027, 1086.21428986, 2394.49951241
7.10349, 0.16832966, 1.0672489, 2.1346932, 2.0478336, 1.3734695, 3.1492295, 0.98028357, 4.7329027, 0.21229096, 0.20792711, 0.17028378, 0.25784928, 0.14385986, 0.31610223, 394.56494208, 386.29019245, 316.22513785, 479.51403801, 266.06502453, 588.21115672, 1611.6773432, 1577.87751689, 1291.68315696, 1958.66846844, 1086.79440598, 2402.6630174
7.10769, 0.37218276, 1.1072332, 2.3133117, 2.0451317, 1.3715785, 3.1459368, 0.9787043, 4.7291536, 0.22170725, 0.20846035, 0.17071558, 0.25854599, 0.14420774, 0.31699654, 411.54427, 387.06654021, 316.47013938, 480.46115124, 267.37310586, 589.43806176, 1681.02875956, 1581.04494072, 1292.68087209, 1962.53251952, 1092.13494939, 2407.66888534
7.11187, 0.30519255, 1.1060362, 2.2721076, 2.0602702, 1.3784714, 3.1651002, 0.98983239, 4.7589498, 0.22043745, 0.20990995, 0.17169981, 0.26017446, 0.14549624, 0.3190263, 409.18543022, 389.26866352, 318.36752138, 483.20798889, 269.1756071, 592.7788691, 1671.38968808, 1590.03615976, 1300.42800391, 1973.74781744, 1099.4949985, 2421.30930366
7.11605, 0.20864869, 1.0712912, 2.1718124, 2.0604166, 1.3805961, 3.1667923, 0.98739551, 4.7589321, 0.21621838, 0.21060029, 0.17239107, 0.2610906, 0.14578976, 0.32006354, 401.1908262, 390.44607112, 319.07200004, 484.62016813, 269.86826351, 594.46637962, 1638.73040882, 1594.84167624, 1303.30245592, 1979.51138058, 1102.32164077, 2428.19643346
7.12022, -0.13235305, 1.037233, 1.9310161, 2.0712723, 1.3870473, 3.1817688, 0.99342483, 4.7845536, 0.20454748, 0.21184577, 0.17335917, 0.26256419, 0.14671303, 0.32197481, 379.61977, 392.52445935, 321.12677371, 487.13960948, 271.07902069, 597.47643979, 1550.61612034, 1603.32733538, 1311.69235993, 1989.79766338, 1107.26451198, 2440.48564454
7.12438, -0.58662972, 1.0005518, 1.6534057, 2.072027, 1.3871954, 3.182578, 0.9942236, 4.7862572, 0.18989632, 0.21258105, 0.17393847, 0.26346102, 0.1472546, 0.32309099, 352.2585897, 393.38851874, 321.82768777, 488.21767353, 271.68398893, 598.80547713, 1438.85162146, 1606.85281949, 1314.55216115, 1994.19634249, 1109.73290484, 2445.90836647
7.12853, -1.3525172, 0.97675939, 1.3603614, 2.0860407, 1.3944002, 3.2008277, 1.0035739, 4.8184725, 0.17281803, 0.21400469, 0.17496679, 0.26508982, 0.14843509, 0.32524947, 316.52506003, 395.60648212, 324.05386232, 491.09792553, 273.18274119, 602.41114002, 1292.88964038, 1615.90846035, 1323.64205692, 2005.95624332, 1115.85204655, 2460.63020136
7.13268, -1.7642543, 0.91103385, 1.2591774, 2.0912772, 1.3978254, 3.2081912, 1.0061496, 4.830373, 0.16681804, 0.21498361, 0.17576242, 0.26627456, 0.14911826, 0.32673065, 298.88110455, 397.25613773, 325.35682436, 492.97220337, 273.82308537, 604.61885049, 1220.81748688, 1622.6426908, 1328.96089654, 2013.60700712, 1118.46485388, 2469.64178845
7.13681, -1.9194093, 0.96083229, 1.2616034, 2.1146309, 1.4110823, 3.2476706, 1.0200049, 4.8829279, 0.16753602, 0.21690225, 0.17718337, 0.26880216, 0.15064264, 0.32959979, 298.4793922, 400.84026772, 327.80779743, 497.21094012, 277.19559856, 609.45705749, 1219.17361089, 1637.27844991, 1338.9688753, 2030.9156112, 1132.23749328, 2489.39786427
7.14094, -1.3580832, 1.0449554, 1.4101165, 2.1194376, 1.4138846, 3.2561409, 1.0228001, 4.8939849, 0.17771647, 0.21787655, 0.17795376, 0.27005472, 0.15135458, 0.33107889, 325.73172403, 402.42911739, 329.16668084, 499.14882567, 278.2983079, 611.78625214, 1330.48557054, 1643.76416037, 1344.51601378, 2038.82600653, 1136.73878119, 2498.90545096
7.14506, -0.39516063, 1.073888, 1.8450614, 2.1191502, 1.4130727, 3.2565298, 1.0229199, 4.8943044, 0.2039695, 0.21859524, 0.17850159, 0.27098007, 0.15187302, 0.33220435, 375.94075451, 403.46882862, 330.29386593, 500.44034686, 278.82118459, 613.43019068, 1535.56576023, 1648.0067966, 1349.11670323, 2044.09618392, 1138.87164171, 2505.61394528
7.14918, 0.34842851, 1.1111285, 2.3317498, 2.119439, 1.4135585, 3.2566986, 1.0228039, 4.8949479, 0.23007547, 0.2193511, 0.17913739, 0.27190559, 0.15237915, 0.33335225, 424.19626838, 404.56305547, 330.69042631, 501.86727133, 279.780973, 615.16279613, 1732.66556061, 1652.47204077, 1350.73303469, 2049.91934592, 1142.78906383, 2512.68450589
7.15328, 1.6266823, 1.3764681, 3.705707, 2.3498798, 1.5855975, 3.5935916, 1.1319422, 5.3592239, 0.29097293, 0.23170738, 0.19033275, 0.28653746, 0.16081597, 0.34991938, 535.59902965, 426.50788702, 350.34886815, 527.43458294, 296.01680591, 644.10280931, 2187.6939366, 1742.10307841, 1431.02592073, 2154.34564882, 1209.10258528, 2630.88566719
7.15738, 1.599973, 1.4303718, 3.7497939, 2.3500533, 1.5840003, 3.5929965, 1.1282302, 5.3566641, 0.29362706, 0.2324509, 0.19084026, 0.28742251, 0.16106131, 0.35094542, 540.20488379, 427.65510751, 351.10129943, 528.78996414, 296.31502082, 645.65722322, 2206.50114938, 1746.78444157, 1434.09555148, 2159.87618524, 1210.31751773, 2637.22792573
7.16147, 1.2537869, 1.4521896, 3.4777466, 2.3444541, 1.5811878, 3.584138, 1.129544, 5.346942, 0.28367565, 0.23291312, 0.19127791, 0.28798207, 0.16166822, 0.35174329, 521.62408864, 428.28172067, 351.7227005, 529.54275804, 297.27627338, 646.7871875, 2130.6011239, 1749.33929486, 1436.62993583, 2162.94534706, 1214.24063031, 2641.83640791
7.16555, 0.91176371, 1.4201274, 3.1700791, 2.3490731, 1.5808022, 3.5878369, 1.1328958, 5.3528106, 0.2717029, 0.23388776, 0.19186598, 0.28905173, 0.1624255, 0.35306133, 499.34523026, 429.84721992, 352.61811723, 531.22952253, 298.51134399, 648.86865459, 2039.59655773, 1755.72901663, 1440.28350431, 2169.82928812, 1219.28211734, 2650.33126203
7.16963, 0.91596308, 1.3961766, 3.143827, 2.3385916, 1.5721993, 3.5734894, 1.1253051, 5.329423, 0.27144608, 0.23411619, 0.19195882, 0.28940132, 0.16240126, 0.35342263, 498.60721742, 430.03760419, 352.60059454, 531.58839339, 298.30764567, 649.18628612, 2036.5766703, 1756.50195473, 1440.20808301, 2171.28930821, 1218.44684657, 2651.62155457
7.1737, 0.97761344, 1.3946481, 3.1859741, 2.3312926, 1.5713938, 3.5658588, 1.1238524, 5.3202207, 0.27414226, 0.23450562, 0.19252955, 0.29002601, 0.16282066, 0.35425802, 503.28865181, 430.52106913, 353.45858554, 532.44908933, 298.91702842, 650.37051178, 2055.69259476, 1758.47194353, 1443.70868336, 2174.79898682, 1220.93259913, 2656.45140243
7.17776, 0.97884573, 1.4091401, 3.2023143, 2.3350523, 1.5721517, 3.569236, 1.1259949, 5.3263137, 0.27573575, 0.23545581, 0.19320053, 0.29110437, 0.16350435, 0.35561041, 505.939031, 432.03060512, 354.49770841, 534.13844731, 300.00909371, 652.4985905, 2066.51250644, 1764.63287857, 1447.94906708, 2181.69327512, 1225.38983198, 2665.13634074
7.18181, 1.0228344, 1.4117594, 3.2417819, 2.3348676, 1.5692402, 3.5663823, 1.1252989, 5.3243612, 0.27833312, 0.23621318, 0.19365009, 0.29193552, 0.16398606, 0.35670299, 510.42475397, 433.18255737, 355.12769631, 535.36968938, 300.72793956, 654.1443378, 2084.82876973, 1769.33318992, 1450.51828392, 2186.71630282, 1228.32259876, 2671.8510895
7.18586, 1.2219132, 1.425354, 3.4228024, 2.3322893, 1.5667023, 3.5636317, 1.1223862, 5.3183135, 0.286936, 0.23685652, 0.19412764, 0.29277941, 0.16431049, 0.35766883, 525.90917477, 434.12124855, 355.80584154, 536.61924045, 301.15563419, 655.55147753, 2148.0689022, 1773.16236058, 1453.28414127, 2191.81402044, 1230.06610945, 2677.59113214
7.18989, 1.4485442, 1.462387, 3.6587053, 2.3341115, 1.5710825, 3.5674906, 1.1254188, 5.3243942, 0.29763312, 0.23772691, 0.19503701, 0.29389958, 0.16507246, 0.35904811, 545.21038866, 435.47297357, 357.27275858, 538.37120875, 302.38308295, 657.71161062, 2226.89824424, 1778.67850728, 1459.27167813, 2198.96378432, 1235.07616602, 2686.40668145
7.19392, 2.0327523, 1.5254281, 4.2485808, 2.304151, 1.5534162, 3.5278899, 1.1093451, 5.2664555, 0.32178981, 0.23697679, 0.19457823, 0.29322963, 0.16443099, 0.35826926, 589.12760972, 433.85329874, 356.23070511, 536.8400981, 301.03761893, 655.9136138, 2406.27026114, 1772.05799428, 1455.01133824, 2192.70382467, 1229.57718832, 2679.05526192
7.19795, 2.3765654, 1.5257625, 4.571685, 2.3045288, 1.5516076, 3.5252319, 1.1102792, 5.2645018, 0.33491208, 0.2377846, 0.19511183, 0.29409423, 0.16504743, 0.3593944, 612.80053717, 435.08294333, 357.00305866, 538.11467215, 301.99314839, 657.59670308, 2502.954343, 1777.07537205, 1458.16183561, 2197.90351673, 1233.47650086, 2685.92212976
7.20196, 2.7893034, 1.5028266, 4.9390607, 2.2902697, 1.5437565, 3.5081814, 1.1001343, 5.2369998, 0.34923989, 0.23781814, 0.19525001, 0.29433552, 0.16482554, 0.35961925, 638.51279315, 434.80120107, 356.9741934, 538.13153417, 301.34936039, 657.48931592, 2607.97752014, 1775.92645016, 1458.04544818, 2197.97466716, 1230.84825557, 2685.48629574
7.20597, 2.7714227, 1.4725978, 4.8875269, 2.3077983, 1.5555192, 3.5332524, 1.1077652, 5.2726145, 0.34851929, 0.23948657, 0.19661648, 0.29632587, 0.16592281, 0.3619889, 636.54558381, 437.40511129, 359.10596336, 541.21803535, 303.04616192, 661.14685889, 2599.95590919, 1786.57119417, 1466.76011149, 2210.59271318, 1237.78513194, 2700.43925579
7.20997, 2.6458917, 1.4804956, 4.7747759, 2.2999769, 1.545644, 3.51614, 1.1077575, 5.2533147, 0.34557688, 0.23984458, 0.19661784, 0.29655227, 0.16645258, 0.3624807, 630.52258218, 437.60863797, 358.73924109, 541.07470118, 303.70119335, 661.3644669, 2575.36842125, 1787.41174216, 1465.26982389, 2210.01870247, 1240.46701092, 2701.34204723
7.21397, 2.0134948, 1.4954174, 4.1922551, 2.3009629, 1.5467082, 3.5174953, 1.108307, 5.2556959, 0.32485299, 0.24066771, 0.19731823, 0.29756358, 0.16702945, 0.36372917, 592.09487167, 438.65416449, 359.64302562, 542.35570343, 304.43703724, 662.95272937, 2418.42312438, 1791.69154432, 1468.96899684, 2215.26251546, 1243.47905381, 2707.8434349
7.21795, 1.3805401, 1.5032397, 3.6330429, 2.2756519, 1.5305026, 3.4834292, 1.090769, 5.2018641, 0.30338569, 0.24011138, 0.19691413, 0.2970731, 0.16623644, 0.36302734, 552.3894555, 437.18276423, 358.53136334, 540.89580188, 302.67497139, 660.98197692, 2256.25739164, 1785.69093501, 1464.43606159, 2209.31109191, 1236.28833727, 2699.80800015
7.22193, 0.92799093, 1.4347964, 3.179136, 2.2739922, 1.5311346, 3.4815295, 1.0942339, 5.202893, 0.28472149, 0.24080205, 0.19759338, 0.29795504, 0.16704011, 0.36424042, 517.85890458, 437.97707635, 359.38800686, 541.92842941, 303.81693458, 662.49002279, 2115.22711694, 1788.94478846, 1467.94281394, 2213.540598, 1240.95929013, 2705.98197409
7.22591, 1.0643518, 1.3767551, 3.2167872, 2.2682255, 1.52135, 3.4707837, 1.0909822, 5.1868383, 0.28733722, 0.24128139, 0.1976038, 0.29846574, 0.16733606, 0.36486489, 522.05827629, 438.38020298, 359.02309669, 542.27751062, 304.03014845, 662.91702645, 2132.39108042, 1790.60092928, 1466.46013254, 2214.97824911, 1241.83679519, 2707.740531
7.22987, 1.3311415, 1.3434665, 3.398612, 2.2684118, 1.5285256, 3.475773, 1.0902783, 5.1940128, 0.29631159, 0.24207993, 0.19871662, 0.29965639, 0.16782881, 0.36631048, 537.78527803, 439.35853232, 360.65709006, 543.85586772, 304.59782652, 664.82849248, 2196.64109908, 1794.60659995, 1473.14219831, 2221.43706756, 1244.162181, 2715.56260479
7.23383, 1.591113, 1.3381006, 3.612683, 2.2606111, 1.5204812, 3.4594237, 1.0874956, 5.1738844, 0.30650615, 0.24245838, 0.19884506, 0.29993431, 0.16816593, 0.36680279, 555.68352057, 439.56744211, 360.49821369, 543.76902866, 304.87818055, 664.99893576, 2269.76062349, 1795.46960554, 1472.50119897, 2221.0943529, 1245.31403857, 2716.27345996
7.23778, 1.5018772, 1.3405007, 3.5376263, 2.2637432, 1.5179669, 3.464748, 1.0884832, 5.1777407, 0.30430737, 0.24342774, 0.19933688, 0.30115656, 0.16879802, 0.36815156, 551.09291573, 440.84145857, 360.99401532, 545.38686923, 305.68893328, 666.71311749, 2251.02193594, 1800.68326991, 1474.53437349, 2227.71473043, 1248.63244429, 2723.29004713
7.24172, 1.2209521, 1.3551982, 3.3095997, 2.2479958, 1.5130122, 3.4439085, 1.080619, 5.1505418, 0.29531282, 0.24338416, 0.19967136, 0.30124536, 0.16874498, 0.36840119, 534.21323062, 440.27563617, 361.20031509, 544.94504456, 305.2552944, 666.42819627, 2182.08624942, 1798.38191303, 1475.38510031, 2225.92219785, 1246.86799634, 2722.1411226
7.24566, 0.69505521, 1.324299, 2.8557271, 2.2531103, 1.5121125, 3.4493351, 1.0835979, 5.156839, 0.27523305, 0.24447444, 0.20027848, 0.30248923, 0.16954161, 0.36985715, 497.33332018, 441.75394029, 361.89389538, 546.58398088, 306.35380788, 668.31466615, 2031.45508518, 1804.43025231, 1478.22630063, 2232.62902842, 1251.36196516, 2729.86178881
7.24958, 0.41322544, 1.2446031, 2.5697426, 2.2559067, 1.5140694, 3.4538364, 1.0851708, 5.1612041, 0.26196121, 0.24544419, 0.20107824, 0.30369879, 0.17023201, 0.37125106, 472.81983116, 443.00786701, 362.93074705, 548.15294613, 307.25568071, 670.07958752, 1931.33564217, 1809.56217765, 1482.46972992, 2239.05016763, 1255.05278818, 2737.08610587
7.25351, 0.3197887, 1.199408, 2.4550935, 2.2471883, 1.5138787, 3.4459277, 1.0758185, 5.1532605, 0.25684725, 0.24573138, 0.20169096, 0.30429441, 0.17002407, 0.37211908, 463.183738, 443.13802476, 363.7180251, 548.74726108, 306.61174663, 671.05842535, 1891.98551322, 1810.10397045, 1485.69385739, 2241.49032708, 1252.42951171, 2741.09973024
7.25742, -0.02489936, 1.1888718, 2.2194958, 2.2636808, 1.5221162, 3.4679273, 1.0866897, 5.1830793, 0.24496528, 0.24739161, 0.20286227, 0.30620506, 0.17140763, 0.37434436, 441.38161464, 445.75340458, 365.51986057, 551.72424312, 308.84448502, 674.49852149, 1802.93962406, 1820.79735319, 1493.06228024, 2253.66319412, 1261.55676007, 2755.16711715
7.26133, -0.50569143, 1.1900402, 1.9485627, 2.271557, 1.5256927, 3.4765518, 1.0929104, 5.196463, 0.23023923, 0.24859017, 0.20373032, 0.30753637, 0.17243063, 0.37598978, 414.49222698, 447.52882964, 366.76909383, 553.64776425, 310.42127436, 676.88223777, 1693.1124297, 1828.05991234, 1498.17359934, 2261.53314903, 1268.00476308, 2764.91971529
7.26523, -0.65046994, 1.1390436, 1.8312963, 2.2652405, 1.521674, 3.4693662, 1.0876017, 5.1840769, 0.22389845, 0.24901697, 0.20409511, 0.30817461, 0.17254673, 0.37671031, 402.72862424, 447.90957696, 367.10812753, 554.31708064, 310.36170455, 677.59299429, 1645.07000847, 1829.62562686, 1499.56703874, 2264.28008755, 1267.76866904, 2767.83880204
7.26912, -0.70657189, 1.1013059, 1.7626166, 2.2635274, 1.5228566, 3.4686789, 1.084018, 5.1841143, 0.22034608, 0.24970042, 0.20481224, 0.30910672, 0.17280036, 0.37788851, 395.99343225, 448.7473873, 368.07689779, 555.50900615, 310.54697406, 679.1197164, 1617.56731927, 1833.05845294, 1503.53291836, 2269.16191207, 1268.53274682, 2774.09110771
7.273, -0.67252041, 1.0698111, 1.7443749, 2.2511246, 1.5151995, 3.4512546, 1.0775018, 5.1602785, 0.21989022, 0.24979616, 0.20493725, 0.30929614, 0.1728204, 0.37820091, 394.8268825, 448.52490948, 367.97787697, 555.36089921, 310.31002223, 679.08380096, 1612.81148199, 1832.16026067, 1503.13712514, 2268.57003558, 1267.57216647, 2773.96043675
7.27688, -0.9510053, 1.0404363, 1.6099327, 2.276727, 1.5267857, 3.4854881, 1.0950619, 5.2074376, 0.21191321, 0.25200528, 0.2063684, 0.31180707, 0.17477266, 0.38112391, 380.16561079, 452.08952748, 370.21840865, 559.37205998, 313.53664177, 683.72428407, 1552.93133867, 1846.73199041, 1512.29820012, 2284.9683855, 1280.75991884, 2792.93244207
7.28075, -1.3153272, 1.0555428, 1.4815638, 2.2671302, 1.5262992, 3.4749296, 1.0856962, 5.19437, 0.20393305, 0.25227004, 0.20698901, 0.31232047, 0.17457482, 0.38185095, 365.52175351, 452.15910499, 370.99912706, 559.79118412, 312.90118533, 684.41495439, 1493.12168958, 1847.0270519, 1515.49624094, 2286.69388512, 1278.17166015, 2795.77016484
7.28462, -1.8213284, 1.1423988, 1.3683557, 2.261609, 1.5228892, 3.467294, 1.0826895, 5.1841509, 0.19661152, 0.25276575, 0.20741665, 0.3129715, 0.17488857, 0.38269102, 352.07980407, 452.6373348, 371.42896183, 560.45009239, 313.17967822, 685.29952105, 1438.22112352, 1848.99153172, 1517.26106589, 2289.39902896, 1279.31685789, 2799.40012385
7.28848, -1.5931194, 1.2092199, 1.4768875, 2.2679418, 1.5219002, 3.473407, 1.0902407, 5.1912332, 0.20491344, 0.25392922, 0.20801268, 0.31424948, 0.17605887, 0.38417756, 366.61128486, 454.30558354, 372.1561573, 562.22474909, 314.98749821, 687.33330928, 1497.59012816, 1855.81727892, 1520.24067542, 2296.66207459, 1286.70934938, 2807.72475167
7.29233, -0.54938692, 1.1453889, 1.8804632, 2.2771011, 1.5311504, 3.4854412, 1.0951522, 5.209916, 0.2319646, 0.25525863, 0.20931397, 0.31580439, 0.17702171, 0.38610431, 414.62645345, 456.26351725, 374.1394587, 564.48638011, 316.4184709, 690.14436779, 1693.7400379, 1863.82653726, 1528.35154555, 2305.91457655, 1292.5625667, 2819.22472125
7.29617, 0.37920494, 1.1313769, 2.4186448, 2.2800738, 1.5307428, 3.491462, 1.0961906, 5.2171475, 0.26392056, 0.25624868, 0.20996083, 0.31709605, 0.17767659, 0.38761782, 471.30827075, 457.60785079, 374.94721078, 566.26885302, 317.29414003, 692.20633921, 1925.29566278, 1869.32940721, 1531.66045133, 2313.20991875, 1296.14748888, 2827.66491772
7.30001, 0.80753551, 1.1636957, 2.7585875, 2.2728308, 1.5275326, 3.4793041, 1.0932003, 5.1998007, 0.28277251, 0.25667133, 0.21042098, 0.31757038, 0.1780097, 0.38822826, 504.50026483, 457.93260818, 375.41641692, 566.58387588, 317.59078129, 692.646056, 2060.89762497, 1870.66745128, 1533.5865131, 2314.51090424, 1297.36718195, 2829.47841907
7.30384, 0.68764995, 1.2000877, 2.7011646, 2.2577504, 1.5158796, 3.4591173, 1.0848275, 5.1715751, 0.2806439, 0.25657719, 0.21023859, 0.31758701, 0.17785269, 0.38832156, 500.37377619, 457.46406011, 374.84469635, 566.2414545, 317.10227596, 692.35755258, 2044.05335339, 1868.76489263, 1531.26041978, 2313.12630476, 1295.379577, 2828.31723893
7.30766, 0.07636218, 1.1983575, 2.2765955, 2.24, 1.507352, 3.4320956, 1.0741161, 5.135758, 0.25841254, 0.25632718, 0.21027033, 0.31728558, 0.17749914, 0.38812617, 460.43142421, 456.7157924, 374.65312599, 565.32957767, 316.26245145, 691.55113027, 1880.89835648, 1865.71971011, 1530.48730359, 2309.41551249, 1291.9568341, 2825.04042071
7.31148, -0.63068519, 1.1246775, 1.8163319, 2.2326189, 1.5035661, 3.4260016, 1.0673566, 5.1267655, 0.23150828, 0.25667066, 0.21063483, 0.31795284, 0.17746949, 0.38894721, 412.21831436, 457.02186292, 375.05152915, 566.13950199, 315.99808284, 692.55043178, 1683.95453854, 1866.98167809, 1532.12436883, 2312.7385432, 1290.88492003, 2829.14029324
7.31529, -1.2321056, 1.0408025, 1.4886898, 2.2565653, 1.5182361, 3.4558921, 1.083645, 5.1709701, 0.21021984, 0.25881864, 0.21229572, 0.32029612, 0.17935567, 0.39179384, 374.06018443, 460.53573012, 377.75396729, 569.9273052, 319.1412142, 697.14864977, 1528.08421876, 1881.34800404, 1543.17379933, 2328.22673242, 1303.73312444, 2847.94237446
7.31909, -1.4749315, 1.0179442, 1.3781413, 2.2468364, 1.5108723, 3.4418689, 1.0789417, 5.1490558, 0.2028736, 0.25903854, 0.2124186, 0.32060908, 0.17950545, 0.39214119, 360.74307159, 460.6136994, 377.71567171, 570.09638478, 319.19061545, 697.29238767, 1473.69140739, 1881.67841434, 1543.02711176, 2328.93216753, 1303.94317827, 2848.54757049
7.32289, -1.630085, 1.0158945, 1.319323, 2.248643, 1.512273, 3.4446192, 1.0796513, 5.1536587, 0.19909906, 0.2599285, 0.21316149, 0.32170977, 0.180109, 0.39350611, 353.78806295, 461.87862499, 378.77622184, 571.66054315, 320.04376044, 699.23866611, 1445.28834098, 1886.8578721, 1547.36949771, 2335.33689947, 1307.43675099, 2856.51664801
7.32668, -1.3255855, 0.99879621, 1.4074426, 2.2314354, 1.5013243, 3.4232663, 1.0685395, 5.1227242, 0.20626641, 0.25971995, 0.21303473, 0.32168699, 0.17972498, 0.39351713, 366.27014896, 461.18836088, 378.28875888, 571.2240992, 319.14016823, 698.77388591, 1496.28953687, 1884.05012221, 1545.38805148, 2333.56893881, 1303.75378903, 2854.63627619
7.33046, -1.1549566, 1.0240426, 1.490197, 2.2396065, 1.5055795, 3.4311129, 1.07552, 5.1356324, 0.21289186, 0.26098952, 0.21398782, 0.32303882, 0.18086164, 0.39521569, 377.77106086, 463.11911112, 379.71581854, 573.22397671, 320.93426583, 701.29995078, 1543.28312975, 1891.94987469, 1551.22791968, 2341.75399989, 1311.09153011, 2864.97430602
7.33423, -1.0124198, 1.0602999, 1.5773903, 2.2468239, 1.5103941, 3.4448163, 1.0769628, 5.1523315, 0.21970272, 0.26221068, 0.21498641, 0.32467503, 0.18153744, 0.39707062, 389.58227679, 464.95842972, 381.21918512, 575.72175707, 321.90665823, 704.09540046, 1591.54507321, 1899.47629076, 1557.37966542, 2351.97333295, 1315.07254426, 2876.41310301
7.338, -0.57062895, 1.0807995, 1.7942204, 2.2233934, 1.4955863, 3.4114174, 1.0652113, 5.1061791, 0.23503935, 0.26164404, 0.21458948, 0.32409335, 0.18110088, 0.39650686, 416.48091861, 463.62342356, 380.24451024, 574.28125881, 320.90397449, 702.59529212, 1701.44421628, 1894.03489405, 1553.40807662, 2346.10394539, 1310.98493828, 2870.30363879
7.34176, -0.55010812, 1.098273, 1.8232358, 2.2539848, 1.5103686, 3.4533659, 1.0835552, 5.1641035, 0.23766522, 0.26425287, 0.21631453, 0.32708868, 0.18321867, 0.39998314, 420.83163501, 467.91013375, 383.02615745, 579.17293335, 324.42363038, 708.24648607, 1719.22952235, 1911.55998939, 1564.78226194, 2366.10350249, 1325.37251645, 2893.40954112
7.34552, -0.38774849, 1.0927081, 1.9076179, 2.2561536, 1.5148495, 3.4559362, 1.0846146, 5.1674609, 0.24385956, 0.26520299, 0.21730956, 0.32822899, 0.18387886, 0.4013587, 431.48659343, 469.25179613, 384.50886398, 580.77039532, 325.35638578, 710.16654852, 1762.77015632, 1917.05391222, 1570.85008105, 2372.64549147, 1329.1919975, 2901.27298694
7.34926, -0.3765245, 1.0806565, 1.9067536, 2.2639037, 1.5206627, 3.4673082, 1.0881189, 5.1867778, 0.24456395, 0.26648583, 0.21840451, 0.32979295, 0.18474952, 0.40336106, 432.4172021, 471.17761499, 386.16429982, 583.11189161, 326.658416, 713.18877081, 1766.58386525, 1924.93445742, 1577.62368862, 2382.22728964, 1334.52019105, 2913.63934937
7.35301, -0.60669722, 1.0844487, 1.794196, 2.2694085, 1.5270672, 3.4785363, 1.088482, 5.2012243, 0.23796797, 0.26763315, 0.21953948, 0.33134608, 0.18535068, 0.40516913, 420.46748044, 472.883117, 387.90604264, 585.45799393, 327.49758078, 715.89653741, 1717.77651095, 1931.91518631, 1584.75011625, 2391.82823143, 1337.95757776, 2924.72144324
7.35674, -0.87813827, 1.0891195, 1.6638892, 2.2557916, 1.5147254, 3.4537165, 1.0790154, 5.1686436, 0.22986835, 0.26764952, 0.21932288, 0.33117712, 0.18511039, 0.40514014, 405.88302941, 472.59397361, 387.26267927, 584.76589355, 326.85302849, 715.36384224, 1658.2045534, 1930.74709256, 1582.13251501, 2389.01702485, 1335.33343564, 2922.56511012
7.36047, -1.07078, 1.0534841, 1.54207, 2.2362148, 1.5045181, 3.4303931, 1.071914, 5.1336841, 0.22197838, 0.26731012, 0.21925896, 0.3310782, 0.1850711, 0.40501696, 391.68503059, 471.67372978, 386.88655571, 584.19370769, 326.56143924, 714.66004162, 1600.21072072, 1927.00077905, 1580.60677791, 2386.69584237, 1334.1513595, 2919.7098969
7.36419, -1.1032105, 0.9804545, 1.4760017, 2.2345394, 1.5039236, 3.4286348, 1.0702657, 5.1317338, 0.21784542, 0.26803963, 0.21989628, 0.33202105, 0.18550294, 0.40619733, 384.12877098, 472.63667266, 387.74507934, 585.45567797, 327.09899635, 716.25137367, 1569.35086395, 1930.94823039, 1584.12522368, 2391.86815319, 1336.35679307, 2926.23150619
7.36791, -1.3361772, 0.94848198, 1.3578512, 2.2370916, 1.5053966, 3.4320217, 1.0718914, 5.1362577, 0.20959739, 0.26903058, 0.22069131, 0.33322286, 0.18622379, 0.40764599, 369.32870499, 474.05513643, 388.87716182, 587.16746812, 328.14241217, 718.3074581, 1508.89604103, 1936.75690225, 1588.76145285, 2398.87844104, 1340.62903838, 2934.65215435
7.37161, -1.780915, 0.91991694, 1.2035435, 2.2374508, 1.5050994, 3.4294137, 1.0723216, 5.1334155, 0.19794593, 0.26989351, 0.22135956, 0.33413782, 0.1868436, 0.40880754, 348.55463711, 475.24408053, 389.78270065, 588.36917032, 329.00499848, 719.85193737, 1424.03340024, 1941.62800288, 1592.47224242, 2403.80491609, 1344.16259833, 2940.98282709
7.37532, -2.5712137, 0.91296186, 1.0073264, 2.2561026, 1.5141137, 3.4576552, 1.0837382, 5.1712479, 0.18166403, 0.27187123, 0.22272198, 0.33656943, 0.18842825, 0.41160582, 319.65836295, 478.38811984, 391.90446141, 592.23191075, 331.56078093, 724.26690656, 1305.98586043, 1954.48701714, 1601.15218171, 2419.60352416, 1354.61399402, 2959.04142911
7.37901, -2.7206903, 0.85964527, 0.95399383, 2.2451253, 1.5109458, 3.4407121, 1.0760937, 5.1511355, 0.17734787, 0.27206551, 0.2231915, 0.3368041, 0.18835547, 0.41210197, 311.84169875, 478.38956354, 392.45136823, 592.2234119, 331.19704178, 724.6242964, 1274.05946428, 1954.5068972, 1603.39807657, 2419.58611029, 1353.13759293, 2960.52274787
7.3827, -2.3069262, 0.84638093, 1.0256886, 2.238977, 1.50256, 3.4312666, 1.0757578, 5.1331916, 0.18447564, 0.27255621, 0.22327864, 0.33741042, 0.1889246, 0.412691, 324.14163225, 478.90775158, 392.3222706, 592.86291067, 331.95888889, 725.13820616, 1324.32160093, 1956.63813957, 1602.88221505, 2422.21634273, 1356.25999084, 2962.64377834
7.38638, -1.8581784, 0.88559572, 1.1557857, 2.2118964, 1.488839, 3.395803, 1.0574974, 5.0859872, 0.19645044, 0.27176701, 0.22296578, 0.33673293, 0.18791178, 0.4120994, 344.93217012, 477.17472647, 391.48841118, 591.2433733, 329.93979215, 723.57353463, 1409.27422427, 1949.57183105, 1599.48701448, 2415.61709359, 1348.02052379, 2956.27262418
7.39006, -1.9313615, 0.96611175, 1.1923209, 2.2493518, 1.5099128, 3.4480755, 1.080341, 5.1581121, 0.20017179, 0.27493814, 0.22525904, 0.34040402, 0.19054025, 0.41634341, 351.20839732, 482.38856602, 395.22485273, 597.25073963, 334.3095185, 730.48903453, 1434.927274, 1970.8882684, 1614.76469487, 2440.17905677, 1365.88375937, 2984.54890883
7.39373, -1.688273, 1.0174252, 1.3138598, 2.2613617, 1.5205329, 3.4640535, 1.0860008, 5.1809265, 0.21080356, 0.27655941, 0.22677821, 0.34229119, 0.19165427, 0.41860763, 369.58853347, 484.87410672, 397.59589061, 600.1174728, 336.01529695, 733.91825788, 1510.03391684, 1981.05806929, 1624.46403406, 2451.90977524, 1372.86319522, 2998.5818315
7.39739, -1.0881393, 1.0827787, 1.5772976, 2.2488983, 1.5136441, 3.4469893, 1.0779282, 5.1599521, 0.23171949, 0.27668821, 0.2269957, 0.34255137, 0.19155816, 0.41911053, 405.95590506, 484.73786968, 397.68016289, 600.1254014, 335.59614134, 734.25155822, 1658.63304612, 1980.51620714, 1624.82045889, 2451.96044734, 1371.1608656, 2999.96596538
7.40104, -0.37489735, 1.1411969, 1.9623155, 2.2371411, 1.5049223, 3.4290178, 1.072285, 5.1330598, 0.25929067, 0.27685295, 0.22706987, 0.3427578, 0.19167152, 0.41936351, 453.85089879, 484.5911417, 397.45303853, 599.94805881, 335.493336, 734.035298, 1854.32837921, 1979.92580553, 1623.89994318, 2451.24712648, 1370.74712345, 2999.09615266
7.40469, 0.29525867, 1.196501, 2.4200239, 2.2196155, 1.4909634, 3.4055175, 1.0646386, 5.098604, 0.2888622, 0.27664305, 0.22673282, 0.34266713, 0.19159404, 0.4192823, 504.96844297, 483.60778732, 396.35825007, 599.02640881, 334.9311303, 732.95962497, 2063.17708244, 1975.90268773, 1619.42249929, 2447.47483852, 1368.44636899, 2994.69307761
7.40834, 0.49848869, 1.2113942, 2.5867333, 2.2487442, 1.5096118, 3.4474668, 1.0798056, 5.1575695, 0.29960147, 0.27934322, 0.22887626, 0.34587419, 0.19357127, 0.42304898, 523.06904269, 487.70051999, 399.59112277, 603.85579271, 337.95274495, 738.59393145, 2137.12584481, 1992.6191396, 1632.62675885, 2467.19976867, 1380.78816868, 3017.70521839
7.41197, 0.75124645, 1.2276065, 2.7893092, 2.239033, 1.5073868, 3.4343191, 1.0709259, 5.1415189, 0.31210801, 0.27963197, 0.22943989, 0.34631946, 0.19339101, 0.42374277, 544.20046385, 487.57432166, 400.05797463, 603.85254439, 337.20211424, 738.85003167, 2223.45731433, 1992.09806642, 1634.52971643, 2467.17973576, 1377.71750875, 3018.74330555
7.4156, 0.68226072, 1.2426216, 2.7543528, 2.2360072, 1.5000952, 3.4275475, 1.0738593, 5.12877, 0.31114567, 0.28034356, 0.22962194, 0.34709289, 0.19427981, 0.42458104, 541.81486226, 488.17746614, 399.85316755, 604.41171171, 338.30998926, 739.3460242, 2213.70427236, 1994.5568454, 1633.68841826, 2469.45752447, 1382.24017237, 3020.76145659
7.41923, 0.30748333, 1.2473747, 2.4909752, 2.2386585, 1.5017936, 3.4313085, 1.0753599, 5.1339471, 0.29685552, 0.28141961, 0.23049715, 0.34840976, 0.19504614, 0.42617319, 516.24941545, 489.40544316, 400.84825344, 605.90530376, 339.19683392, 741.14053342, 2109.24512436, 1999.56845261, 1637.74950417, 2475.55303606, 1385.85971573, 3028.08489423
7.42285, -0.10044544, 1.2067665, 2.1916487, 2.2421253, 1.5045183, 3.4362281, 1.0771555, 5.1407449, 0.27935575, 0.2825544, 0.2314573, 0.34979463, 0.19584448, 0.42784373, 485.17117042, 490.72643658, 401.98352364, 607.50591097, 340.13295888, 743.0577054, 1982.26290126, 2004.96004136, 1642.38329566, 2482.0857113, 1389.68056429, 3035.90941245
7.42646, -0.3727916, 1.153051, 1.9823668, 2.2408222, 1.5061991, 3.4343518, 1.0753874, 5.1398259, 0.26655152, 0.28339543, 0.2323434, 0.35084197, 0.1963232, 0.4292036, 462.31402558, 491.52856362, 402.98256163, 608.50962429, 340.50816727, 744.42211342, 1888.87020134, 2008.23164679, 1646.46043643, 2486.17959429, 1391.20964299, 3041.47542461
7.43006, -0.59574824, 1.0867822, 1.8156901, 2.2532589, 1.5138403, 3.4547122, 1.0802898, 5.1675229, 0.25593658, 0.28511302, 0.23369614, 0.35303474, 0.19741568, 0.43177024, 443.30473443, 493.8408987, 404.78232254, 611.48730277, 341.94136773, 747.864144, 1811.19908111, 2017.67342521, 1653.80902499, 2498.3383999, 1397.06130552, 3055.52985382
7.43366, -1.0314347, 1.0647497, 1.602496, 2.267105, 1.5194712, 3.4730052, 1.0892715, 5.193135, 0.24123577, 0.28693204, 0.23490349, 0.35513702, 0.19888925, 0.43426821, 417.27240372, 496.31454627, 406.31927322, 614.29064757, 344.0244086, 751.16612212, 1704.83458596, 2027.7741745, 1660.0837816, 2509.78481315, 1405.56793348, 3069.01192933
7.43725, -1.9582262, 1.0805102, 1.299245, 2.3017251, 1.544568, 3.5230908, 1.1069993, 5.2676172, 0.2179345, 0.29007291, 0.23762053, 0.35887431, 0.20116579, 0.43882115, 376.45000476, 501.05858396, 410.45475988, 619.90294281, 347.48451274, 757.99943762, 1538.04360598, 2047.1508608, 1676.97519194, 2532.70751885, 1419.70069398, 3096.92169914
7.44084, -2.0865907, 1.0187315, 1.2338524, 2.2952261, 1.5400489, 3.5147203, 1.1026048, 5.2529243, 0.21308793, 0.29062969, 0.23806442, 0.35964384, 0.20143604, 0.43967099, 367.5676189, 501.32386215, 410.65100999, 620.37033827, 347.46861186, 758.41377242, 1501.74894258, 2048.22879154, 1677.77216573, 2534.60982849, 1419.63163675, 3098.60559582
7.44442, -1.8147681, 1.027961, 1.3129025, 2.2890902, 1.5342222, 3.5054367, 1.100292, 5.2400846, 0.22054433, 0.29121324, 0.23840963, 0.36037174, 0.20189876, 0.44060439, 379.89770092, 501.62812776, 410.67149475, 620.75680935, 347.77984155, 758.96120472, 1552.12072212, 2049.46597468, 1677.85099896, 2536.18146374, 1420.89909338, 3100.83322507
7.44799, -1.3203797, 1.0799049, 1.5086913, 2.2738651, 1.5268303, 3.4823563, 1.0931015, 5.2106255, 0.23721272, 0.29121928, 0.23863446, 0.36039137, 0.20191474, 0.44084174, 408.03398252, 500.93166956, 410.47955061, 619.915854, 347.31727611, 758.30002703, 1667.07025184, 2046.61454756, 1677.06190446, 2532.73825982, 1419.00509211, 3098.12287992
7.45156, -0.86233953, 1.1510437, 1.7600764, 2.2733531, 1.531281, 3.4879435, 1.0889588, 5.2170394, 0.25702018, 0.29210225, 0.2397336, 0.36181468, 0.20216557, 0.44250025, 441.58155177, 501.85540918, 411.88180602, 621.627018, 347.3368696, 760.25138455, 1804.1274513, 2050.3825775, 1682.78604475, 2539.72196791, 1419.08098014, 3106.08626482
7.45512, -0.29977702, 1.2425325, 2.1290489, 2.2697899, 1.5237064, 3.4784355, 1.088836, 5.2008401, 0.28348362, 0.29270354, 0.23982022, 0.36234905, 0.20272924, 0.44306955, 486.61774321, 502.4443323, 411.66672831, 621.99529482, 347.99768731, 760.55718388, 1988.1216428, 2052.78263133, 1681.90236298, 2541.21910802, 1421.77662745, 3107.32647744
7.45868, 0.22136444, 1.2985775, 2.5026701, 2.2692559, 1.5275267, 3.4813196, 1.0860533, 5.2063948, 0.30823198, 0.29350644, 0.24080766, 0.36353635, 0.20304928, 0.44457439, 528.62807591, 503.37328075, 412.99313033, 623.47690415, 348.23626202, 762.45983612, 2159.75231079, 2056.57182398, 1687.31648624, 2547.26478941, 1422.74711819, 3115.09068091
7.46223, 0.83637745, 1.3156166, 2.9769164, 2.2700768, 1.5279354, 3.4825726, 1.086125, 5.2085512, 0.33713479, 0.29440184, 0.24153092, 0.36464506, 0.20363862, 0.44594235, 577.67822539, 504.45560712, 413.8616406, 624.81690018, 348.93343328, 764.11926162, 2360.14357253, 2060.98759904, 1690.85980404, 2552.73182573, 1425.59120909, 3121.86107195
7.46577, 1.1887254, 1.3418163, 3.2938347, 2.2859435, 1.5336926, 3.4993698, 1.0987762, 5.2371568, 0.35564699, 0.29627908, 0.24268191, 0.36657526, 0.2054106, 0.44845206, 608.84786563, 507.21330087, 415.45792601, 627.55646421, 351.65152861, 767.72498765, 2487.48178449, 2072.24812306, 1697.37644084, 2563.91680351, 1436.69185897, 3136.58309422
7.46931, 0.99731651, 1.3931943, 3.2043444, 2.3222972, 1.5631471, 3.5573045, 1.1118902, 5.3137562, 0.35179773, 0.29949001, 0.2457103, 0.37066703, 0.20723084, 0.45302717, 601.70839676, 512.24222776, 420.25840018, 633.98210453, 354.44383717, 774.84938141, 2458.3056495, 2092.787751, 1716.98384958, 2590.16127682, 1448.09560917, 3165.68062218
7.47284, 0.86221909, 1.4512289, 3.1642206, 2.3291336, 1.569093, 3.5692453, 1.118948, 5.3304789, 0.35060309, 0.3008012, 0.24689182, 0.37236647, 0.208491, 0.45505667, 599.11392545, 514.01197588, 421.89111558, 636.30338786, 356.27142395, 777.60519203, 2447.69838099, 2100.01174689, 1723.64913701, 2599.63707422, 1455.55786731, 3176.92994393
7.47636, 0.81856204, 1.4650738, 3.1529133, 2.3429032, 1.5775054, 3.5872192, 1.1236588, 5.357654, 0.3509951, 0.30256745, 0.24827355, 0.37438979, 0.20953774, 0.45754348, 599.22866072, 516.5516293, 423.8595671, 639.16873116, 357.72870604, 781.13103775, 2448.15965231, 2110.3811284, 1731.68601311, 2611.33554053, 1461.5071708, 3191.32514035
7.47988, 1.3270687, 1.4805917, 3.5890887, 2.3338628, 1.572957, 3.5776976, 1.123565, 5.3422386, 0.37558409, 0.30286755, 0.24864144, 0.3749876, 0.21014264, 0.45822284, 640.60836893, 516.58069603, 424.09088423, 639.59097512, 358.42608889, 781.55969137, 2617.20914332, 2110.49337864, 1732.62572524, 2613.05257514, 1464.35182951, 3193.06657474
7.4834, 1.7847578, 1.5098366, 4.022557, 2.3568629, 1.5816674, 3.6045779, 1.1337112, 5.3849964, 0.3987895, 0.30525288, 0.25006344, 0.37750249, 0.2117112, 0.46140822, 679.5462434, 520.1577489, 426.1136969, 643.27269965, 360.7606254, 786.24993263, 2776.28142933, 2125.1008487, 1740.88453138, 2628.08611976, 1473.88501438, 3212.2186061
7.4869, 2.284823, 1.5499427, 4.5295975, 2.3639861, 1.5911833, 3.6162958, 1.1330232, 5.4010322, 0.42442425, 0.30661461, 0.25155357, 0.37922971, 0.21227057, 0.46345627, 722.54290327, 521.98292051, 428.24661582, 645.6033974, 361.37094795, 788.99130453, 2951.93479422, 2132.55093652, 1749.5931107, 2637.599959, 1476.37388735, 3223.40842827
7.4904, 2.9265157, 1.5747575, 5.175741, 2.3453891, 1.5741387, 3.5884555, 1.1279843, 5.3604005, 0.45503204, 0.3063114, 0.25094422, 0.37888681, 0.21242579, 0.46307819, 773.90827323, 520.96754997, 426.80030355, 644.40218459, 361.28900833, 787.59298828, 3161.7770804, 2128.39598195, 1743.6787593, 2632.68416722, 1476.03449332, 3217.6855387
7.4939, 3.1295692, 1.5758387, 5.3752798, 2.3472243, 1.5762467, 3.5898089, 1.1265582, 5.3648082, 0.46510309, 0.30734488, 0.25186092, 0.38008817, 0.21292444, 0.46464984, 790.27208593, 522.2198799, 427.94523931, 645.82041479, 361.78696948, 789.50194487, 3228.62069308, 2133.505587, 1748.35082719, 2638.46995522, 1478.06422236, 3225.47431675
7.49738, 3.111033, 1.5735123, 5.3552309, 2.3369476, 1.5720598, 3.5768635, 1.1182809, 5.345521, 0.46561939, 0.30758592, 0.25227632, 0.38053372, 0.21277344, 0.46519708, 790.38118301, 522.12198335, 428.23486516, 645.9496619, 361.17937774, 789.66431344, 3229.05616744, 2133.0988727, 1749.52853407, 2638.9896223, 1475.57725602, 3226.12743866
7.50087, 2.6810597, 1.5480873, 4.9076376, 2.3414197, 1.5760038, 3.5841769, 1.1227938, 5.3550873, 0.44706974, 0.30880098, 0.25334811, 0.38206192, 0.21384004, 0.46700584, 758.16049634, 523.6782581, 429.63884412, 647.91737672, 362.63933718, 791.96900839, 3097.4105064, 2139.45008536, 1755.25878249, 2647.02012254, 1481.53708673, 3235.53276538
7.50434, 2.1139309, 1.5383619, 4.3551738, 2.3317288, 1.5645206, 3.5683475, 1.1196518, 5.3327248, 0.42239228, 0.30906672, 0.25316512, 0.38233741, 0.21416807, 0.46739904, 715.65477499, 523.64847888, 428.93498598, 647.7902371, 362.86269284, 791.90924655, 2923.7470282, 2139.32155202, 1752.37759096, 2646.49220097, 1482.44482804, 3235.27821947
7.50781, 1.1125158, 1.5005086, 3.4301592, 2.3492807, 1.5812849, 3.5952504, 1.1266972, 5.3714412, 0.37596904, 0.31114469, 0.25527013, 0.38491028, 0.21547582, 0.47047912, 636.41064076, 526.68111874, 432.10108404, 651.54567401, 364.7404264, 796.38983285, 2599.99340293, 2151.70417723, 1765.30669972, 2661.82610039, 1490.11132386, 3253.57273895
7.51128, 0.58880887, 1.4429704, 2.961464, 2.3506757, 1.5785168, 3.5954725, 1.1279344, 5.3730686, 0.35037854, 0.31216243, 0.25580491, 0.38606662, 0.2162351, 0.47194943, 592.53848846, 527.90976494, 432.60142, 652.89196242, 365.68340949, 798.13164267, 2420.75011392, 2156.71664965, 1767.34500312, 2667.31752147, 1493.95891139, 3260.67808683
7.51474, 0.31970578, 1.3849962, 2.7039705, 2.3605815, 1.5889816, 3.6156431, 1.1371218, 5.3984036, 0.33579832, 0.31375239, 0.25741686, 0.38830262, 0.21776147, 0.4744716, 567.3465245, 530.09892532, 434.91747529, 656.05492718, 367.91789936, 801.64132913, 2317.82353887, 2165.65311321, 1776.80115799, 2680.23066568, 1503.08273812, 3275.00577191
7.51819, 0.42572606, 1.3615306, 2.7570253, 2.3758535, 1.5949204, 3.6333124, 1.1421778, 5.424949, 0.34009103, 0.31570731, 0.25866896, 0.39041471, 0.21889793, 0.47705959, 574.05424253, 532.89590632, 436.61842802, 658.99774079, 369.48721248, 805.24935397, 2345.21934755, 2177.07264776, 1783.74430327, 2692.24428145, 1509.48899108, 3289.735054
7.52163, 0.7762572, 1.3779818, 3.0288395, 2.371919, 1.5983232, 3.6319173, 1.1420168, 5.4227855, 0.3575314, 0.31639236, 0.25972178, 0.39151106, 0.21953932, 0.47839571, 602.9160675, 533.54205181, 437.97672247, 660.21700035, 370.21582084, 806.73321961, 2463.12217911, 2179.70515656, 1789.28749325, 2697.21645227, 1512.46060359, 3295.78625113
7.52508, 0.97333382, 1.4120283, 3.2145979, 2.3763783, 1.5969983, 3.6359737, 1.1441328, 5.4268652, 0.36944714, 0.31764847, 0.26040014, 0.39291567, 0.22040792, 0.4800246, 622.40697591, 535.14184572, 438.69567231, 661.94436557, 371.32085459, 808.69664297, 2542.74080274, 2186.23354016, 1792.21864332, 2704.26427179, 1516.96996404, 3303.79643978
7.52851, 1.0959521, 1.4070053, 3.3057389, 2.3752846, 1.6003239, 3.6361804, 1.141851, 5.4286948, 0.37578244, 0.31853711, 0.26146054, 0.39411677, 0.22085484, 0.48155946, 632.4646697, 536.1173011, 440.05396832, 663.32246636, 371.71211359, 810.49382297, 2583.82116196, 2190.21123906, 1797.7616936, 2709.88516498, 1518.56328307, 3311.1273906
7.53194, 1.160091, 1.3637647, 3.3124688, 2.3781282, 1.6022909, 3.6404959, 1.1435238, 5.4350026, 0.37731087, 0.31969883, 0.26241829, 0.3955521, 0.22168996, 0.48330724, 634.41353089, 537.54418774, 441.23222377, 665.08447778, 372.75127953, 812.63667221, 2591.7741008, 2196.03308564, 1802.56913565, 2717.07433785, 1522.80344804, 3319.87036507
7.53536, 0.96755379, 1.3177846, 3.1137321, 2.3934736, 1.6138197, 3.6655345, 1.1534472, 5.4694805, 0.36693527, 0.32170896, 0.26416565, 0.39812321, 0.22333032, 0.48631972, 616.35763471, 540.38897343, 443.7308914, 668.74540912, 375.1379644, 816.89304231, 2518.00163994, 2207.64738629, 1812.77078327, 2732.0210573, 1532.54856656, 3337.24757244
7.53878, 0.50759563, 1.3243478, 2.7735836, 2.3878198, 1.6095461, 3.656957, 1.1510828, 5.4566012, 0.34737857, 0.32231697, 0.26462697, 0.39888005, 0.22378742, 0.48724064, 582.92424183, 540.86921199, 444.06157629, 669.34714152, 375.53011344, 817.62204636, 2381.40824621, 2209.60171001, 1814.11549516, 2734.46991563, 1534.14533943, 3340.2142916
7.54219, -0.54063392, 1.3455744, 2.1435814, 2.3905418, 1.6118154, 3.6615403, 1.1524925, 5.4634805, 0.3063305, 0.32349564, 0.26563048, 0.40036137, 0.22461529, 0.4890519, 513.52536329, 542.30059321, 445.29678436, 671.15652651, 376.53986488, 819.83528715, 2097.88720877, 2215.44164928, 1819.1553812, 2741.85228753, 1538.26514247, 3349.24442912
7.5456, -1.3445102, 1.3134195, 1.7360923, 2.3900212, 1.6084227, 3.6573298, 1.1451046, 5.4614953, 0.27653673, 0.32446457, 0.26617454, 0.40137329, 0.22458926, 0.490481, 463.10821562, 543.37162624, 445.75495241, 672.1684787, 376.11327284, 821.39463557, 1891.91320896, 2219.80937153, 1821.02077654, 2745.97681625, 1536.51704926, 3355.60309318
7.549, -1.0664972, 1.2107267, 1.7747576, 2.3844961, 1.6065397, 3.6520022, 1.1495145, 5.4508904, 0.28047005, 0.32509874, 0.26684724, 0.40233007, 0.22572216, 0.49153076, 469.21391859, 543.87572133, 446.42354838, 673.08029952, 377.62313291, 822.30908605, 1916.84982446, 2221.86094588, 1823.74577234, 2749.69220407, 1542.67980415, 3359.32708901
7.55239, -0.58009701, 1.1947719, 1.9873832, 2.3927181, 1.6125923, 3.66297, 1.1523339, 5.4676345, 0.297663, 0.32661025, 0.26813057, 0.40411105, 0.22665913, 0.49372348, 497.56355921, 545.95082436, 448.19813962, 675.49857866, 378.87585361, 825.2917358, 2032.65765454, 2230.3303801, 1830.9889508, 2759.56173059, 1547.79201513, 3371.50004846
7.55578, -0.34921807, 1.2476615, 2.1572983, 2.4027376, 1.613898, 3.6744112, 1.1565821, 5.4823492, 0.31101165, 0.32822732, 0.26900453, 0.40589661, 0.22772451, 0.49579815, 519.48504925, 548.24051251, 449.32025241, 677.97211325, 380.36993801, 828.1353049, 2122.20427596, 2239.67631326, 1835.56651403, 2769.65683574, 1553.890165, 3383.10464883
7.55916, -0.17405653, 1.3147215, 2.3211346, 2.3988796, 1.6120329, 3.6667312, 1.1517422, 5.4749396, 0.32352856, 0.32890214, 0.26961833, 0.40663242, 0.22789779, 0.49688071, 539.98219304, 548.95089977, 450.00384668, 678.68587811, 380.37057713, 829.31389473, 2205.93148943, 2242.5703876, 1838.35257632, 2772.56281641, 1553.88722917, 3387.90733948
7.56254, 0.10469482, 1.3439982, 2.5266894, 2.392648, 1.6119252, 3.6634593, 1.1533728, 5.4664561, 0.33852165, 0.32941997, 0.27038523, 0.40762067, 0.22871538, 0.49792444, 564.57334325, 549.3939152, 450.93804951, 679.81403275, 381.44268624, 830.41918096, 2306.38278242, 2244.37211202, 1842.16234391, 2777.16154885, 1558.26139249, 3392.41043533
7.56591, 0.6351799, 1.3818778, 2.9293892, 2.3780597, 1.6027265, 3.6428445, 1.145184, 5.4387502, 0.3655532, 0.32936195, 0.27039071, 0.40764523, 0.22855972, 0.49809434, 609.18512466, 548.87332977, 450.59924618, 679.33042951, 380.88896253, 830.06157122, 2488.62085721, 2242.23731201, 1840.77160931, 2775.17589873, 1555.99370054, 3390.93726244
7.56928, 1.163164, 1.4201708, 3.3798006, 2.3736288, 1.5954497, 3.6322551, 1.1427476, 5.4250439, 0.39379154, 0.33001011, 0.27055926, 0.40823385, 0.22897918, 0.49891031, 655.73216429, 549.52486568, 450.52874533, 679.78115135, 381.29060669, 830.77338689, 2678.76334825, 2244.89074855, 1840.47688378, 2777.00703464, 1557.62879704, 3393.83275778
7.57264, 1.4600503, 1.4369329, 3.6468695, 2.3795403, 1.6041514, 3.6456109, 1.1457821, 5.4414275, 0.41024502, 0.33138263, 0.27208581, 0.41017423, 0.22995043, 0.50111757, 682.59393046, 551.37725012, 452.71510822, 682.4761326, 382.60736656, 833.7939402, 2788.48742074, 2252.44974711, 1849.40171326, 2788.00620073, 1563.00222009, 3406.15966533
7.57599, 1.6243441, 1.4227816, 3.7723153, 2.3894864, 1.607622, 3.6570483, 1.1512463, 5.457792, 0.41845924, 0.33304387, 0.27317512, 0.41201641, 0.23117097, 0.50333561, 695.71094098, 553.70331326, 454.16829273, 684.99939651, 384.33414031, 836.82246572, 2842.06167274, 2261.94367803, 1855.33131896, 2798.30374369, 1570.05052726, 3418.51898051
7.57934, 1.5208785, 1.3891568, 3.648669, 2.4088976, 1.6216628, 3.6821973, 1.1557458, 5.4979391, 0.41275256, 0.3353758, 0.2751711, 0.41464466, 0.23230241, 0.50666687, 685.67535495, 557.13504332, 457.12143227, 688.81854998, 385.90683312, 841.68825893, 2801.05468827, 2275.95423085, 1867.38829347, 2813.8949648, 1576.46929606, 3438.38352466
7.58268, 1.1500135, 1.3709556, 3.320609, 2.4062151, 1.6211366, 3.6844847, 1.1603723, 5.4987156, 0.39491941, 0.33617609, 0.27593666, 0.41599488, 0.23345237, 0.50819482, 655.52284153, 558.01539755, 458.02455799, 690.50581068, 387.50528972, 843.54758782, 2677.86853207, 2279.54203702, 1871.07065236, 2820.77704158, 1582.99323168, 3445.96617785
7.58602, 0.31010957, 1.362409, 2.6876554, 2.411297, 1.6251243, 3.6906802, 1.162131, 5.5084736, 0.35634528, 0.33752782, 0.27709425, 0.41757782, 0.23432129, 0.5101523, 591.01347561, 559.80393117, 459.57234101, 692.57019639, 388.63162106, 846.10882967, 2414.33297774, 2286.8397217, 1877.38639529, 2829.19955898, 1587.58840133, 3456.41602859
7.58935, -0.63778759, 1.3411169, 2.103462, 2.4070788, 1.6189084, 3.6839708, 1.1593891, 5.4980804, 0.31618403, 0.33823438, 0.27738548, 0.41843758, 0.23474005, 0.51118504, 523.97524019, 560.51673556, 459.67889885, 693.42823245, 389.00755558, 847.12787633, 2140.4687912, 2289.74288743, 1877.81456355, 2832.69394552, 1589.11808878, 3460.56577173
7.59268, -1.2758872, 1.3159926, 1.7911251, 2.4168189, 1.6235987, 3.6973972, 1.1628308, 5.5174116, 0.2926386, 0.33993095, 0.27861725, 0.42045228, 0.23579083, 0.5136134, 484.55519463, 562.86254244, 461.3384384, 696.19090883, 390.42584328, 850.44843362, 1979.42807403, 2299.31683878, 1884.58666159, 2843.96874723, 1594.90576839, 3474.11713607
7.596, -1.0396322, 1.340631, 1.914549, 2.4276365, 1.6350595, 3.7101938, 1.1671608, 5.5383897, 0.30346026, 0.34171214, 0.28043703, 0.42244179, 0.23693757, 0.51613146, 502.05538344, 565.34065092, 463.96494224, 698.90264327, 391.99789223, 853.9061487, 2050.90917452, 2309.43112245, 1895.30874101, 2855.03530183, 1601.3214878, 3488.22861447
7.59931, 0.21876772, 1.4055977, 2.6577417, 2.4018116, 1.6162963, 3.6717401, 1.1518, 5.4839411, 0.35861526, 0.34091165, 0.27966162, 0.42151045, 0.23608093, 0.51513228, 592.80804437, 563.54314597, 462.29393144, 696.77677991, 390.25299091, 851.53811906, 2421.6267554, 2302.07935444, 1888.47530641, 2846.34007381, 1594.18734804, 3478.54168298
7.60262, 1.4324074, 1.4310996, 3.6167669, 2.3984787, 1.6111136, 3.6706792, 1.153989, 5.4798678, 0.41956572, 0.34167065, 0.28002888, 0.42268122, 0.23699576, 0.51644584, 692.74004548, 564.12840394, 462.35239956, 697.88401267, 391.30091965, 852.69766702, 2829.83985173, 2304.46189646, 1888.70739369, 2850.85293368, 1598.46242997, 3483.26598895
7.60592, 2.1988942, 1.4524417, 4.3282149, 2.4224249, 1.6302512, 3.7023202, 1.1614774, 5.5275554, 0.46031316, 0.34436907, 0.28250507, 0.42573168, 0.23845386, 0.52019423, 759.0437178, 567.85511657, 465.84307793, 702.01981504, 393.20385241, 857.78596149, 3100.67918082, 2319.67737348, 1902.96013179, 2867.73762034, 1606.23027421, 3504.03937221
7.60922, 2.6791835, 1.4747782, 4.8067792, 2.4287515, 1.6347448, 3.7176787, 1.1703981, 5.5476309, 0.48651099, 0.34582558, 0.28372039, 0.42785981, 0.24006695, 0.5226601, 801.20582161, 569.51943693, 467.24212662, 704.6167067, 395.35188488, 860.73762777, 3272.89903407, 2326.46788718, 1908.66848897, 2878.33572416, 1614.99925143, 3516.08447484
7.61251, 2.6480632, 1.4956024, 4.8038957, 2.4351488, 1.6406852, 3.723835, 1.171849, 5.5580342, 0.48778956, 0.34729495, 0.28506792, 0.42946812, 0.24091927, 0.52468219, 802.26633771, 571.19518418, 468.85053451, 706.3452028, 396.2393587, 862.94356113, 3277.21961115, 2333.30500286, 1915.23200487, 2885.38636369, 1618.61882521, 3525.08316618
7.6158, 2.1153341, 1.4892895, 4.2981952, 2.4305661, 1.6367718, 3.7161965, 1.1675263, 5.54814, 0.46276062, 0.34799023, 0.28556659, 0.4302914, 0.24118299, 0.52575939, 760.10208368, 571.5873041, 469.05408505, 706.77013629, 396.15230924, 863.57997132, 3104.96959262, 2334.8984786, 1916.05667532, 2887.11191466, 1618.25746915, 3527.67030811
7.61908, 1.2217892, 1.4146718, 3.4314205, 2.4305797, 1.6373485, 3.7172136, 1.1690022, 5.5491019, 0.41469764, 0.34901937, 0.28646077, 0.43162178, 0.24204842, 0.52735849, 680.2570432, 572.52045729, 469.90129233, 708.01887393, 397.04866537, 865.06238107, 2778.79765283, 2338.70199333, 1919.51060449, 2892.20259418, 1621.91323181, 3533.71323106
7.62236, 0.47468296, 1.3141285, 2.7521284, 2.4205494, 1.6264356, 3.7041196, 1.1648978, 5.5286824, 0.37249273, 0.34933366, 0.2863531, 0.43214149, 0.24234127, 0.52795181, 610.21088978, 572.27211283, 469.09849936, 707.92639982, 396.99909826, 864.88114421, 2492.65554228, 2337.67911655, 1916.22436421, 2891.81444249, 1621.70492062, 3532.96018416
7.62563, -0.39895637, 1.2349491, 2.1243685, 2.4214911, 1.6263244, 3.7037959, 1.1631294, 5.5282457, 0.32823961, 0.35044309, 0.28719683, 0.43341065, 0.24287906, 0.52950459, 536.99497034, 573.31952188, 469.84962044, 709.05318918, 397.34642333, 866.26139372, 2193.56730575, 2341.94923304, 1919.28569713, 2896.40681891, 1623.11785289, 3538.58560405
7.6289, -1.5864347, 1.1759581, 1.5554848, 2.4445114, 1.6455376, 3.7352313, 1.1728634, 5.5758393, 0.28171455, 0.35316075, 0.28975457, 0.43655116, 0.24462459, 0.53337361, 460.2567727, 576.9834226, 473.39231919, 713.22416983, 399.66030834, 871.40977312, 1880.09310412, 2356.90731431, 1933.75021867, 2913.43424569, 1632.56389538, 3559.60325301
7.63216, -2.0458933, 1.1427361, 1.376566, 2.4029701, 1.6177238, 3.6810586, 1.1578069, 5.496964, 0.26581475, 0.35120019, 0.28815937, 0.43467726, 0.24378031, 0.53118035, 433.68857988, 572.9987181, 470.14481879, 709.19527342, 397.73841032, 866.64435649, 1771.55879919, 2340.62174578, 1920.47757137, 2896.9661302, 1624.7072514, 3540.12419679
7.63541, -2.0966856, 1.1183376, 1.340117, 2.4071696, 1.6217304, 3.6866551, 1.1593969, 5.5057944, 0.26306309, 0.3525672, 0.28938625, 0.43631969, 0.24468347, 0.53321033, 428.61082751, 574.44059683, 471.49936113, 710.89921481, 398.66475931, 868.76391664, 1750.81046648, 2346.503039, 1926.00364578, 2903.91587428, 1628.4853028, 3548.76932762
7.63866, -1.5172067, 1.1226039, 1.516438, 2.4067447, 1.62142, 3.6859649, 1.1590989, 5.5050293, 0.28068346, 0.3536059, 0.29023665, 0.43760279, 0.24539445, 0.53479126, 456.68712303, 575.33586656, 472.23068071, 712.00334583, 399.27000357, 870.13423126, 1865.49102111, 2350.15142549, 1928.98387175, 2908.41537163, 1630.95162771, 3554.35376591
7.6419, -0.85423971, 1.1390019, 1.785687, 2.4035595, 1.6129697, 3.6777189, 1.1549411, 5.4918565, 0.30551112, 0.3544474, 0.29036045, 0.43844348, 0.2456995, 0.53577685, 496.39101553, 575.90212717, 471.77437555, 712.37801771, 399.2097707, 870.52417104, 2027.66733179, 2352.45581212, 1927.11281902, 2909.93508989, 1630.69955994, 3555.93346359
7.64514, -0.51396379, 1.1372583, 1.9620655, 2.430855, 1.6344476, 3.7198745, 1.170747, 5.5515225, 0.32122478, 0.35754591, 0.29318233, 0.44229949, 0.2481326, 0.54032908, 521.18890561, 580.12013418, 475.68988048, 717.63325519, 402.59644765, 876.68679259, 2128.95429846, 2369.67679089, 1943.0997185, 2931.39087751, 1644.52740368, 3581.09333372
7.64838, -0.45106043, 1.1686904, 2.0179588, 2.4218039, 1.6290529, 3.7024174, 1.1589577, 5.5311973, 0.32677178, 0.35797928, 0.29359996, 0.44262006, 0.2476408, 0.54100089, 529.43677403, 579.99926488, 475.69167357, 717.13454797, 401.22847639, 876.53150628, 2162.63712223, 2369.17419158, 1943.0997665, 2929.34278683, 1638.93337239, 3580.44561176
7.6516, -0.74330218, 1.1915632, 1.8875722, 2.4040379, 1.6197164, 3.6828264, 1.157024, 5.5005622, 0.31697729, 0.35772313, 0.29362691, 0.44275859, 0.24816901, 0.54110296, 512.89352334, 578.8234051, 475.11081728, 716.41728014, 401.55645588, 875.54600097, 2095.0535972, 2364.36219569, 1940.71982098, 2926.40193635, 1640.26695422, 3576.40663289
7.65483, -1.025213, 1.1479243, 1.7332915, 2.3999288, 1.6163319, 3.6761284, 1.1534574, 5.4917357, 0.30462303, 0.35844796, 0.29416582, 0.44363139, 0.24850075, 0.54222776, 492.30395281, 579.29088885, 475.40395601, 716.95658049, 401.60424897, 876.29903435, 2010.94226894, 2366.26280929, 1941.90988009, 2928.59377724, 1640.45597244, 3579.46906245
7.65804, -1.3056004, 1.1428937, 1.6053616, 2.3950583, 1.6067487, 3.6659135, 1.1493831, 5.4778638, 0.29401085, 0.35911618, 0.29413785, 0.44429153, 0.24877649, 0.54310343, 474.57402113, 579.66298653, 474.77900283, 717.14773647, 401.55952234, 876.64374888, 1938.512461, 2367.77377718, 1939.34975836, 2929.36351679, 1640.26706736, 3580.86358585
7.66125, -1.4341211, 1.1299673, 1.5539822, 2.3983572, 1.6112232, 3.6720529, 1.1502252, 5.4873489, 0.29010632, 0.36040524, 0.29540104, 0.44595253, 0.24958909, 0.54514929, 467.69523668, 581.02772946, 476.23112942, 718.94288714, 402.37534861, 878.86306688, 1910.40712281, 2373.33935828, 1945.27390997, 2936.68505634, 1643.59324561, 3589.91525087
7.66446, -1.1190591, 1.1603984, 1.6868347, 2.3746547, 1.598729, 3.6394934, 1.1405299, 5.4403406, 0.30313423, 0.35966564, 0.29511151, 0.44526565, 0.24925969, 0.54439204, 488.09122825, 579.11521253, 475.17344926, 716.94395566, 401.34520363, 876.55220122, 1993.71152366, 2365.51817759, 1940.94613196, 2928.50873666, 1639.37909786, 3580.46226507
7.66766, -0.80020315, 1.1665131, 1.836449, 2.3761604, 1.6004857, 3.6436346, 1.1433806, 5.4456283, 0.31721677, 0.36083162, 0.29613696, 0.44682156, 0.25030073, 0.54624907, 510.12798205, 580.26661874, 476.22874924, 718.55020769, 402.51782757, 878.44324542, 2083.71727064, 2370.21221656, 1945.24924037, 2935.05851528, 1644.16259951, 3588.17282367
7.67086, -0.47605516, 1.1771543, 2.0131369, 2.3933145, 1.6094035, 3.6621544, 1.1448763, 5.4748664, 0.3331032, 0.36319682, 0.29783424, 0.44927316, 0.25120104, 0.54932442, 534.99997852, 583.33360457, 478.35418806, 721.58157483, 403.45619882, 882.27479583, 2185.3033257, 2382.73068646, 1953.92343928, 2947.42930572, 1647.98917469, 3603.80957557
7.67405, -0.36458788, 1.2217574, 2.1157938, 2.4024695, 1.6151328, 3.6747276, 1.1485292, 5.4932472, 0.34249779, 0.36496401, 0.29924384, 0.45137102, 0.2523435, 0.55186858, 549.39074573, 585.4281629, 480.00834529, 724.03113985, 404.77687211, 885.23635453, 2244.0762684, 2391.27698715, 1960.67251711, 2957.42349351, 1653.37727248, 3615.8925329
7.67723, -0.40968889, 1.2419103, 2.1193553, 2.4245397, 1.6328808, 3.7107752, 1.1657811, 5.5425794, 0.34379968, 0.36772083, 0.30177331, 0.45492092, 0.25498351, 0.55598048, 550.7750619, 589.09730063, 483.44783988, 728.79386076, 408.48949077, 890.69362613, 2249.721955, 2406.25478991, 1974.71398889, 2976.86598875, 1668.53555897, 3638.16945338
7.68041, -0.18881247, 1.2338404, 2.2346569, 2.4172375, 1.6246477, 3.6965781, 1.1575189, 5.5248227, 0.35407814, 0.36825898, 0.30190707, 0.45540063, 0.25483421, 0.55674055, 566.51050752, 589.19927615, 483.03894051, 728.62234564, 407.7242932, 890.76206988, 2313.98661236, 2406.66186931, 1973.03602804, 2976.15371807, 1665.40345408, 3638.4347283
7.68359, -0.23706621, 1.2069333, 2.1816551, 2.4339352, 1.6352445, 3.722557, 1.1675894, 5.557704, 0.35090095, 0.37063464, 0.30379656, 0.45836577, 0.25670633, 0.560066, 560.6969757, 592.22900363, 485.42989127, 732.41266399, 410.18543815, 894.91723714, 2290.23141973, 2419.027622, 1982.79433854, 2991.62393944, 1675.44969756, 3655.39259774
7.68676, -0.33604347, 1.1683266, 2.0928014, 2.434885, 1.6402202, 3.7297602, 1.1736885, 5.568248, 0.34471248, 0.37181955, 0.30517157, 0.46018605, 0.25814839, 0.56227954, 550.0877373, 593.34485679, 486.98886717, 734.35898047, 411.94987909, 897.27845526, 2246.88784421, 2423.57583302, 1989.15425981, 2999.56198735, 1682.65008104, 3665.02271782
7.68992, -0.90315636, 1.1546916, 1.8087015, 2.4501138, 1.6504345, 3.7484805, 1.1785845, 5.5967455, 0.32142648, 0.37410312, 0.30704169, 0.46272805, 0.25946487, 0.56541325, 512.25281138, 596.20282488, 489.32797806, 737.44312167, 413.50547467, 901.09105928, 2092.33900722, 2435.2397859, 1998.70062806, 3012.14746859, 1688.99733713, 3680.58101491
7.69308, -1.8108373, 1.1500703, 1.4620046, 2.4500954, 1.6498373, 3.7469093, 1.1769407, 5.5951482, 0.28985825, 0.37523453, 0.30791572, 0.46403196, 0.260069, 0.56704444, 461.32893968, 597.2110396, 490.06861323, 738.53812573, 413.91734004, 902.48943564, 1884.32868119, 2439.34813935, 2001.71778579, 3016.6080052, 1690.67285485, 3686.27801504
7.69624, -2.3915125, 1.1255164, 1.2769964, 2.4352968, 1.635927, 3.7250712, 1.1685209, 5.5614598, 0.27172351, 0.37523931, 0.30754902, 0.46408729, 0.25992654, 0.56705709, 431.88596783, 596.41726442, 488.82816122, 737.63505285, 413.13548565, 901.29852133, 1764.0597851, 2436.0960755, 1996.64301517, 3012.90717856, 1687.47250505, 3681.39878176
7.69939, -2.2749228, 1.0785398, 1.2770659, 2.4484368, 1.6440554, 3.7458906, 1.1760719, 5.5916574, 0.27256117, 0.3773999, 0.30925417, 0.46680434, 0.26156177, 0.57033184, 432.63236777, 599.04135256, 490.87462004, 740.95170018, 415.17318034, 905.27938625, 1767.10133183, 2446.80437894, 2004.99375326, 3026.44192564, 1695.78869861, 3697.64383876
7.70253, -1.6526894, 1.0765697, 1.4534872, 2.4458702, 1.6465637, 3.7455122, 1.178642, 5.5914633, 0.29162684, 0.37830195, 0.31039245, 0.46814187, 0.26261095, 0.57198497, 462.33441126, 599.74593906, 492.08472204, 742.1748291, 416.33370325, 906.80384407, 1888.41263854, 2449.67232296, 2009.92828067, 3031.42550744, 1700.52197697, 3703.85547366
7.70567, -1.1399945, 1.1350248, 1.6789066, 2.4331964, 1.6343694, 3.7221295, 1.1673947, 5.5577572, 0.3143341, 0.37841367, 0.31013683, 0.46803031, 0.26211211, 0.57191044, 497.7424244, 599.21127034, 491.09611882, 741.11760538, 415.04983856, 905.60992941, 2033.0289357, 2447.4784376, 2005.88210052, 3027.09486397, 1695.27106828, 3698.96376253
7.7088, -0.73612314, 1.1782812, 1.8946128, 2.4179418, 1.6233097, 3.7008742, 1.1594827, 5.5285908, 0.33488686, 0.3783213, 0.30998349, 0.46804761, 0.26198113, 0.57206462, 529.65437766, 598.34994325, 490.26740947, 740.26035986, 414.34725799, 904.77284155, 2163.36441816, 2443.95030312, 2002.48900749, 3023.58101857, 1692.39442267, 3695.52948959
7.71193, -0.52971631, 1.2014017, 2.0188983, 2.4124984, 1.6216483, 3.691113, 1.1532504, 5.516443, 0.34670657, 0.37899926, 0.31073, 0.46879559, 0.26203944, 0.57310529, 547.68775671, 598.70009688, 490.85604861, 740.55016304, 413.9402126, 905.32680454, 2237.01219583, 2445.37038112, 2004.88499822, 3024.75219875, 1690.72485661, 3697.77684117
7.71506, -0.59663507, 1.2211132, 2.0088355, 2.4210566, 1.6254732, 3.705529, 1.1615947, 5.5350818, 0.34685779, 0.38078667, 0.31201047, 0.47109053, 0.26375857, 0.57575973, 547.26041049, 600.7922418, 492.27950054, 743.27059682, 416.14928757, 908.41409954, 2235.25740177, 2453.90545282, 2010.6906625, 3035.85107053, 1699.74066723, 3710.37133499
7.71817, -0.75319242, 1.2332558, 1.9499975, 2.431783, 1.6376693, 3.725005, 1.1704259, 5.5645117, 0.34274413, 0.38275018, 0.31409867, 0.47371422, 0.26553695, 0.57898395, 540.11058089, 603.15379824, 494.96986851, 746.49875546, 418.44426481, 912.38720858, 2206.04509009, 2463.54084192, 2021.67090738, 3049.02361203, 1709.10726159, 3726.58376443
7.72129, -0.83470098, 1.2499825, 1.9308503, 2.4435154, 1.643953, 3.7367103, 1.1713472, 5.5820323, 0.34206817, 0.38480961, 0.31563348, 0.47586425, 0.26642881, 0.58161358, 538.37977184, 605.65034972, 496.77431209, 748.96090174, 419.33127438, 915.39936048, 2198.96645925, 2473.72742204, 2029.032492, 3059.06720191, 1712.72298089, 3738.87095283
7.7244, -0.71749899, 1.2654735, 2.0049238, 2.453009, 1.6487742, 3.7520895, 1.1747542, 5.6018692, 0.34960382, 0.38670235, 0.31703545, 0.47825975, 0.26760902, 0.58437781, 549.5564638, 607.87314252, 498.3609169, 751.79594569, 420.66549241, 918.60724585, 2244.60722297, 2482.79573845, 2035.50424282, 3070.63372202, 1718.16522037, 3751.95743283
7.7275, -0.37339003, 1.2900284, 2.2145301, 2.4613111, 1.6575789, 3.763912, 1.1843826, 5.6203695, 0.36851945, 0.3885106, 0.3188282, 0.48044022, 0.26950426, 0.58708645, 578.56652513, 609.95214629, 500.55247557, 754.27938665, 423.11509352, 921.71136574, 2363.08583139, 2491.27665034, 2044.44676886, 3080.76401603, 1728.16303592, 3764.61992598
7.7306, 0.07847802, 1.3562935, 2.5403722, 2.4521344, 1.6467827, 3.7527429, 1.1770357, 5.6031459, 0.39588443, 0.3889483, 0.31874097, 0.48116514, 0.26947257, 0.58794366, 620.74453073, 609.86872265, 499.78402923, 754.46419141, 422.53145356, 921.8923085, 2535.34602687, 2490.92527815, 2041.29942361, 3081.50566843, 1725.7718578, 3765.34288399
7.73369, 0.77730303, 1.4055399, 3.0720879, 2.4180712, 1.6240307, 3.7019469, 1.1581967, 5.5314511, 0.43665686, 0.38739857, 0.31748308, 0.47933436, 0.268111, 0.58592632, 683.80604541, 606.66740157, 497.17952429, 750.6391467, 419.86268497, 917.56249961, 2792.90017552, 2477.83929918, 2030.65297531, 3065.86965506, 1714.86428705, 3747.64230797
7.73369, 0.77730303, 1.4055399, 3.0720879, 2.4180712, 1.6240307, 3.7019469, 1.1581967, 5.5314511, 0.43665686, 0.38739857, 0.31748308, 0.47933436, 0.268111, 0.58592632, 683.80604541, 606.66740157, 497.17952429, 750.6391467, 419.86268497, 917.56249961, 2792.90017552, 2477.83929918, 2030.65297531, 3065.86965506, 1714.86428705, 3747.64230797
7.73678, 1.3025252, 1.405248, 3.492774, 2.4134353, 1.6225309, 3.693953, 1.1552778, 5.5208007, 0.46700368, 0.38819764, 0.31829627, 0.48026479, 0.26858285, 0.58713247, 730.39175748, 607.13944748, 497.81400328, 751.13206763, 420.06242454, 918.27266286, 2983.15944464, 2479.75659421, 2033.23563055, 3067.86967239, 1715.67268699, 3750.52667136
7.73986, 1.5630364, 1.4322956, 3.7482908, 2.4133487, 1.6221536, 3.6943368, 1.1547084, 5.5218578, 0.48525161, 0.38936812, 0.31922459, 0.48174653, 0.2693311, 0.58896971, 757.95241159, 608.18448789, 498.62182963, 752.47754351, 420.68929715, 919.9578081, 3095.7127818, 2484.01412025, 2036.52623524, 3073.35172215, 1718.22559629, 3757.39307868
7.74294, 1.4837069, 1.4698566, 3.7227943, 2.4169937, 1.622956, 3.7034232, 1.1610922, 5.5343461, 0.48507419, 0.39085116, 0.32027794, 0.48381053, 0.27089875, 0.5914347, 756.68849809, 609.70586355, 499.61559429, 754.71726294, 422.58683796, 922.60492789, 3090.53708417, 2490.21702654, 2040.57617617, 3082.48598342, 1725.96821188, 3768.18829792
7.74601, 1.3723753, 1.5032345, 3.662726, 2.4023795, 1.6146531, 3.6829982, 1.1552104, 5.5058928, 0.48261736, 0.39086027, 0.32043529, 0.4839511, 0.27103868, 0.59171775, 751.86924181, 608.9209407, 499.20591014, 753.9470674, 422.25096233, 921.83666711, 3070.8403856, 2487.00028191, 2038.89397831, 3079.32679573, 1724.58884588, 3765.03400975
7.74908, 1.160093, 1.4739567, 3.4555138, 2.4060003, 1.6172109, 3.6895957, 1.1564673, 5.516199, 0.47021045, 0.39235916, 0.32167647, 0.48587589, 0.27202113, 0.59409504, 731.57113417, 610.44716868, 500.47636772, 755.94401841, 423.22072208, 924.31544028, 2987.92416645, 2493.22282201, 2044.07386241, 3087.46927757, 1728.54198884, 3775.14135324
7.75215, 1.0392387, 1.4064476, 3.2887332, 2.4289988, 1.6309601, 3.7195046, 1.1640326, 5.5578372, 0.46002305, 0.39534743, 0.32395668, 0.48922407, 0.27368301, 0.5980234, 714.95281255, 614.43607723, 503.48290108, 760.33609459, 425.34920886, 929.42846312, 2920.03771172, 2509.50340423, 2056.34418464, 3105.39385372, 1737.22756067, 3796.00739384
7.7552, 1.0786683, 1.3918689, 3.3016125, 2.4250572, 1.6299196, 3.7125603, 1.1601982, 5.5486769, 0.46217639, 0.39610078, 0.32473402, 0.49009634, 0.27397491, 0.59915532, 717.60691273, 615.01336971, 504.20442717, 760.95735964, 425.39233206, 930.28984841, 2930.86466885, 2511.85004519, 2059.28192059, 3107.91744103, 1737.39596753, 3799.50861694
7.75826, 0.81396489, 1.3950411, 3.0971946, 2.4290787, 1.6310104, 3.7215008, 1.167151, 5.5611642, 0.44886808, 0.3975166, 0.32573381, 0.49203221, 0.27554847, 0.60147466, 696.26328637, 616.60925905, 505.26313696, 763.21747792, 427.41796494, 932.9795147, 2843.67983429, 2518.35670489, 2063.59666192, 3117.13427033, 1745.66126277, 3810.47670283
7.76131, 0.27821634, 1.4029117, 2.7173994, 2.4402196, 1.6420141, 3.7342918, 1.1722923, 5.5817682, 0.42160293, 0.39952258, 0.32772934, 0.49423216, 0.27691395, 0.6042446, 653.32889429, 619.11251596, 507.85948659, 765.87739906, 429.11439589, 936.35606272, 2668.31508656, 2528.56911895, 2074.19133267, 3127.98383209, 1752.58193297, 3824.24997639
7.76435, -0.04120119, 1.3478906, 2.4590134, 2.4439861, 1.6431547, 3.7452413, 1.1754453, 5.5957116, 0.40216324, 0.40093253, 0.32874651, 0.49632006, 0.27805015, 0.60666591, 622.58928442, 620.6840135, 508.93277563, 768.35353886, 430.44969641, 939.18004297, 2542.75737967, 2534.97593883, 2078.56544173, 3138.08264938, 1758.0275946, 3835.76628261
7.76739, -0.12597764, 1.2916009, 2.3537909, 2.4479484, 1.6443971, 3.7484757, 1.1710032, 5.6007325, 0.39455498, 0.40236919, 0.32978199, 0.4979101, 0.27829322, 0.6086197, 610.20240014, 622.28753445, 510.02718244, 770.04715685, 430.39677923, 941.26603361, 2492.15594952, 2541.51340757, 2083.02569252, 3144.98534078, 1757.80346614, 3844.26830372
7.77042, -0.23219888, 1.2311819, 2.2453789, 2.464572, 1.6557899, 3.7729263, 1.1795835, 5.6358775, 0.38643172, 0.40485425, 0.3318414, 0.50091854, 0.28008658, 0.6122217, 597.0404519, 625.5034275, 512.69791736, 773.92361675, 432.73625594, 945.88798975, 2438.38947787, 2554.6359064, 2093.92379201, 3160.80292007, 1767.35015163, 3863.127388
7.77345, -0.52771807, 1.2195493, 2.0684723, 2.4613744, 1.6568411, 3.7672032, 1.1847351, 5.6295943, 0.37193229, 0.40572136, 0.33287368, 0.50193624, 0.28148137, 0.61358902, 574.05762922, 626.20924938, 513.77275238, 774.71178323, 434.45146507, 947.04188605, 2344.51389917, 2557.50679764, 2098.30389434, 3164.00732464, 1774.34711522, 3867.8222393
7.77648, -1.3222656, 1.2652642, 1.7382388, 2.4507595, 1.6489819, 3.7563491, 1.1795346, 5.6124928, 0.34190986, 0.40598244, 0.3330158, 0.50262012, 0.28165161, 0.61437679, 527.18107361, 625.97276428, 513.46758817, 774.97566215, 434.27060399, 947.29007858, 2153.05495497, 2556.52911168, 2097.04784611, 3165.07035798, 1773.60023441, 3868.81794433
7.7795, -1.9802526, 1.1986292, 1.4824577, 2.4719169, 1.6598464, 3.7852323, 1.1860232, 5.6526498, 0.31664216, 0.40887873, 0.33505148, 0.50596894, 0.28322017, 0.61830624, 487.72037565, 629.79133036, 516.07603825, 779.33828809, 436.24085588, 952.37017146, 1991.88464071, 2572.11250633, 2107.69117997, 3182.87289905, 1781.63862712, 3889.54739546
7.78251, -1.9247073, 1.1965355, 1.5051237, 2.4936247, 1.6760492, 3.8162095, 1.1936875, 5.6969811, 0.31995374, 0.41182873, 0.33763268, 0.50946834, 0.28493541, 0.62247725, 492.3123046, 633.68020217, 519.51486045, 783.91810976, 438.42964951, 957.80474148, 2010.62900959, 2587.98284214, 2121.72565985, 3201.56225609, 1790.56944894, 3911.7242871
7.78552, -1.4327475, 1.2674111, 1.7287063, 2.5077151, 1.6880884, 3.8369442, 1.2075356, 5.7304883, 0.34386831, 0.41416237, 0.33980451, 0.51229991, 0.28739653, 0.62607643, 528.55821144, 636.60686023, 522.31176652, 787.45357416, 441.75572702, 962.33887915, 2158.64901587, 2599.92322999, 2133.1383306, 3215.98614135, 1804.14483159, 3930.22344451
7.78853, -0.47648955, 1.3449709, 2.2289945, 2.503889, 1.6851008, 3.8311278, 1.2042749, 5.7222068, 0.3915827, 0.41502718, 0.34047242, 0.51337217, 0.28782719, 0.62740904, 601.26667462, 637.26515345, 522.78796061, 788.27173606, 441.9523551, 963.37286547, 2455.58111712, 2602.59938471, 2135.07300258, 3219.31228177, 1804.93931171, 3934.4276293
7.79153, 0.53452892, 1.3996589, 2.9224064, 2.5031081, 1.6845356, 3.8328342, 1.2048625, 5.7235856, 0.44965529, 0.41614933, 0.34138898, 0.51495516, 0.28872085, 0.62927937, 689.70530549, 638.31208136, 523.64065616, 789.86574217, 442.85546199, 965.22231274, 2816.75226206, 2606.86264806, 2138.54524679, 3225.8068747, 1808.6190064, 3941.96203967
7.79452, 1.3458334, 1.4573894, 3.6173203, 2.5108419, 1.6903007, 3.8412096, 1.2089866, 5.7369321, 0.50170247, 0.41798668, 0.34295311, 0.5169955, 0.29004374, 0.6318189, 768.71892155, 640.44784991, 525.4798581, 792.15121214, 444.4110327, 968.08600799, 3139.42839247, 2615.57262029, 2146.04628548, 3235.12526722, 1814.96327835, 3953.63846864
7.79751, 1.8551526, 1.5294809, 4.1351897, 2.5070529, 1.6852458, 3.8367757, 1.2001442, 5.7269911, 0.53796125, 0.41887556, 0.34342737, 0.51818696, 0.28981442, 0.63309157, 823.38974088, 641.12023132, 525.64115338, 793.1237195, 443.58254486, 968.99377472, 3362.68644055, 2618.30601181, 2146.69468336, 3239.08137887, 1811.57103958, 3957.32672569
7.8005, 2.0555049, 1.5759375, 4.372524, 2.5055105, 1.6859796, 3.8364378, 1.2057938, 5.7302468, 0.55478029, 0.41995527, 0.34449354, 0.51965966, 0.29133418, 0.63509923, 848.1535798, 642.03175968, 526.66511925, 794.46081083, 445.39457376, 970.94596697, 3463.80931446, 2622.01992931, 2150.86935797, 3244.53120527, 1818.96523217, 3965.28619853
7.80348, 2.0741416, 1.5721304, 4.3905784, 2.519003, 1.6937251, 3.8542815, 1.2066297, 5.7530205, 0.55749369, 0.42227311, 0.34625858, 0.52233701, 0.29225779, 0.63815628, 851.02381206, 644.60725052, 528.56975083, 797.35653688, 446.13659588, 974.15666124, 3475.54584957, 2632.54919828, 2158.6568762, 3256.37093005, 1822.00330025, 3978.41528383
7.80646, 1.9915651, 1.5576001, 4.299692, 2.5248935, 1.6996662, 3.8621392, 1.2148036, 5.765574, 0.55325948, 0.42396667, 0.34785, 0.52435347, 0.29407846, 0.64066568, 843.28325286, 646.21395783, 530.19621268, 799.22445374, 448.23713879, 976.50861126, 3443.9483469, 2639.12212685, 2165.30847019, 3264.01328016, 1830.58960074, 3988.0374786
7.80943, 1.8483477, 1.5411899, 4.1534259, 2.5175697, 1.693139, 3.8546851, 1.2103909, 5.7575553, 0.54531491, 0.42455591, 0.34816928, 0.52533773, 0.2943791, 0.64204165, 829.91111527, 646.12880009, 529.87649464, 799.50797556, 448.01357432, 977.11888454, 3389.35127656, 2638.78556764, 2164.0119532, 3265.18506349, 1829.68435066, 3990.54679201
7.8124, 1.3797606, 1.5192777, 3.7229272, 2.5288975, 1.7012668, 3.87049, 1.2162386, 5.7810886, 0.51775872, 0.42672763, 0.35000267, 0.52792001, 0.29593378, 0.64519347, 786.76618268, 648.43884882, 531.8505663, 802.20688943, 449.68955871, 980.41111274, 3213.16140756, 2648.23111374, 2172.08333539, 3276.22141719, 1836.53691179, 4004.0093491
7.81536, 0.59487049, 1.4643568, 3.0591718, 2.5704211, 1.7301038, 3.9310786, 1.2370705, 5.8655156, 0.47068571, 0.43145074, 0.35396894, 0.53356206, 0.2993135, 0.6517517, 714.13446613, 654.60632765, 537.04928194, 809.53181973, 454.12486892, 988.85168369, 2916.54520362, 2673.43061529, 2193.32434108, 3306.15067329, 1854.65871082, 4038.49803076
7.81832, 0.01051614, 1.4228413, 2.6258698, 2.5805646, 1.7367256, 3.9462882, 1.2415469, 5.8868501, 0.43733754, 0.43354835, 0.3556688, 0.5361355, 0.3007196, 0.65481958, 662.50754235, 656.76741937, 538.79038348, 812.17315798, 455.54973424, 991.96356634, 2705.71105068, 2682.26812635, 2200.44452536, 3316.95225809, 1860.4859134, 4051.22449441
7.82127, -0.31905177, 1.3803433, 2.3876349, 2.5790395, 1.7368783, 3.9419779, 1.2416433, 5.8793109, 0.41823291, 0.43467358, 0.356713, 0.53739218, 0.30160093, 0.65629253, 632.57779469, 657.44432443, 539.52885724, 812.80632831, 456.17177288, 992.64325729, 2583.48774263, 2685.04422363, 2203.46999402, 3319.55247868, 1863.0343867, 4054.01787658
7.82422, -0.48623, 1.3325814, 2.2560581, 2.5890936, 1.7433851, 3.9579256, 1.246915, 5.9019622, 0.4077282, 0.43678678, 0.35842003, 0.54004435, 0.30311961, 0.65946815, 615.71878713, 659.60075018, 541.25750377, 815.53213478, 457.74719323, 995.87648358, 2514.64539762, 2693.862889, 2210.53948528, 3330.69929359, 1869.476613, 4067.2402213
7.82716, -0.68075103, 1.3435848, 2.1549755, 2.589936, 1.743784, 3.9593019, 1.2463882, 5.9037124, 0.39965127, 0.43813157, 0.35950619, 0.5417131, 0.30393919, 0.661489, 602.56692504, 660.58489248, 542.03891249, 816.75806239, 458.25877031, 997.34799133, 2460.94282395, 2697.8939321, 2213.74044366, 3335.72057974, 1871.5740699, 4073.26768234
7.8301, -0.71679552, 1.3525045, 2.1506344, 2.5854139, 1.7396991, 3.9542645, 1.2434157, 5.899077, 0.40041944, 0.43903273, 0.36013798, 0.5429561, 0.30446686, 0.6631685, 602.76191964, 660.88752314, 542.12518409, 817.3261066, 458.3219812, 998.28500042, 2461.74995815, 2699.14169991, 2214.10246028, 3338.05511454, 1871.84040873, 4077.11233559
7.83303, -0.57199121, 1.3511229, 2.2236813, 2.5887262, 1.7433547, 3.9571925, 1.2465917, 5.9003848, 0.4083599, 0.44060546, 0.36157608, 0.54475397, 0.30575173, 0.66519194, 613.72914386, 662.19139747, 543.41716625, 818.71748138, 459.51806606, 999.72520751, 2506.55235449, 2704.47871516, 2219.38878274, 3343.75229061, 1876.73357527, 4083.01218507
7.83596, -0.32571141, 1.3629893, 2.3646641, 2.5888478, 1.7426723, 3.9587685, 1.246058, 5.9048058, 0.42235149, 0.44191888, 0.36257442, 0.54647381, 0.30659031, 0.66740907, 633.7306443, 663.09116049, 544.03625596, 819.973906, 460.03312874, 1001.43505236, 2588.25256423, 2708.1653884, 2221.92700823, 3348.89843798, 1878.84543031, 4090.01342365
7.83889, -0.01512784, 1.3735194, 2.5589273, 2.5848268, 1.7388735, 3.9529847, 1.2400585, 5.8990532, 0.44066481, 0.44288924, 0.3632565, 0.54769902, 0.30676124, 0.66906846, 660.13081739, 663.46307596, 544.17054242, 820.47169021, 459.53873109, 1002.28721437, 2696.08682646, 2709.69633868, 2222.48528944, 3350.94629306, 1876.83454023, 4093.51189764
7.84181, 0.17439152, 1.389316, 2.6871342, 2.5807698, 1.7378091, 3.9459285, 1.2426394, 5.8856514, 0.45291578, 0.44386143, 0.3642284, 0.54884205, 0.30799618, 0.67030127, 677.37058726, 663.82910634, 544.73175131, 820.83574876, 460.63211814, 1002.48740399, 2766.5092524, 2711.20328994, 2224.78722642, 3352.44803413, 1881.30846061, 4094.34765947
7.84473, 0.19001138, 1.3885783, 2.7018045, 2.5871407, 1.7421386, 3.9553863, 1.24568, 5.8987939, 0.45551308, 0.44574237, 0.36577603, 0.55114814, 0.30929802, 0.67306267, 680.12822204, 665.53953677, 546.14151118, 822.92127157, 461.81398653, 1004.95229711, 2777.78433524, 2718.20112709, 2230.55489454, 3360.98068458, 1886.1438417, 4104.43304382
7.84764, 0.14785935, 1.3888472, 2.6747927, 2.5836752, 1.7396377, 3.9506496, 1.2438454, 5.8928471, 0.45459372, 0.4467837, 0.36661292, 0.55247499, 0.30999991, 0.67474698, 677.62690816, 665.98513684, 546.48089551, 823.53077761, 462.09235216, 1005.79197227, 2767.58081267, 2720.03319828, 2231.95097874, 3363.48505543, 1887.28917361, 4107.88079761
7.85054, -0.15561342, 1.3909461, 2.4963864, 2.5925897, 1.7453335, 3.9641896, 1.2470281, 5.9146949, 0.44046655, 0.44887346, 0.36829536, 0.55505272, 0.31131149, 0.67798987, 655.51522143, 668.02662538, 548.10793453, 826.04572062, 463.30287653, 1009.00437732, 2677.28368759, 2728.38330603, 2238.6061897, 3373.77174581, 1892.24169508, 4121.01942376
7.85345, -0.33553945, 1.3981822, 2.4000109, 2.5874228, 1.7419137, 3.9568118, 1.2451113, 5.9025593, 0.43303771, 0.44962744, 0.36892019, 0.55602178, 0.31190562, 0.67910869, 643.60343719, 668.25997193, 548.30860946, 826.38884231, 463.57054678, 1009.3270841, 2628.6449289, 2729.34867172, 2239.43590487, 3375.18837554, 1893.34347299, 4122.3560471
7.85635, -0.4343949, 1.3803665, 2.3335679, 2.5960924, 1.7458027, 3.9710131, 1.2442077, 5.9289496, 0.42814772, 0.45158913, 0.37032326, 0.55851401, 0.31262943, 0.68245228, 635.48660581, 670.27998795, 549.65952813, 828.98532039, 464.02632834, 1012.94312128, 2595.50540489, 2737.61132902, 2244.96356504, 3385.8083868, 1895.21357683, 4137.14360317
7.85924, -0.26203829, 1.3844921, 2.4315702, 2.5937496, 1.7454073, 3.9670083, 1.2461676, 5.9207896, 0.43822117, 0.45259939, 0.37127725, 0.55973375, 0.31371708, 0.68381679, 649.56643077, 670.87898829, 550.33680805, 829.68210126, 465.0165335, 1013.60788602, 2653.02337985, 2740.07023246, 2247.73995295, 3388.6695928, 1899.26645981, 4139.87745086
7.86213, -0.03722506, 1.3884403, 2.5698268, 2.5952183, 1.7464085, 3.9692481, 1.247382, 5.9263105, 0.4517256, 0.45395178, 0.37238801, 0.56140581, 0.31471867, 0.68598557, 668.67895432, 671.97431792, 551.23736227, 831.03602464, 465.8707717, 1015.44856135, 2731.0970809, 2744.55639175, 2251.42834428, 3394.21488645, 1902.76409394, 4147.41421692
7.86501, 3.538e-05, 1.3999862, 2.6019746, 2.6024467, 1.7521314, 3.9788951, 1.2525195, 5.9387285, 0.45577386, 0.45581521, 0.37400829, 0.56361057, 0.31622058, 0.68856449, 673.75556299, 673.81668303, 552.88419353, 833.1670428, 467.45852637, 1017.88232528, 2751.84412525, 2752.09376003, 2258.16483527, 3402.93417675, 1909.2577045, 4157.37346134
7.86789, 0.14580833, 1.4081407, 2.6960585, 2.5816692, 1.7373773, 3.9491814, 1.2412782, 5.8961343, 0.46520465, 0.45522876, 0.37344484, 0.56303181, 0.31565593, 0.68795982, 686.75556013, 672.0287072, 551.29569351, 831.1723166, 465.98516693, 1015.59653882, 2804.95335717, 2744.80366497, 2251.68720297, 3394.80262729, 1903.24874564, 4148.05658155
7.87077, 0.265483, 1.3849515, 2.7614916, 2.579097, 1.7353415, 3.9463428, 1.2401134, 5.8913605, 0.47210568, 0.45624824, 0.3742483, 0.5643711, 0.31637202, 0.68956492, 695.98146212, 672.60431162, 551.71943814, 831.99978228, 466.39781694, 1016.56138384, 2842.64833321, 2747.16731609, 2253.42832618, 3398.19797372, 1904.94294616, 4152.01651285
7.87364, 0.26477905, 1.4376317, 2.8049164, 2.5546843, 1.7160939, 3.9134089, 1.2245209, 5.8450186, 0.47710906, 0.45533006, 0.37318848, 0.56355372, 0.31523963, 0.68873262, 702.38236182, 670.32012084, 549.39431355, 829.64299453, 464.0841512, 1013.9267592, 2868.80526478, 2737.85048757, 2243.94202479, 3388.58764114, 1895.5018358, 4141.27487109
7.87651, -0.39623957, 1.5014486, 2.4646758, 2.5909241, 1.7417425, 3.9657483, 1.2434685, 5.9182935, 0.44847115, 0.45981375, 0.37700455, 0.56887544, 0.31854589, 0.69494888, 659.29982371, 675.97464211, 554.23638552, 836.30680866, 468.29600536, 1021.64804579, 2692.85178817, 2760.95860839, 2263.72947201, 3415.8211548, 1912.71359414, 4172.8310369
7.87937, -0.21937453, 1.5073481, 2.5788712, 2.5901522, 1.7419829, 3.9642086, 1.2444412, 5.9176733, 0.46001159, 0.46101663, 0.3780732, 0.57033785, 0.3195517, 0.69683417, 675.31570605, 676.79114293, 555.02681801, 837.27914514, 469.11488659, 1022.98088065, 2758.28009131, 2764.30641076, 2266.96848387, 3419.8085077, 1916.06716774, 4178.29434679
7.88223, 0.42128977, 1.4669257, 2.9553013, 2.6004563, 1.7496647, 3.9781858, 1.2504235, 5.9376923, 0.49381107, 0.46321725, 0.37995954, 0.5729312, 0.32120959, 0.69995285, 723.90816259, 679.05878366, 557.00617033, 839.89524522, 470.88098666, 1026.10412914, 2956.76645337, 2773.58142255, 2275.06366673, 3430.50985434, 1923.28968899, 4191.07066821
7.88508, 1.1463194, 1.4770396, 3.5087798, 2.5944906, 1.7431523, 3.9727545, 1.2428925, 5.9295973, 0.53956836, 0.46397488, 0.38030855, 0.57413535, 0.3211332, 0.70142464, 789.86114846, 679.20167158, 556.72453594, 840.46292324, 470.09916413, 1026.79866475, 3226.16324445, 2774.17805991, 2273.92401644, 3432.84461649, 1920.10538499, 4193.92714546
7.88793, 1.8154637, 1.5480587, 4.1465439, 2.5706522, 1.7293534, 3.9343874, 1.2357574, 5.8776163, 0.58820241, 0.46313257, 0.37986173, 0.57295725, 0.32110737, 0.70030024, 859.81999669, 676.99594662, 555.2726508, 837.53500521, 469.38695669, 1023.6818965, 3511.92455078, 2765.18189258, 2268.00453844, 3420.90176812, 1917.20544227, 4181.2165318
7.89077, 1.823893, 1.6024797, 4.2200638, 2.5843908, 1.7370948, 3.9586686, 1.238302, 5.9112191, 0.59506027, 0.46567244, 0.38178003, 0.57633636, 0.32234039, 0.70427127, 868.59066974, 679.72734977, 557.27224261, 841.25997094, 470.51008728, 1028.0025216, 3547.76503326, 2776.35140197, 2276.18260846, 3436.13259129, 1921.80194148, 4198.88392462
7.89361, 1.4380706, 1.631362, 3.920785, 2.6169436, 1.7610818, 4.0024268, 1.2586847, 5.9749356, 0.57519169, 0.46991929, 0.38549243, 0.5811494, 0.32590016, 0.71005617, 838.36863844, 684.92921555, 561.87314381, 847.05226652, 475.01463088, 1034.93988486, 3424.3392001, 2797.61175999, 2294.98593294, 3459.80771205, 1940.21000617, 4227.23973083
7.89645, 1.2832595, 1.5905064, 3.7506849, 2.6284392, 1.7682887, 4.0199316, 1.2631125, 6.0002765, 0.56417388, 0.47228772, 0.38737739, 0.58407285, 0.32740002, 0.71358107, 821.10421476, 687.37219295, 563.7928673, 850.06536786, 476.50121009, 1038.55290103, 3353.83822864, 2807.6035862, 2302.83810191, 3472.13140103, 1946.29128151, 4242.01746786
7.89928, 1.538541, 1.5204155, 3.8873027, 2.6303008, 1.7698527, 4.0223271, 1.2645224, 6.0038042, 0.57599155, 0.47379955, 0.38865163, 0.58590962, 0.32851499, 0.71582225, 837.06885419, 688.55670461, 564.81414474, 851.48243888, 477.41962398, 1040.28003374, 3419.0629125, 2812.45524797, 2307.02060537, 3477.93614928, 1950.05192451, 4249.09237055
7.9021, 1.5173643, 1.5067896, 3.8531409, 2.6298722, 1.7701946, 4.0243866, 1.2645982, 6.0065004, 0.57504916, 0.47507792, 0.38976966, 0.58768874, 0.32943809, 0.71797328, 834.5223675, 689.44219335, 565.64120926, 852.86517921, 478.0868693, 1041.93659451, 3408.67797575, 2816.08559761, 2310.40989106, 3483.6007588, 1952.78670211, 4255.87912337
7.90493, 1.0346968, 1.5267492, 3.478771, 2.6248522, 1.766532, 4.020147, 1.26164, 6.000754, 0.54791886, 0.47594389, 0.39044879, 0.58901221, 0.32996741, 0.71962499, 794.03698247, 689.73177986, 565.83338022, 853.58893478, 478.184544, 1042.87131356, 3243.3276622, 2817.28207945, 2311.20602033, 3486.57388187, 1953.19511993, 4259.7176883
7.90774, 0.34421738, 1.5251709, 2.9762331, 2.6244427, 1.7643093, 4.015005, 1.2587676, 5.9943972, 0.50820711, 0.47722789, 0.39128629, 0.59026946, 0.33050653, 0.72124037, 735.45476034, 690.62300329, 566.25213678, 854.21174288, 478.29437141, 1043.74702478, 3004.05692966, 2820.93601227, 2312.92765668, 3489.13467419, 1953.65316583, 4263.31523258
7.91056, -0.20955718, 1.4746846, 2.5880766, 2.6430393, 1.7795176, 4.0426921, 1.272019, 6.0345752, 0.47523761, 0.48025739, 0.39407001, 0.59396052, 0.33317242, 0.72568074, 686.76712199, 694.02120993, 569.47160811, 858.33390043, 481.46833718, 1048.68313694, 2805.19986715, 2834.83024091, 2326.08933691, 3505.9892449, 1966.62721939, 4283.49829545
7.91337, -0.37133556, 1.4808903, 2.48687, 2.6462898, 1.7816638, 4.0500047, 1.2733812, 6.0449428, 0.46716065, 0.48190165, 0.3954145, 0.59616637, 0.33428657, 0.72834276, 674.13276813, 695.40466144, 570.60000895, 860.29353593, 482.38979642, 1051.02971324, 2753.60647621, 2840.49503281, 2330.70984567, 3514.01083579, 1970.40068406, 4293.10421017
7.91617, 0.05977752, 1.5049725, 2.7653596, 2.6369375, 1.775294, 4.0377665, 1.2685975, 6.0271834, 0.4940097, 0.48240254, 0.39581734, 0.59693944, 0.33459666, 0.7293179, 711.85605063, 695.1304164, 570.36322574, 860.17531299, 482.14570181, 1050.92948606, 2907.70768517, 2839.38873904, 2329.75407506, 3513.54514156, 1969.41328415, 4292.71583839
7.91897, 0.83915011, 1.4975933, 3.304105, 2.6354597, 1.7715342, 4.0326979, 1.2639918, 6.0211396, 0.54151868, 0.48363165, 0.39651653, 0.59825229, 0.33493355, 0.7310143, 779.18829559, 695.89495814, 570.54548198, 860.82197424, 481.93406878, 1051.85251185, 3182.75436489, 2842.5256489, 2330.51001079, 3516.20386423, 1968.55852388, 4296.50726567
7.92177, 1.6757257, 1.5381655, 4.0208249, 2.6148532, 1.7584206, 4.0011889, 1.255683, 5.9767791, 0.59907049, 0.48310775, 0.39617013, 0.5976059, 0.33478066, 0.73038854, 860.7437233, 694.12860206, 569.21674238, 858.63939773, 481.01242126, 1049.42132815, 3515.90164206, 2835.32464511, 2325.09401469, 3507.30605021, 1964.80359482, 4286.59782344
7.92456, 1.8991837, 1.569574, 4.2529257, 2.6308107, 1.770733, 4.025254, 1.2655191, 6.0107655, 0.61787508, 0.48596118, 0.39868814, 0.60110927, 0.33704752, 0.73455052, 886.46272362, 697.20642391, 571.99616981, 862.40889116, 483.56062727, 1053.85648584, 3620.97465808, 2847.91083161, 2336.45880444, 3522.72087316, 1975.22211631, 4304.735582
7.92735, 2.0748244, 1.5908859, 4.431312, 2.616162, 1.7601357, 4.0049555, 1.2574036, 5.9828095, 0.63250863, 0.4859959, 0.39863311, 0.60131099, 0.33692842, 0.73494168, 906.11788967, 696.22699291, 571.07298519, 861.42483393, 482.6762057, 1052.86121529, 3701.2794759, 2843.92429373, 2332.69946816, 3518.71880491, 1971.61931578, 4300.69161148
7.93013, 1.9535989, 1.5622181, 4.2911453, 2.6144447, 1.7575845, 4.0025229, 1.2549488, 5.9792056, 0.62421339, 0.48723245, 0.39948877, 0.60285572, 0.3375666, 0.73683155, 892.90780147, 696.96302306, 571.44983855, 862.35665661, 482.87309878, 1054.00276705, 3647.33759035, 2846.94503609, 2334.25049451, 3522.54269115, 1972.43343785, 4305.37610516
7.93291, 1.577127, 1.5061752, 3.8999031, 2.627173, 1.767148, 4.0201003, 1.2624879, 6.0062405, 0.59679716, 0.48982864, 0.40173189, 0.60592418, 0.3395576, 0.74062983, 852.41297788, 699.6284815, 573.79876182, 865.44921702, 484.99443705, 1057.85100758, 3481.94239085, 2857.84722993, 2343.85712611, 3535.19291009, 1981.1086099, 4321.11706656
7.93569, 1.0441035, 1.4803723, 3.4274294, 2.6110534, 1.7524779, 4.0011391, 1.2485862, 5.9786461, 0.56110579, 0.48974315, 0.40122387, 0.60625079, 0.33866456, 0.74107457, 800.22519576, 698.45083272, 572.20841124, 864.60907078, 482.98898659, 1056.88901939, 3268.78190283, 2853.05118371, 2337.37266611, 3531.77892742, 1972.92670485, 4317.20935329
7.93846, 0.18283926, 1.4213783, 2.7456557, 2.6115641, 1.7551391, 4.0029744, 1.2520255, 5.9806466, 0.50367102, 0.491218, 0.40269821, 0.60815647, 0.3401187, 0.74335796, 717.22484107, 699.49180302, 573.44009457, 866.01156341, 484.32721324, 1058.53776031, 2929.75460831, 2857.31783957, 2342.41574396, 3537.5257848, 1978.40315012, 4323.96607561
7.94122, -0.56482329, 1.3195422, 2.215528, 2.6152805, 1.7585301, 4.0086517, 1.2551252, 5.9903902, 0.45376268, 0.49300269, 0.40426399, 0.61036457, 0.34153379, 0.74613551, 645.17083074, 700.96323521, 574.7923847, 867.83120882, 485.60106114, 1060.87364032, 2635.43828731, 2863.3429474, 2347.95155905, 3544.97674984, 1983.61669177, 4333.52978236
7.94398, -1.2589865, 1.2464927, 1.8234197, 2.6144494, 1.7545762, 4.0056179, 1.2506963, 5.9864539, 0.41286411, 0.49437207, 0.40499524, 0.61192552, 0.34193199, 0.748081, 586.1178195, 701.82967046, 574.94687926, 868.71308585, 485.41985536, 1062.00466689, 2394.22669394, 2866.89685198, 2348.59463423, 3548.59721087, 1982.88660879, 4338.17201587
7.94674, -1.8364349, 1.1653503, 1.552132, 2.6200354, 1.7608517, 4.0168326, 1.2567738, 6.0033994, 0.38204041, 0.49636203, 0.4069175, 0.61459191, 0.3437744, 0.75135225, 541.5182842, 703.56200562, 576.77999526, 871.14543502, 487.27862144, 1064.99462863, 2212.05385946, 2873.98799875, 2356.09480197, 3558.55135071, 1990.48967808, 4350.40800524
7.94949, -2.0665695, 1.106325, 1.4385414, 2.6135929, 1.7550893, 4.0036737, 1.2511987, 5.9848384, 0.36888436, 0.49721936, 0.40745408, 0.61540129, 0.34402674, 0.75241125, 522.0554924, 703.67878455, 576.64043949, 870.93315609, 486.87629363, 1064.833488, 2132.56105739, 2874.47981048, 2355.53684095, 3557.70250347, 1988.85643131, 4349.77212611
7.95224, -0.00082054, 1.3634875, 2.5663817, 2.6038173, 1.7495023, 3.9883279, 1.2485332, 5.9625591, 0.49405043, 0.49764073, 0.40791335, 0.61589416, 0.34459638, 0.75305554, 698.27179388, 703.34617277, 576.52896783, 870.48101325, 487.03920533, 1064.3396049, 2852.40737176, 2873.13597038, 2355.09366451, 3555.87391746, 1989.53220193, 4347.77712874
7.95498, 0.1018263, 1.3687515, 2.627596, 2.5925899, 1.7431798, 3.9711751, 1.2449877, 5.9394013, 0.50124329, 0.49789319, 0.40826333, 0.61621008, 0.34502599, 0.75359952, 707.54007952, 702.81118161, 576.29233379, 869.82376353, 487.02839275, 1063.75860171, 2890.28285629, 2870.96543111, 2354.13922233, 3553.20749241, 1989.49834057, 4345.42627159
7.95773, 0.17984946, 1.3678851, 2.6718346, 2.579327, 1.7305061, 3.9551443, 1.2335834, 5.9152127, 0.50680765, 0.49795669, 0.40787298, 0.61662274, 0.34436788, 0.75409065, 714.47715114, 701.99943408, 575.00302193, 869.29008543, 485.47605944, 1063.08684165, 2918.63587596, 2867.66445914, 2348.88469968, 3551.04600039, 1983.1674697, 4342.70485814
7.96046, 0.35814744, 1.3585933, 2.777258, 2.560232, 1.7205164, 3.9245979, 1.2282597, 5.8741558, 0.5180997, 0.49744479, 0.40778818, 0.61588951, 0.34454847, 0.7534908, 729.4587586, 700.37766939, 574.14559657, 867.1419836, 485.10721205, 1060.87779786, 2979.85122984, 2861.05449402, 2345.39436519, 3542.28950689, 1981.67107516, 4333.70354857
7.9632, 0.25826029, 1.3589377, 2.705644, 2.5596325, 1.7168717, 3.9269385, 1.2230747, 5.8759025, 0.51276458, 0.4987369, 0.40846195, 0.61774571, 0.34475389, 0.75564877, 721.00948873, 701.28485778, 574.34728805, 868.62575798, 484.7659921, 1062.53426484, 2945.35134094, 2864.77546901, 2346.23064114, 3548.3694473, 1980.28762062, 4340.49311509
7.96592, -0.13824709, 1.3513922, 2.4547011, 2.5776313, 1.7319309, 3.953999, 1.2354725, 5.9149928, 0.48973057, 0.50184351, 0.41136107, 0.62155017, 0.34743571, 0.76021252, 687.72565882, 704.7357739, 577.67184323, 872.83910837, 487.90184559, 1067.5618106, 2809.40040117, 2878.88773746, 2359.82398987, 3565.59990133, 1993.10818662, 4361.05377273
7.96865, -0.18967771, 1.3103423, 2.3865516, 2.5702695, 1.7269298, 3.9394112, 1.2330752, 5.8961128, 0.48420503, 0.5024967, 0.41188998, 0.62209905, 0.34804761, 0.7610738, 679.07160724, 704.72469362, 577.65362096, 872.46058449, 488.11813102, 1067.36522648, 2774.06281282, 2878.85775962, 2359.76208031, 3564.07253267, 1994.00231299, 4360.27386639
7.97137, -0.12277499, 1.2669525, 2.3778379, 2.5569222, 1.717184, 3.921038, 1.2256435, 5.8698092, 0.4846443, 0.50256327, 0.41185126, 0.62234687, 0.34794778, 0.76145453, 678.78932253, 703.88650128, 576.83591993, 871.65455765, 487.33315939, 1066.48775155, 2772.92440947, 2875.44897381, 2356.43424187, 3560.79879179, 1990.80623155, 4356.71248874
7.97409, -0.35208654, 1.2538892, 2.2311014, 2.5591426, 1.717887, 3.9285553, 1.2237177, 5.8804077, 0.47074561, 0.50416636, 0.41307025, 0.62465908, 0.348632, 0.76424102, 658.44422829, 705.19071244, 577.77219442, 873.72703955, 487.64071756, 1068.9639509, 2689.82699258, 2880.79222468, 2360.27164847, 3569.28419167, 1992.07329705, 4366.85138345
7.9768, -0.78933783, 1.2844034, 2.0212069, 2.5465615, 1.7105622, 3.9055636, 1.2213209, 5.8477781, 0.44929215, 0.50431342, 0.41332615, 0.62454725, 0.34925155, 0.76422086, 627.59527452, 704.45192997, 577.35604088, 872.40096248, 487.85321723, 1067.5045163, 2563.81890478, 2877.78963434, 2358.58425407, 3563.88610779, 1992.95206938, 4360.9127904
7.97951, -1.0984056, 1.2209602, 1.8320874, 2.5517401, 1.7126247, 3.9150116, 1.2216548, 5.8609753, 0.4289434, 0.50622678, 0.41472288, 0.62703737, 0.35026855, 0.76720574, 598.36207177, 706.16986812, 578.52491192, 874.69670363, 488.61322335, 1070.22701365, 2444.41015618, 2884.82321833, 2363.3720067, 3573.28381394, 1996.06756836, 4372.05816512
7.98221, -0.76561148, 1.169809, 1.9232788, 2.5121355, 1.6865551, 3.855776, 1.2038128, 5.7774002, 0.44071081, 0.50367931, 0.41269846, 0.62400558, 0.34866797, 0.76383368, 613.94326707, 701.66311813, 574.91995886, 869.28666315, 485.72068311, 1064.07770748, 2508.07552131, 2866.42786912, 2348.65785303, 3551.20206994, 1984.26177275, 4346.96069496
7.98491, -0.98402589, 1.1398906, 1.8002615, 2.5281309, 1.6970944, 3.8796854, 1.2097547, 5.8143646, 0.42757548, 0.50669284, 0.41514326, 0.62768716, 0.35050454, 0.76841551, 594.82994599, 704.8956101, 577.53462639, 873.21921308, 487.61121583, 1068.9961922, 2430.00715673, 2879.64886242, 2359.35208852, 3567.28666991, 1991.99578328, 4367.07737245
7.98761, -1.3439387, 1.1015356, 1.6280369, 2.5389097, 1.7046378, 3.8973251, 1.2151185, 5.8368629, 0.40775222, 0.50919935, 0.41723456, 0.63088112, 0.35226827, 0.77206517, 566.46987854, 707.40532886, 579.6432154, 876.45175874, 489.38878883, 1072.59173425, 2314.16288005, 2889.91739052, 2367.97906394, 3580.51187372, 1999.26847293, 4381.78987245
7.9903, -1.8966861, 1.0605088, 1.4173467, 2.550961, 1.7113259, 3.9151286, 1.2200896, 5.8624554, 0.38152571, 0.51184407, 0.41922978, 0.6341015, 0.35398237, 0.77593535, 529.29999346, 710.09384735, 581.6077726, 879.70458624, 491.08843055, 1076.47417661, 2162.32698419, 2900.91650555, 2376.01775256, 3593.82011797, 2006.22289462, 4397.67464316
7.99299, -2.4341417, 1.0275963, 1.2477666, 2.5382663, 1.7039648, 3.8969414, 1.2144249, 5.8367335, 0.3589888, 0.51201516, 0.41951214, 0.63441898, 0.35416004, 0.77642437, 497.33775466, 709.338191, 581.18588822, 878.91462015, 490.64805633, 1075.64678446, 2031.76418399, 2897.84541248, 2374.30732102, 3590.61267572, 2004.43489045, 4394.31873167
7.99567, -2.6937081, 0.99388972, 1.1823528, 2.5348742, 1.7023175, 3.8885408, 1.2147357, 5.8272887, 0.35044399, 0.51312512, 0.42049937, 0.63553343, 0.35521064, 0.77799775, 484.81792288, 709.87736744, 581.73528466, 879.22181376, 491.41229938, 1076.31251929, 1980.62808943, 2900.06410166, 2376.56487318, 3591.88746739, 2007.56811519, 4397.06270766
7.99835, -2.341435, 1.0502312, 1.2829759, 2.4999276, 1.6772726, 3.8391715, 1.1966473, 5.7551398, 0.36609364, 0.5110303, 0.41858606, 0.63328863, 0.35356235, 0.77537336, 505.7507372, 705.97771281, 578.26792187, 874.87505079, 488.43902751, 1071.16213968, 2066.15644385, 2884.14883705, 2362.41275622, 3574.149459, 1995.4324727, 4376.04613202
8.00102, -1.8842964, 1.1287963, 1.4592114, 2.5112658, 1.6838453, 3.8578173, 1.20051, 5.7812596, 0.39151329, 0.51361032, 0.4205702, 0.63658768, 0.35511604, 0.77928916, 540.05147093, 708.47150501, 580.13242628, 878.10585817, 489.84529091, 1074.94756923, 2206.28922608, 2894.34087789, 2370.03321108, 3587.3534256, 2001.18034288, 4391.51704652
8.0037, -1.0298192, 1.1825039, 1.818859, 2.5122665, 1.686405, 3.8558966, 1.2028771, 5.7821434, 0.43827243, 0.51508333, 0.42201276, 0.63812731, 0.35641442, 0.78142818, 603.54446955, 709.32066354, 581.15328713, 878.76438578, 490.81789275, 1076.10385481, 2465.66604167, 2897.79454698, 2374.19112821, 3590.02461948, 2005.14307037, 4396.21745531
8.00636, -0.13290554, 1.2601216, 2.3456119, 2.5026077, 1.6785017, 3.8441756, 1.1971188, 5.7643345, 0.49903091, 0.51546094, 0.42214365, 0.63885306, 0.35650695, 0.78230113, 686.07116944, 708.65928152, 580.3660296, 878.29963092, 490.12822952, 1075.51303589, 2802.79829771, 2895.07724034, 2370.96236112, 3588.1069196, 2002.31496168, 4393.78047123
8.00903, 0.67776062, 1.3476426, 2.9549549, 2.4696037, 1.6547588, 3.7973384, 1.1792435, 5.6966968, 0.56161679, 0.51342651, 0.4202735, 0.63665522, 0.35478594, 0.77978739, 770.81532052, 704.67447912, 576.82258866, 873.80506967, 486.94134961, 1070.25302052, 3148.98572628, 2878.7827867, 2356.47378814, 3569.72626088, 1989.28500596, 4372.26842203
8.01169, 1.1831932, 1.3899106, 3.3890696, 2.4589098, 1.648028, 3.7812394, 1.1750658, 5.6737495, 0.60307603, 0.51369238, 0.42054659, 0.6370139, 0.35511001, 0.78030951, 826.31989735, 703.84862325, 576.22256266, 872.82073272, 486.56297671, 1069.16084428, 3375.71864565, 2875.39357195, 2354.00993616, 3565.68591799, 1987.72862424, 4367.78323844
8.01434, 1.5055923, 1.4011058, 3.674684, 2.4580791, 1.6475129, 3.7800073, 1.1747485, 5.6720749, 0.62966692, 0.51499001, 0.42161426, 0.63862688, 0.35601912, 0.78229734, 861.29168629, 704.43055117, 576.70626302, 873.54760076, 486.9817719, 1070.06764933, 3518.5681304, 2877.7555001, 2355.9733711, 3568.63626729, 1989.42886593, 4371.46438104
8.01699, 1.483371, 1.3997528, 3.6537364, 2.4640161, 1.6516554, 3.7872307, 1.1756158, 5.687052, 0.62957122, 0.51700891, 0.42328802, 0.64096917, 0.35711572, 0.78545238, 859.69027437, 705.98451975, 578.00704058, 875.25437087, 487.6476266, 1072.5486667, 3512.00715028, 2884.08832258, 2361.27465896, 3575.58960531, 1992.13833458, 4381.57636394
8.01964, 1.2783155, 1.3906148, 3.4707799, 2.4591224, 1.6491524, 3.7800021, 1.1759351, 5.6741993, 0.61527826, 0.51790262, 0.42411969, 0.64210205, 0.35813743, 0.78670214, 838.72765303, 705.98829077, 578.14639338, 875.29298076, 488.20149163, 1072.40719257, 3426.35216912, 2884.0881813, 2361.83121169, 3575.72805953, 1994.39023354, 4380.97479816
8.02229, 0.82284357, 1.3501005, 3.068712, 2.4642775, 1.651927, 3.7881395, 1.1765084, 5.6883073, 0.58012869, 0.51986561, 0.42563929, 0.64455393, 0.35920618, 0.7898376, 789.44227199, 707.43593704, 579.2122491, 877.11248674, 488.80971409, 1074.8152927, 3224.9951367, 2889.98643399, 2366.1726167, 3583.14167412, 1996.86412376, 4390.78855385
8.02493, 0.25635462, 1.2892401, 2.6041794, 2.4688348, 1.6534558, 3.7986913, 1.177416, 5.7002935, 0.53588548, 0.52177415, 0.42700488, 0.64722241, 0.3603309, 0.79283927, 727.96730577, 708.79792994, 580.05973551, 879.21163435, 489.48725895, 1077.02313934, 2973.84418808, 2895.53471392, 2369.62190405, 3591.69757786, 1999.62117617, 4399.78413583
8.02756, -0.20991002, 1.2383439, 2.2605063, 2.4574531, 1.6473884, 3.7792775, 1.1748304, 5.673892, 0.50064707, 0.52200112, 0.42739243, 0.64734114, 0.36092454, 0.79317561, 678.91064748, 707.86815985, 579.57248695, 877.83754157, 489.43761898, 1075.59875645, 2773.42613622, 2891.7208219, 2367.61860948, 3586.06480867, 1999.40756502, 4393.94155078
8.03019, -0.90559928, 1.1632542, 1.8368877, 2.4768029, 1.6601631, 3.8091706, 1.1812994, 5.7165337, 0.45255251, 0.52550082, 0.43023234, 0.65169275, 0.3629173, 0.79835135, 612.61166507, 711.36039618, 582.39727931, 882.1839882, 491.2741929, 1080.71291916, 2502.57375396, 2905.97120266, 2379.14527046, 3603.80094099, 2006.8992663, 4414.80948091
8.03282, -1.3338503, 1.0837209, 1.5891603, 2.4709466, 1.6557014, 3.800459, 1.1778346, 5.7061917, 0.42210165, 0.52633818, 0.43084812, 0.65275652, 0.36339199, 0.79984599, 570.37815336, 711.23105159, 582.19709924, 882.05782096, 491.04487562, 1080.8171023, 2330.03334359, 2905.42696182, 2378.3145371, 3603.26587143, 2005.95153699, 4415.21098214
8.03544, -1.6407642, 0.9822606, 1.4103931, 2.4823187, 1.6630205, 3.8199173, 1.182355, 5.7312416, 0.39875937, 0.52901695, 0.43300171, 0.6562477, 0.36510246, 0.80383178, 537.87752879, 713.57903682, 584.06625474, 885.19773483, 492.47848226, 1084.27057452, 2197.25409964, 2915.00272861, 2385.93713996, 3616.07289347, 2011.79693556, 4429.29447221
8.03807, -2.1200216, 0.9454416, 1.2308258, 2.4682945, 1.6548285, 3.7943699, 1.1789443, 5.6984203, 0.37355808, 0.52900323, 0.43314802, 0.65588798, 0.36560025, 0.80377978, 502.9773476, 712.27650415, 583.21223551, 883.1204955, 492.26252417, 1082.24944059, 2054.67397316, 2909.66581644, 2382.43532605, 3607.56743006, 2010.90367427, 4421.01372685
8.04068, -2.6012083, 0.86683064, 1.0738393, 2.4435749, 1.6379247, 3.7591025, 1.1678663, 5.6457024, 0.34990169, 0.52782411, 0.4321389, 0.65466403, 0.36489924, 0.8022974, 470.27743808, 709.41002981, 580.8064928, 879.88635028, 490.43455254, 1078.30963904, 1921.08356434, 2897.94031839, 2372.59480687, 3594.33617081, 2003.42538675, 4404.89540233
8.04329, -2.9197558, 0.77911985, 0.97674057, 2.4211164, 1.6196185, 3.7303328, 1.1534249, 5.6083795, 0.33464891, 0.52687506, 0.43092945, 0.65399375, 0.36365911, 0.80189684, 448.96175451, 706.85049718, 578.13078718, 877.39170159, 487.88154942, 1075.81706674, 1833.9988934, 2887.46873559, 2361.65155111, 3584.12580498, 1992.98539966, 4394.68905777
8.0459, -3.1077534, 0.80798402, 0.95402159, 2.4278142, 1.624885, 3.7399343, 1.1575279, 5.6207838, 0.33167234, 0.52910014, 0.43285403, 0.65669262, 0.36533887, 0.80506063, 444.15539855, 708.53868542, 579.65175937, 879.40277168, 489.23957185, 1078.08817864, 1814.35500994, 2894.34895494, 2367.85160568, 3592.321133, 1998.52184877, 4403.94216635
8.04851, -2.7048496, 0.84564094, 1.0574091, 2.4178451, 1.6170836, 3.7247692, 1.1518435, 5.6013471, 0.35017813, 0.52951923, 0.43304571, 0.65722971, 0.36548053, 0.80596048, 468.07382266, 707.79431311, 578.84071076, 878.50151653, 488.52812302, 1077.30598991, 1912.05009923, 2891.29218745, 2364.5253908, 3588.61963761, 1995.60454116, 4400.72254672
8.05111, -2.1431368, 0.98411327, 1.2387702, 2.4196808, 1.6195907, 3.7251315, 1.1506906, 5.6025067, 0.38005292, 0.53116291, 0.43456159, 0.65905173, 0.36629246, 0.80823917, 507.13594821, 708.77446202, 579.87135948, 879.42706246, 488.77423482, 1078.50016059, 2071.60476173, 2895.27996522, 2368.72237851, 3592.38049796, 1996.59881304, 4405.57620904
8.0537, -1.4334137, 1.0142118, 1.4830086, 2.4333727, 1.6300622, 3.7463659, 1.1621731, 5.6282428, 0.41689341, 0.53401999, 0.43707432, 0.66261047, 0.36905289, 0.81215629, 555.43883562, 711.48987273, 582.32642129, 882.81459195, 491.69955645, 1082.05869522, 2268.90512376, 2906.3560454, 2378.73788477, 3606.19823922, 2008.53734279, 4420.08797433
8.0563, -0.96218889, 1.0582789, 1.7047701, 2.4409136, 1.6352156, 3.7571571, 1.1652745, 5.6458243, 0.44812642, 0.53622103, 0.43888946, 0.66526905, 0.3704945, 0.81551381, 596.12215527, 713.31040109, 583.83464677, 884.97709525, 492.85194468, 1084.84085532, 2435.07828536, 2913.77640148, 2384.88547697, 3615.0116023, 2013.23345859, 4431.42799928
8.05889, -0.82011238, 1.1180761, 1.8253097, 2.4339524, 1.6293567, 3.74902, 1.1610453, 5.6338082, 0.4648917, 0.53683343, 0.4392296, 0.66625793, 0.37077299, 0.81674134, 617.45850289, 713.00985904, 583.37468598, 884.90851348, 492.45219447, 1084.77713745, 2522.2202667, 2912.53243481, 2382.99326864, 3614.7112339, 2011.58928002, 4431.14293203
8.06147, -0.98732362, 1.1641416, 1.8004942, 2.4433558, 1.6370196, 3.7602935, 1.1662031, 5.6514535, 0.46291011, 0.53925498, 0.44139534, 0.66897775, 0.37255286, 0.82012657, 613.8633266, 715.10395805, 585.33267018, 887.12883811, 494.04091906, 1087.5667074, 2507.52051109, 2921.07015469, 2390.97794689, 3623.76063395, 2018.0676776, 4442.51302827
8.06147, -0.98732362, 1.1641416, 1.8004942, 2.4433558, 1.6370196, 3.7602935, 1.1662031, 5.6514535, 0.46291011, 0.53925498, 0.44139534, 0.66897775, 0.37255286, 0.82012657, 613.8633266, 715.10395805, 585.33267018, 887.12883811, 494.04091906, 1087.5667074, 2507.52051109, 2921.07015469, 2390.97794689, 3623.76063395, 2018.0676776, 4442.51302827
8.06405, -1.0858833, 1.2232151, 1.7991576, 2.4340397, 1.6287391, 3.7494556, 1.1574605, 5.6371807, 0.46393643, 0.53961959, 0.44141759, 0.66974269, 0.37211482, 0.82121118, 614.25349758, 714.45826221, 584.43847026, 886.74171972, 492.68135106, 1087.28654158, 2509.10019422, 2918.41621016, 2387.31189164, 3622.15897825, 2012.50278347, 4441.34365276
8.06663, -0.62949296, 1.2291172, 2.0199201, 2.4090225, 1.6115032, 3.7138292, 1.1476021, 5.585481, 0.49285581, 0.53823659, 0.44021858, 0.66828813, 0.37149113, 0.81956438, 651.50570145, 711.49451005, 581.9245928, 883.40954731, 491.07383203, 1083.38149856, 2661.25283583, 2906.29349575, 2377.02980862, 3608.52738164, 2005.92508274, 4425.36738962
8.0692, -0.15940205, 1.2344413, 2.2861625, 2.4153337, 1.6173127, 3.7202772, 1.1525338, 5.595747, 0.5256985, 0.54034577, 0.44216075, 0.67061125, 0.37325877, 0.82245515, 693.81222381, 713.14356741, 583.55984087, 885.06679787, 492.62362319, 1085.46902277, 2834.04938568, 2913.01308881, 2383.69597965, 3615.27648075, 2012.244277, 4433.86944131
8.07177, 0.14369108, 1.2761406, 2.5038617, 2.407225, 1.6101773, 3.712187, 1.1446166, 5.5827413, 0.55160053, 0.54085126, 0.44234014, 0.67163671, 0.37294906, 0.82365105, 726.82812317, 712.66412475, 582.85886257, 884.99634553, 491.42423991, 1085.30125773, 2968.89426162, 2911.03819868, 2380.81917478, 3614.96822704, 2007.3337277, 4433.15905572
8.07434, 0.46277783, 1.3071813, 2.7533164, 2.3995622, 1.6060696, 3.6970549, 1.1433207, 5.5648952, 0.57994907, 0.54141191, 0.44293906, 0.67203168, 0.37371956, 0.8244993, 762.94574824, 712.24859674, 582.70370194, 884.08403119, 491.64273906, 1084.66116562, 3116.40716897, 2909.32433673, 2380.1718514, 3611.22113747, 2008.21481754, 4430.5192607
8.0769, 0.71428424, 1.36743, 2.9966482, 2.3723423, 1.5862756, 3.6594488, 1.1293094, 5.5102315, 0.60662951, 0.53975208, 0.44136203, 0.67036833, 0.3724021, 0.82260354, 796.74930688, 708.91226512, 579.68643264, 880.46409766, 489.11421582, 1080.41035152, 3254.46617471, 2895.67994316, 2367.83373475, 3596.41432898, 1997.87518762, 4413.1308474
8.07946, 0.67308523, 1.3955618, 3.0028186, 2.3824812, 1.5934013, 3.6739504, 1.1344925, 5.5314647, 0.60886374, 0.54233833, 0.44352504, 0.67347613, 0.37424532, 0.82637208, 798.37598771, 711.14417811, 581.57469471, 883.09934414, 490.73126971, 1083.58501477, 3261.09202467, 2904.78000757, 2375.53311706, 3607.15787108, 2004.46889002, 4426.07305843
8.08202, 0.7091377, 1.4230332, 3.0634165, 2.3964844, 1.6034298, 3.693577, 1.1418716, 5.5598691, 0.61661575, 0.54537961, 0.44610446, 0.6770725, 0.37646121, 0.83069936, 807.20888759, 713.95397268, 583.99332978, 886.35253258, 492.82365706, 1087.46476624, 3297.15248732, 2916.2403351, 2385.39873564, 3620.42527328, 2013.00403361, 4441.89504602
8.08457, 1.1202026, 1.4644004, 3.4235621, 2.3742377, 1.5876603, 3.663604, 1.127975, 5.517285, 0.65359447, 0.54429126, 0.44509022, 0.6761196, 0.37516213, 0.82972079, 854.20317095, 711.35137069, 581.70241512, 883.64197275, 490.31119731, 1084.38820106, 3489.08690673, 2905.5929994, 2376.02756493, 3609.33293415, 2002.73007282, 4429.30300753
8.08712, 1.4987449, 1.4625835, 3.7375478, 2.3726372, 1.5872845, 3.6583047, 1.1301983, 5.5111391, 0.68474128, 0.54556789, 0.44623181, 0.67744349, 0.37653943, 0.83148386, 893.41965997, 711.83247091, 582.22321071, 883.89782394, 491.29172822, 1084.88277428, 3649.24996511, 2907.54136719, 2378.14112066, 3610.35720135, 2006.72360639, 4431.2976349
8.08966, 1.8952794, 1.460632, 4.0889758, 2.3635454, 1.5785843, 3.6488692, 1.1224839, 5.4970995, 0.71813476, 0.54598493, 0.44620308, 0.67838748, 0.3762606, 0.83265573, 935.42422521, 711.18619389, 581.21288321, 883.65042479, 490.10756158, 1084.59635793, 3820.79925004, 2904.88486725, 2374.00068168, 3609.32589657, 2001.87524896, 4430.10223522
8.0922, 2.2117472, 1.4719467, 4.3919578, 2.3517713, 1.5721172, 3.6285968, 1.1181353, 5.4713336, 0.7462762, 0.54609482, 0.44649127, 0.67832819, 0.3765457, 0.8329465, 970.44410843, 710.13185, 580.60919326, 882.08574788, 489.65323461, 1083.14860885, 3963.81725705, 2900.56156494, 2371.52116218, 3602.91404656, 2000.00795973, 4424.16323663
8.09474, 2.0808815, 1.4908537, 4.2927454, 2.360952, 1.5790467, 3.6415126, 1.1234717, 5.4887527, 0.73980331, 0.54864608, 0.44868979, 0.68138036, 0.37846853, 0.83653773, 960.39527292, 712.23945301, 582.4785477, 884.55197502, 491.31895174, 1085.97363054, 3922.74962244, 2909.15326657, 2379.14280454, 3612.96647735, 2006.7999987, 4435.67640252
8.09727, 1.5061595, 1.4990092, 3.7891691, 2.3815439, 1.5914937, 3.6742942, 1.1321228, 5.5343716, 0.69694842, 0.55253265, 0.45168026, 0.68630255, 0.38095652, 0.84229225, 903.22218665, 716.06409731, 585.36272716, 889.42548055, 493.70709891, 1091.58299508, 3689.2038349, 2924.75810811, 2390.90940167, 3632.85129861, 2016.5427173, 4458.56205825
8.0998, 1.1220256, 1.4571219, 3.422948, 2.376454, 1.5890944, 3.665596, 1.1309552, 5.5241345, 0.66422495, 0.55345172, 0.4525743, 0.68736487, 0.38180159, 0.84381484, 859.33757848, 716.02528542, 585.51564178, 889.27473105, 493.95382617, 1091.68105842, 3509.93704405, 2924.5825351, 2391.52004105, 3632.21439281, 2017.53871345, 4458.93660791
8.10232, 0.83385411, 1.3757512, 3.1104042, 2.3921304, 1.6006385, 3.6873144, 1.1395951, 5.555222, 0.63482333, 0.55672008, 0.45539797, 0.69119334, 0.3842552, 0.84838928, 819.99700527, 719.11157046, 588.23448441, 892.80977426, 496.33984193, 1095.85870291, 3349.23219939, 2937.17124728, 2402.61106238, 3646.63190802, 2027.2725019, 4475.97397328
8.10485, 0.59224321, 1.3359515, 2.8888878, 2.4137682, 1.6145969, 3.7204523, 1.1493578, 5.6022621, 0.61340108, 0.56069538, 0.45857593, 0.69610871, 0.38690721, 0.85420264, 791.06475184, 723.09353228, 591.39650475, 897.72757773, 498.96986796, 1101.61136544, 3231.04103249, 2953.41799477, 2415.51196519, 3666.69685751, 2038.00272177, 4499.443965
8.10736, 0.48368169, 1.3563285, 2.8209471, 2.3934869, 1.6005465, 3.6908399, 1.139155, 5.5606667, 0.60772671, 0.55979161, 0.45776755, 0.69514189, 0.3861911, 0.85324605, 782.50010715, 720.77955953, 589.41486246, 895.05461897, 497.25406829, 1098.62725022, 3196.04071559, 2943.94952563, 2407.40401387, 3655.75797213, 2030.98278674, 4487.22931908
8.10988, 0.24899719, 1.3520176, 2.6542014, 2.3884213, 1.5979016, 3.6835544, 1.1375773, 5.5511715, 0.59104415, 0.56067146, 0.45859361, 0.69628418, 0.38693984, 0.8547622, 759.79558139, 720.75106769, 589.52855033, 895.08312746, 497.41661216, 1098.80885094, 3103.28811886, 2943.81578388, 2407.85415285, 3655.85284102, 2031.63469285, 4487.94456764
8.11239, 0.24667095, 1.3036001, 2.6130256, 2.3962396, 1.6008914, 3.6970272, 1.1382427, 5.569633, 0.58798794, 0.56306911, 0.46023275, 0.69939562, 0.38807353, 0.85843986, 754.64672763, 722.66493316, 590.68072148, 897.631705, 498.06875434, 1101.75530528, 3082.24009443, 2951.61530589, 2412.54581262, 3666.24054658, 2034.2862802, 4499.95243052
8.1149, 0.29644302, 1.3253097, 2.6591878, 2.389341, 1.5980189, 3.6863185, 1.1372295, 5.5564001, 0.59473123, 0.56374838, 0.4610385, 0.70023315, 0.38892897, 0.85969222, 762.06023723, 722.3602914, 590.75275074, 897.2453674, 498.35504054, 1101.56861034, 3112.50100842, 2950.35356207, 2412.82570928, 3664.64089635, 2035.44351279, 4499.16324593
8.1174, 0.39955529, 1.3421122, 2.7434279, 2.3770778, 1.5873179, 3.6694332, 1.1281811, 5.530618, 0.60568131, 0.56379224, 0.46071182, 0.70048185, 0.38840678, 0.85997184, 774.82503304, 721.23794288, 589.3710845, 896.09975992, 496.87400681, 1100.12921854, 3164.61782025, 2945.75207218, 2407.1682731, 3659.9401775, 2029.38246611, 4493.25767898
8.1199, 0.56697739, 1.3365959, 2.8602489, 2.3758363, 1.5874846, 3.6721213, 1.1272503, 5.5359165, 0.62009268, 0.56514898, 0.4619654, 0.70260817, 0.38928249, 0.86267945, 791.95727852, 721.78540773, 590.00351828, 897.34273338, 497.17584521, 1101.77929418, 3234.57180491, 2947.9705438, 2409.73698554, 3664.99504893, 2030.60318354, 4499.97031009
8.12239, 0.85885567, 1.3697136, 3.1086934, 2.3571007, 1.5740227, 3.6407793, 1.1193267, 5.4918225, 0.6481902, 0.56442025, 0.46123155, 0.70147257, 0.38894836, 0.86153269, 826.47721991, 719.66604177, 588.09493326, 894.41509204, 495.92999221, 1098.50032089, 3375.54067595, 2939.29698071, 2401.92750715, 3653.01601984, 2025.50272506, 4486.55138505
8.12489, 0.90395513, 1.3848134, 3.162986, 2.3735926, 1.5869858, 3.6620635, 1.1294613, 5.5234686, 0.65558934, 0.56791892, 0.46437601, 0.70541743, 0.39175895, 0.86634165, 834.51733206, 722.91929401, 591.1167238, 897.94484481, 498.68051984, 1102.78962305, 3408.35807083, 2952.56637059, 2414.25477816, 3667.41041967, 2036.72435462, 4504.04295724
8.12738, 0.98669987, 1.405684, 3.2484987, 2.3808423, 1.590579, 3.6754726, 1.1313887, 5.5418143, 0.66618669, 0.57032173, 0.46615702, 0.7086164, 0.39315203, 0.87012288, 846.58776389, 724.76289899, 592.39073922, 900.50729055, 499.61625178, 1105.74917233, 3457.63571143, 2960.07831526, 2419.44363289, 3677.8539674, 2040.53385582, 4516.10333764
8.12986, 1.0750834, 1.4006576, 3.3159842, 2.3862456, 1.5933337, 3.6844783, 1.1325581, 5.5546148, 0.67489125, 0.57251272, 0.46782232, 0.7114028, 0.39441899, 0.87348317, 856.2092161, 726.32541719, 593.50863626, 902.53005555, 500.38457917, 1108.15534467, 3496.91069142, 2966.44216048, 2423.99480939, 3686.09323661, 2043.65960073, 4525.90348204
8.13234, 1.1407367, 1.3675049, 3.3344622, 2.3950656, 1.6017986, 3.6942469, 1.1401401, 5.5700216, 0.67860929, 0.57512946, 0.47033886, 0.71428226, 0.39681311, 0.8770722, 859.46958094, 728.41070152, 595.69172336, 904.64996326, 502.57018605, 1110.82603703, 3510.20545802, 2974.9409134, 2432.89627116, 3694.72906204, 2052.57364455, 4536.78373798
8.13482, 1.2499411, 1.3506879, 3.4005601, 2.3811066, 1.5908076, 3.6751519, 1.1314359, 5.5428533, 0.68717588, 0.57501887, 0.47000395, 0.71438171, 0.39637628, 0.87732271, 868.83575921, 727.02924216, 594.25287061, 903.23364547, 501.16119607, 1109.24927106, 3548.43690436, 2969.28086358, 2427.00509762, 3688.92229268, 2046.80673456, 4530.31658495
8.1373, 0.84067035, 1.3311872, 3.0571106, 2.3964395, 1.6006404, 3.6988426, 1.1380215, 5.5751102, 0.65334194, 0.57845316, 0.47275034, 0.71865076, 0.39862102, 0.88229068, 824.63886102, 730.11531147, 596.69872341, 907.07071733, 503.13375521, 1113.61468617, 3367.91063942, 2981.86665917, 2436.97947561, 3704.5708904, 2054.85044099, 4548.11788172
8.13977, 0.19304063, 1.2950873, 2.5666743, 2.4180329, 1.6174643, 3.7346407, 1.1502387, 5.6255795, 0.6002945, 0.58265313, 0.47653668, 0.72410809, 0.40185833, 0.88871522, 756.37728583, 734.14898078, 600.44115174, 912.38368408, 506.34565208, 1119.79037593, 3089.10452604, 2998.32237404, 2452.24904845, 3726.24696799, 2067.95560214, 4573.31226531
8.14223, -0.5932212, 1.2498106, 2.0812551, 2.4515002, 1.6394917, 3.778681, 1.166338, 5.6922257, 0.54204756, 0.58828896, 0.48109334, 0.73037323, 0.40577655, 0.89642877, 681.80430229, 739.96818285, 605.13418975, 918.68620442, 510.39838621, 1127.55604006, 2784.52566525, 3022.07010091, 2471.40077674, 3751.96417202, 2084.49462863, 4604.9998834
8.1447, -1.0351878, 1.2283787, 1.8519526, 2.4445797, 1.6361623, 3.7719068, 1.1647245, 5.6800498, 0.51273969, 0.58909333, 0.48194246, 0.73174958, 0.40662456, 0.89796224, 643.81147892, 739.68341777, 605.14154963, 918.8069231, 510.5701114, 1127.50857631, 2629.34481954, 3020.88860838, 2471.41570275, 3752.43421795, 2085.18319629, 4604.7778444
8.14716, -1.165442, 1.2310748, 1.7959969, 2.4578973, 1.6423293, 3.79132, 1.1677892, 5.7067473, 0.50634192, 0.59234259, 0.48419602, 0.73567554, 0.4082943, 0.9025794, 634.66183462, 742.45725901, 606.90359766, 922.11441751, 511.76645867, 1131.31595609, 2591.961535, 3032.19849021, 2478.59678141, 3765.9190622, 2090.05631567, 4620.29900358
8.14961, -0.71472146, 1.2257436, 1.998478, 2.4681363, 1.6521753, 3.8043085, 1.1765689, 5.7276143, 0.53561371, 0.59523241, 0.48700123, 0.73899221, 0.41097053, 0.90675275, 670.16877008, 744.76467545, 609.34403282, 924.63933281, 514.2131542, 1134.54410161, 2736.95524602, 3041.60336397, 2488.54829067, 3776.20770408, 2100.03577129, 4633.45439144
8.15207, -0.26753966, 1.2418838, 2.2481604, 2.4948427, 1.6706779, 3.8438002, 1.1899765, 5.783671, 0.56959263, 0.60002908, 0.49101763, 0.74478534, 0.41440016, 0.91359246, 711.5342179, 749.55538344, 613.37844091, 930.38467013, 517.6680194, 1141.25825958, 2905.87293079, 3061.14961735, 2505.00926441, 3799.64808456, 2114.13231699, 4660.84609863
8.15452, 0.27834166, 1.2547622, 2.5894401, 2.4878432, 1.6631581, 3.8327959, 1.1821933, 5.7677805, 0.61290029, 0.60075638, 0.49119468, 0.74566668, 0.4141247, 0.91472648, 764.41961213, 749.27352724, 612.62632374, 930.00810392, 516.50333867, 1140.86235115, 3121.83516865, 3059.97963835, 2501.92220651, 3798.08675742, 2109.3627921, 4659.20046253
8.15696, 0.56805583, 1.2590536, 2.7945575, 2.4830116, 1.6605757, 3.8253005, 1.1812581, 5.7586564, 0.63838237, 0.60174673, 0.49210038, 0.74689085, 0.41504651, 0.91639972, 794.93431764, 749.31442856, 612.77926345, 930.0525754, 516.82929311, 1141.13047629, 3246.43500671, 3060.12778405, 2502.53135145, 3798.24492648, 2110.68093602, 4660.2666953
8.15941, 0.45861463, 1.2625704, 2.7167302, 2.4754311, 1.6563952, 3.8143352, 1.1792136, 5.7443524, 0.63109651, 0.60241801, 0.49278163, 0.74779396, 0.41578495, 0.91768379, 784.59685186, 748.94293344, 612.63991339, 929.6783852, 516.91548891, 1140.89018347, 3204.19784985, 3058.59159555, 2501.94668584, 3796.69313718, 2111.01981126, 4659.25636092
8.16185, -0.06408507, 1.2437866, 2.3588407, 2.4702854, 1.6520425, 3.8071124, 1.175533, 5.7314042, 0.58961887, 0.60338656, 0.49343809, 0.74906571, 0.41623585, 0.91907845, 731.84698684, 748.93572711, 612.46544442, 929.75566306, 516.64043751, 1140.77895723, 2988.75523067, 3058.5431273, 2501.21860652, 3796.98509549, 2109.88340153, 4658.77312713
8.16428, -0.81214771, 1.1607078, 1.8974745, 2.489954, 1.6643422, 3.8377885, 1.1833049, 5.7760132, 0.53022591, 0.6073914, 0.49658579, 0.75407318, 0.41871769, 0.92509656, 657.06104212, 752.68525097, 615.37387748, 934.45472134, 518.87897751, 1146.38853119, 2683.32375193, 3073.83649646, 2513.08057536, 3816.15160258, 2119.01207878, 4681.65265858
8.16671, -1.3913582, 1.0613131, 1.578496, 2.5025965, 1.6752309, 3.8572555, 1.1926778, 5.8052607, 0.48489953, 0.6105559, 0.49953665, 0.75800003, 0.42149418, 0.92990992, 599.91147518, 755.37193111, 618.02033333, 937.78791085, 521.46719693, 1150.47262747, 2449.91948363, 3084.78915302, 2523.87246876, 3829.73983552, 2129.56860918, 4698.30203626
8.16914, -1.9651374, 1.0002204, 1.3539706, 2.5042906, 1.6768929, 3.8584357, 1.1944251, 5.8065062, 0.45029578, 0.61240062, 0.50112483, 0.76014929, 0.42293412, 0.93250401, 556.18420435, 756.40849093, 618.96586152, 938.90070946, 522.3883635, 1151.7851654, 2271.33172697, 3089.00287093, 2527.7179542, 3834.26022027, 2133.3170819, 4703.6326605
8.17156, -2.30734, 0.95348241, 1.226895, 2.4818822, 1.6613451, 3.8278402, 1.1827757, 5.7628616, 0.42979528, 0.61129173, 0.50013571, 0.75916266, 0.42199678, 0.93148751, 529.98724285, 753.79334665, 616.72512989, 936.13528965, 520.37079489, 1148.63173905, 2164.33561988, 3078.30388786, 2518.55150159, 3822.94287221, 2125.06444661, 4690.72533442
8.17399, -2.5969869, 0.96608953, 1.1600256, 2.4885715, 1.6657137, 3.840918, 1.1852642, 5.7811237, 0.41905163, 0.61377446, 0.50215054, 0.76252005, 0.42358574, 0.93549158, 515.87676656, 755.59181345, 618.17631471, 938.70622966, 521.45851776, 1151.64416997, 2106.69862537, 3085.62885158, 2524.46180342, 3833.41769171, 2129.4929599, 4702.99758991
8.1764, -2.1651033, 0.92577435, 1.2302594, 2.4882032, 1.6643075, 3.8401486, 1.1836996, 5.7803679, 0.4327176, 0.61538815, 0.50329544, 0.76450482, 0.42445041, 0.93795921, 531.81209502, 756.31512637, 618.55261805, 939.58025025, 521.65168518, 1152.75656593, 2171.76043161, 3088.56319867, 2525.98260428, 3836.96277114, 2130.26837783, 4707.51064262
8.17882, -1.8427906, 0.9295262, 1.3205034, 2.4976448, 1.6682402, 3.8504937, 1.1853079, 5.7941821, 0.44953105, 0.6182374, 0.50526502, 0.7676233, 0.42589793, 0.9416424, 551.54391352, 758.53508333, 619.92567793, 941.82137579, 522.54768007, 1155.33094147, 2252.32492423, 3097.60915168, 2531.57368132, 3846.09041427, 2133.91379192, 4717.99363821
8.18123, -1.87151, 0.95545346, 1.331656, 2.5035597, 1.6717264, 3.8597735, 1.1866719, 5.8083756, 0.45265909, 0.62066063, 0.50717498, 0.77064813, 0.42730753, 0.94537163, 554.441716, 760.21922806, 621.21577326, 943.9321623, 523.38973788, 1157.94310236, 2264.14421505, 3104.4669218, 2536.82588944, 3854.68568294, 2137.33889972, 4728.63080271
8.18364, -2.0576131, 0.97175584, 1.3023999, 2.49834, 1.6716368, 3.8484078, 1.1900244, 5.7947828, 0.44888923, 0.62171705, 0.50855505, 0.77162724, 0.42908659, 0.94685961, 548.88646667, 760.21444337, 621.84379841, 943.51951886, 524.67247234, 1157.78768832, 2241.44423688, 3104.42757538, 2539.37432021, 3852.97600931, 2142.56346401, 4727.96598035
8.18604, -2.4506053, 1.0129507, 1.2426986, 2.5167666, 1.6821386, 3.8782428, 1.1954626, 5.8344685, 0.43968667, 0.62572263, 0.51155376, 0.77674397, 0.43124928, 0.95271069, 536.71382693, 763.80298304, 624.44007558, 948.15071466, 526.41453979, 1162.94862357, 2191.72180737, 3119.06191055, 2549.96026256, 3871.86335381, 2149.66369169, 4749.01098353
8.18844, -1.9515311, 1.0384368, 1.3784904, 2.4784986, 1.6582553, 3.8263173, 1.1795686, 5.7619905, 0.46436795, 0.62266536, 0.50931453, 0.77366127, 0.42955815, 0.94939433, 565.86419938, 758.76044787, 620.63468387, 942.75932313, 523.44607401, 1156.90211277, 2310.74531338, 3098.45038935, 2534.40434761, 3849.82243082, 2137.52798578, 4724.28921651
8.19084, -1.4878949, 1.0702809, 1.5518687, 2.487848, 1.6609718, 3.8385053, 1.1799368, 5.7793017, 0.49407684, 0.62557434, 0.51114973, 0.77704842, 0.43082052, 0.95346486, 601.02042954, 760.98074674, 621.78877441, 945.24158538, 524.07219763, 1159.84360163, 2454.29240426, 3107.49714103, 2539.10082101, 3859.93408734, 2140.07103703, 4736.27051873
8.19324, -1.0369791, 1.1161484, 1.7636675, 2.4865176, 1.6637426, 3.8367965, 1.1839877, 5.7781153, 0.52818827, 0.62715684, 0.5130072, 0.779049, 0.43276685, 0.95603435, 641.39038671, 761.57005485, 622.95569255, 946.01598096, 525.51810847, 1160.93309583, 2619.12791633, 3109.88351594, 2543.84954749, 3863.0714092, 2145.9616124, 4740.6888898
8.19563, -0.76410069, 1.1577969, 1.9342615, 2.5024031, 1.6716202, 3.8576602, 1.1871889, 5.8057289, 0.55469352, 0.63091977, 0.51566102, 0.78335295, 0.43456567, 0.96100108, 672.39284038, 764.79338223, 625.07811226, 949.57106358, 526.77529663, 1164.91399517, 2745.70919568, 3123.0258508, 2552.49999374, 3877.56359773, 2151.0814648, 4756.9142273
8.19801, -0.63108541, 1.2527614, 2.0706902, 2.4876011, 1.6636975, 3.833752, 1.1837444, 5.7758876, 0.57553253, 0.63081598, 0.51588096, 0.7831128, 0.4351523, 0.96121753, 696.42362066, 763.31939734, 624.24218011, 947.60629351, 526.55640199, 1163.12206674, 2843.82026839, 3116.9867147, 2549.07000786, 3869.51548454, 2150.17372185, 4749.56622646
8.2004, -0.72146947, 1.2874023, 2.0660106, 2.5066805, 1.6781032, 3.8678956, 1.1946139, 5.821464, 0.57648665, 0.63499817, 0.51955594, 0.7887881, 0.4383659, 0.96769631, 696.32295031, 766.99746405, 627.55785444, 952.75625445, 529.4905562, 1168.8547466, 2843.39259118, 3131.98768728, 2562.59448731, 3890.52245643, 2162.1426149, 4772.94755999
8.20278, -0.16406033, 1.269874, 2.3629239, 2.4887488, 1.664771, 3.8391018, 1.1844874, 5.7828192, 0.61811562, 0.63435941, 0.51882644, 0.78787926, 0.43763301, 0.96697369, 745.20189801, 764.78544956, 625.49859112, 949.8694041, 527.61156618, 1165.78615153, 3042.97930034, 3122.94734944, 2554.17930395, 3878.72460121, 2154.46455356, 4760.40538434
8.20516, 0.02227145, 1.2880092, 2.501246, 2.5149097, 1.6804573, 3.8739897, 1.1930864, 5.8334556, 0.63760359, 0.63934276, 0.52262032, 0.79350886, 0.44036064, 0.97372316, 767.24199252, 769.33476675, 628.88017161, 954.84612907, 529.89535013, 1171.70183294, 3132.97071199, 3141.51638656, 2567.98139077, 3899.03705218, 2163.78486653, 4784.54980509
8.20753, 0.05247474, 1.3855407, 2.6023713, 2.4979374, 1.672273, 3.8545349, 1.190647, 5.8021901, 0.65205765, 0.63884005, 0.52270295, 0.79357386, 0.44105513, 0.9736376, 783.14650139, 767.27165933, 627.78649759, 953.1129555, 529.72429637, 1169.37649105, 3197.90758278, 3133.08410756, 2563.50912304, 3891.95015518, 2163.08103418, 4775.04265318
8.2099, -0.11437994, 1.3971333, 2.5300143, 2.5301511, 1.6929179, 3.8992555, 1.204085, 5.8679241, 0.64461077, 0.6446282, 0.52729545, 0.80025228, 0.44469746, 0.98169892, 772.72420658, 772.74509722, 632.09299566, 959.29874445, 533.07903446, 1176.80708176, 3155.34126551, 3155.42657034, 2581.0879171, 3917.19955005, 2176.77440528, 4805.37288082
8.21227, 0.27096912, 1.3793375, 2.7651698, 2.526379, 1.6876517, 3.8935528, 1.2009032, 5.8619458, 0.67567468, 0.64584157, 0.52785927, 0.80176995, 0.44527749, 0.98377921, 808.40503074, 772.71146541, 631.55258279, 959.27061084, 532.74834102, 1177.03398951, 3301.0321003, 3155.28139308, 2578.87478372, 3917.07493007, 2175.41864315, 4806.28748557
8.21463, 0.54433116, 1.4168619, 2.9935943, 2.5339722, 1.6969354, 3.9059287, 1.2078611, 5.8751447, 0.70487978, 0.64851423, 0.53070263, 0.80515731, 0.44774122, 0.987479, 841.72221902, 774.41408412, 633.73103322, 961.46720528, 534.66384491, 1179.18406999, 3437.0706023, 3162.22599619, 2587.76381901, 3926.03473176, 2183.23496985, 4815.05514538
8.21699, 0.75369126, 1.4853138, 3.2130136, 2.524352, 1.6907023, 3.8934343, 1.2035974, 5.8594629, 0.73218823, 0.6489951, 0.53112902, 0.805996, 0.44813316, 0.9887702, 872.6362368, 773.48503973, 633.00994513, 960.60177935, 534.09385585, 1178.43563259, 3563.29537308, 3158.42449234, 2584.81290768, 3922.49110382, 2180.90205873, 4811.9870113
8.21935, 0.96384159, 1.5168706, 3.4092332, 2.5265271, 1.686822, 3.8934081, 1.1992023, 5.8615147, 0.75622111, 0.65100215, 0.53193072, 0.80813777, 0.44850436, 0.99157455, 899.51909224, 774.3619621, 632.72742563, 961.27355563, 533.49242526, 1179.47016661, 3673.05880904, 3161.99739484, 2583.65282572, 3925.22441365, 2178.44075692, 4816.19937014
8.2217, 1.2386176, 1.51855, 3.6387867, 2.5322865, 1.6934367, 3.9032738, 1.2028775, 5.8731215, 0.78334659, 0.65347966, 0.53439224, 0.81131623, 0.45038753, 0.9951995, 929.96056762, 775.78727982, 634.4110201, 963.16511139, 534.6836884, 1181.46463749, 3797.35279481, 3167.80958006, 2590.52108671, 3932.93850832, 2183.29966794, 4824.33148173
8.22405, 1.5336854, 1.5254117, 3.891983, 2.5323825, 1.6925791, 3.9016384, 1.2053968, 5.87416, 0.81231134, 0.65524196, 0.53568753, 0.81331833, 0.45206623, 0.99795265, 962.4459118, 776.34635197, 634.69540142, 963.63901103, 535.61888597, 1182.39817462, 3929.99194044, 3170.08454069, 2591.67583514, 3934.86376786, 2187.11293716, 4828.13136788
8.2264, 1.7434636, 1.5602608, 4.1166142, 2.5306526, 1.6934678, 3.9017231, 1.2037206, 5.8714332, 0.83767349, 0.65678156, 0.5372707, 0.8155168, 0.45296801, 1.00040707, 990.52628999, 776.62646932, 635.30810303, 964.32659746, 535.6224472, 1182.95434849, 4044.64347454, 3171.22040375, 2594.1711989, 3937.66154329, 2187.12199541, 4830.39030324
8.22875, 2.0708284, 1.6202974, 4.4736691, 2.4953358, 1.6685093, 3.8491928, 1.1879816, 5.7991511, 0.87560971, 0.65394788, 0.53474035, 0.81220091, 0.45121497, 0.99692125, 1033.31644036, 771.73093421, 631.05284076, 958.48703475, 532.48363787, 1176.47749144, 4219.35907412, 3151.22240667, 2576.78908986, 3913.80685483, 2174.29974159, 4803.93109516
8.23109, 1.7941342, 1.6128116, 4.2145697, 2.5235318, 1.6870913, 3.8910639, 1.2009431, 5.8603987, 0.85217847, 0.65941425, 0.53916691, 0.81881939, 0.45489918, 1.00488767, 1003.6508241, 776.62330037, 635.00232906, 964.36226151, 535.75624357, 1183.50366439, 4098.21465626, 3171.19152952, 2592.90959486, 3937.78738495, 2187.65733743, 4832.60905752
8.23342, 1.7728581, 1.5806507, 4.1680972, 2.530133, 1.6934266, 3.9019942, 1.2058628, 5.8751082, 0.84976626, 0.66206745, 0.54164377, 0.82219319, 0.45706663, 1.00887764, 998.80034284, 778.18246269, 636.63857883, 966.39143775, 537.22809002, 1185.81707146, 4078.39842737, 3177.55010278, 2599.58438871, 3946.06324294, 2193.66183959, 4842.04327125
8.23576, 1.8667911, 1.5469971, 4.2086167, 2.5304708, 1.6903777, 3.9001782, 1.2032191, 5.8736706, 0.85622594, 0.66392551, 0.54263846, 0.82425373, 0.45781609, 1.0115177, 1004.34962317, 778.78198901, 636.51275558, 966.84634352, 537.01645401, 1186.50624261, 4101.0474334, 3179.9901185, 2599.06405338, 3947.91079134, 2192.79213095, 4844.84513034
8.23809, 1.7400921, 1.5342231, 4.0832455, 2.539214, 1.6986609, 3.9136163, 1.2070302, 5.8877901, 0.84568959, 0.66689566, 0.54545834, 0.82793714, 0.45979824, 1.01551046, 989.9712271, 780.67357318, 638.51803925, 969.19005317, 538.2436246, 1188.76493362, 4042.32613007, 3187.70596308, 2607.24562888, 3957.47085337, 2197.79747985, 4854.0557767
8.24042, 1.3392084, 1.5333848, 3.7350948, 2.5468364, 1.7009943, 3.9236544, 1.2115661, 5.9040181, 0.81106406, 0.66973788, 0.54733821, 0.83128456, 0.46193184, 1.01971353, 947.49223823, 782.39374647, 639.40536445, 971.11401094, 539.63287936, 1191.23840529, 3868.86289773, 3194.72182991, 2610.86222273, 3965.31688049, 2203.46462071, 4864.14334876
8.24274, 0.83785655, 1.5005936, 3.3000824, 2.5458717, 1.7004154, 3.9236895, 1.2106252, 5.9060486, 0.76447675, 0.67146, 0.54875615, 0.83358368, 0.46302746, 1.02270504, 891.23323985, 782.79355362, 639.74440826, 971.79866913, 539.80119135, 1192.27789461, 3639.13325333, 3196.34628072, 2612.24003505, 3968.10250584, 2204.14631971, 4868.37557156
8.24506, 0.45836821, 1.4117464, 2.9325681, 2.5539838, 1.709462, 3.9364817, 1.2152506, 5.9223374, 0.72265353, 0.67439625, 0.55174169, 0.83725972, 0.46519924, 1.02695793, 840.7320444, 784.58972603, 641.89393671, 974.06438901, 541.21081918, 1194.75847729, 3432.91526693, 3203.67240276, 2621.01047503, 3977.34395195, 2209.89659686, 4878.49207639
8.24738, 0.08567245, 1.3319374, 2.6119054, 2.5733155, 1.721052, 3.9639718, 1.2260166, 5.9639044, 0.68390488, 0.67883387, 0.55515465, 0.84252396, 0.46855994, 1.03343298, 793.99407415, 788.10676868, 644.51871964, 978.14630259, 543.98473727, 1199.78623801, 3242.06443463, 3218.02518257, 2631.72142767, 3994.00126866, 2221.21754697, 4899.0092219
8.24969, -0.3493254, 1.3062203, 2.3322766, 2.5803689, 1.729438, 3.9768278, 1.2316065, 5.9809148, 0.6480663, 0.68166393, 0.55806131, 0.8462483, 0.47093981, 1.03779894, 750.81453292, 789.73892145, 646.53961677, 980.41745771, 545.60536104, 1202.33766084, 3065.74444822, 3224.68147302, 2639.96653471, 4003.26478263, 2227.8292883, 4909.41483814
8.25201, -1.0348353, 1.3289147, 2.005642, 2.5806514, 1.7280811, 3.9762088, 1.2288477, 5.9795614, 0.60250923, 0.683442, 0.55926682, 0.84834321, 0.47161328, 1.04033129, 696.74714796, 790.33854555, 646.74123563, 981.03179491, 545.37788371, 1203.04855757, 2844.96790421, 3227.12163538, 2640.78304891, 4005.76303427, 2226.89476286, 4912.30505002
8.25431, -1.2051782, 1.3099225, 1.9176084, 2.5589454, 1.712569, 3.9449082, 1.219516, 5.9388362, 0.59061249, 0.68226513, 0.55814457, 0.84711255, 0.47099513, 1.03937757, 681.7609026, 787.55816762, 644.28225389, 977.846264, 543.68316001, 1199.78327524, 2783.76878876, 3215.76059583, 2630.73582352, 3992.74569655, 2219.96920922, 4898.95977044
8.25662, -1.1801628, 1.3359153, 1.9327641, 2.5742751, 1.7189857, 3.9662246, 1.2240063, 5.9664543, 0.59443993, 0.68603461, 0.56060205, 0.85154421, 0.47305362, 1.04442367, 684.93118728, 790.46927604, 645.94218523, 981.17430957, 545.06631437, 1203.41570729, 2796.70655952, 3227.63899563, 2637.50692048, 4006.32454552, 2225.6112221, 4913.77917212
8.25892, -0.57132971, 1.2918734, 2.190861, 2.572399, 1.7231138, 3.9657244, 1.2269684, 5.9682073, 0.63448684, 0.68751848, 0.56269388, 0.85364337, 0.47482316, 1.04721815, 729.74213058, 790.73538582, 647.170911, 981.80055395, 546.10819917, 1204.43663781, 2979.67070711, 3228.71733379, 2642.51730191, 4008.87139199, 2229.8597488, 4917.93527856
8.26122, -0.12441418, 1.2747537, 2.4384918, 2.6104834, 1.7502503, 4.0217953, 1.2464665, 6.0464312, 0.67108586, 0.69434914, 0.5685485, 0.86184153, 0.47979724, 1.05673719, 770.42005067, 797.12677166, 652.70510233, 989.41139641, 550.81686965, 1213.15553797, 3145.75805102, 3254.80620272, 2665.10759787, 4039.93751628, 2249.08035664, 4953.52346733
8.26351, -0.01030136, 1.338308, 2.5656052, 2.6165149, 1.7511148, 4.0276546, 1.248045, 6.0558036, 0.69010531, 0.69691861, 0.57013508, 0.86466239, 0.48132185, 1.06024528, 790.7985427, 798.60597073, 653.32346394, 990.82522953, 551.55149882, 1214.94561427, 3228.95870111, 3260.83769595, 2667.62565887, 4045.70010364, 2252.07421996, 4960.81998225
8.26581, -0.38412543, 1.4074296, 2.4177271, 2.6309184, 1.761979, 4.0486808, 1.2563106, 6.0843642, 0.67164163, 0.70062827, 0.57336916, 0.86914199, 0.48415283, 1.06547083, 768.21071791, 801.36507654, 655.80856873, 994.10782403, 553.76465779, 1218.66495954, 3136.72087683, 3272.0951517, 2677.76585354, 4059.09302323, 2261.105088, 4975.99386641
8.2681, -0.56113962, 1.4188174, 2.341581, 2.6378024, 1.7630386, 4.060132, 1.2563903, 6.1001455, 0.66267857, 0.70334671, 0.57501509, 0.87260643, 0.48541212, 1.0695927, 756.54748271, 802.9763003, 656.46640876, 996.21178362, 554.17111479, 1221.10130325, 3089.09018104, 3278.66559807, 2680.44502669, 4067.67335738, 2262.75889941, 4985.92901587
8.27038, -0.20169723, 1.3925942, 2.5261423, 2.6338145, 1.7613754, 4.054417, 1.2552978, 6.0925732, 0.69006889, 0.7046219, 0.57622156, 0.87423412, 0.48644857, 1.07167703, 786.34743208, 802.93087748, 656.616105, 996.2074252, 554.31796143, 1221.19760868, 3210.75934438, 3278.47171949, 2681.04937945, 4067.64512595, 2263.35268842, 4986.30945235
8.27267, 0.15414341, 1.4184861, 2.753207, 2.6228309, 1.7551703, 4.0370253, 1.2512141, 6.0682732, 0.72228546, 0.70497642, 0.57669883, 0.87462156, 0.48691736, 1.07231407, 821.50598439, 801.8191875, 655.92008492, 994.76852269, 553.80530785, 1219.61810119, 3354.30764146, 3273.92408434, 2678.20051815, 4061.75940353, 2261.25361385, 4979.84724912
8.27495, 0.44518921, 1.4276043, 2.961846, 2.6217079, 1.7574361, 4.0391022, 1.2516409, 6.0735913, 0.75109953, 0.70665658, 0.57857015, 0.87711931, 0.4882656, 1.07557088, 852.66288763, 802.21037621, 656.8041607, 995.7230134, 554.28866409, 1221.00911456, 3481.51603906, 3275.51290436, 2681.803387, 4065.64621485, 2263.22137659, 4985.51406175
8.27722, 0.59080957, 1.4409944, 3.08144, 2.6266736, 1.7564037, 4.0434086, 1.2522872, 6.0768887, 0.7681054, 0.70916455, 0.57990404, 0.87986851, 0.48966147, 1.07866007, 870.31585455, 803.53184261, 657.07086228, 996.95108985, 554.81987224, 1222.19549428, 3553.58588488, 3280.90014563, 2682.88544825, 4070.6501005, 2265.38452257, 4990.34532615
8.2795, 0.50550651, 1.4561825, 3.0414385, 2.6339892, 1.7612654, 4.055002, 1.2531224, 6.0945221, 0.76510684, 0.71201568, 0.58223052, 0.88344212, 0.4911106, 1.08305969, 865.25723203, 805.21658844, 658.44290161, 999.08227642, 555.39563853, 1224.82924241, 3532.92186202, 3287.77060006, 2688.48064584, 4079.3413631, 2267.72955001, 5001.08620601
8.28177, 0.23999069, 1.4761048, 2.8802439, 2.6467933, 1.7694549, 4.0729571, 1.2620667, 6.119121, 0.74651196, 0.71561947, 0.58511588, 0.88772214, 0.49415511, 1.0880946, 842.60711032, 807.73797287, 660.4352356, 1001.99465465, 557.76549082, 1228.16016584, 3440.43049871, 3298.05709303, 2696.60853693, 4091.2222638, 2277.3999676, 5014.67367185
8.28403, -0.04674424, 1.4944967, 2.7209694, 2.6562202, 1.7807554, 4.0893928, 1.2662288, 6.1457047, 0.72748574, 0.71877787, 0.58852483, 0.89185052, 0.49627083, 1.09332304, 819.55134453, 809.7414589, 663.00449564, 1004.71700368, 559.07546264, 1231.68650353, 3346.28335642, 3306.22893245, 2707.09202518, 4102.32721812, 2282.74278126, 5029.05897793
8.2863, 0.07076661, 1.4612384, 2.7729387, 2.6629372, 1.7849275, 4.0998665, 1.2685395, 6.1613863, 0.73635022, 0.72159705, 0.59077836, 0.895363, 0.49804236, 1.09762378, 827.9232852, 811.33539929, 664.24799637, 1006.71101492, 559.97928308, 1234.12509097, 3380.45774875, 3312.72846941, 2712.16225776, 4110.45819338, 2286.4271853, 5039.00276909
8.28856, 0.42285696, 1.4745521, 3.0164703, 2.6586752, 1.7826102, 4.0935973, 1.2692367, 6.151258, 0.77004565, 0.72293556, 0.59196379, 0.89705589, 0.49950318, 1.09963592, 864.12027585, 811.25485905, 664.28257793, 1006.64705553, 560.52628041, 1233.97579309, 3528.24293976, 3312.39100479, 2712.29640257, 4110.18635455, 2288.65465454, 5038.38007446
8.29081, 0.51058255, 1.4908981, 3.0972438, 2.6810994, 1.796338, 4.1266399, 1.2795017, 6.1988411, 0.78236301, 0.72790897, 0.5958194, 0.90306477, 0.502853, 1.10681711, 876.22602485, 815.23892877, 667.30208294, 1011.40882427, 563.18215532, 1239.60609756, 3577.66198229, 3328.64950279, 2724.61810668, 4129.61815393, 2299.49274395, 5061.35572617
8.29307, 0.70643788, 1.5280827, 3.2762588, 2.6834776, 1.7982775, 4.1294951, 1.2814251, 6.2025984, 0.80681639, 0.73018784, 0.59774227, 0.9058037, 0.50458255, 1.11012643, 901.8267513, 816.17446047, 668.13214793, 1012.4707634, 564.0019777, 1240.85445707, 3682.18102802, 3332.46059685, 2728.00015719, 4133.94327792, 2302.83408543, 5066.43957253
8.29532, 1.1247522, 1.5606104, 3.6306087, 2.6582211, 1.7785637, 4.0914661, 1.2684417, 6.1484622, 0.85161131, 0.72869745, 0.5960551, 0.90404735, 0.50336956, 1.10824288, 950.01042919, 812.89453052, 664.92607348, 1008.50517149, 561.53121913, 1236.2944075, 3878.90605409, 3319.05989546, 2714.90258706, 4117.74091639, 2292.73993054, 5047.80759723
8.29757, 1.2167133, 1.5662048, 3.7090851, 2.6659276, 1.7829575, 4.1032248, 1.2696568, 6.1660946, 0.86309277, 0.73172561, 0.59840412, 0.9077928, 0.50497194, 1.11283088, 960.89761448, 814.64405359, 666.21470113, 1010.66301205, 562.19488224, 1238.93581604, 3923.34831357, 3326.194514, 2720.15694988, 4126.54060554, 2295.44366632, 5058.5792609
8.29981, 1.1426158, 1.5481898, 3.6360444, 2.6890174, 1.7981732, 4.1367217, 1.2824577, 6.2134077, 0.85686452, 0.73687594, 0.60257808, 0.91395692, 0.50888435, 1.1201147, 952.05588313, 818.73745455, 669.52008886, 1015.49082623, 565.41767037, 1244.55122841, 3887.23733253, 3342.8991462, 2733.64571385, 4146.24174955, 2308.59628692, 5081.49372639
8.30206, 1.1651572, 1.5361225, 3.6381302, 2.679803, 1.7966455, 4.1278075, 1.2771296, 6.2034584, 0.85931227, 0.73750221, 0.60386949, 0.91531717, 0.50913081, 1.12209294, 952.99998513, 817.90941925, 669.70720635, 1015.11090452, 564.63950528, 1244.43068771, 3891.08184896, 3339.50949107, 2734.40251356, 4144.67961899, 2305.41297427, 5080.98818132
8.30429, 1.1682665, 1.5194128, 3.6223985, 2.6624415, 1.7800438, 4.0997785, 1.2687256, 6.1630183, 0.859634, 0.73697967, 0.60260234, 0.91452518, 0.50874403, 1.12127516, 951.60237528, 815.8258118, 667.07205738, 1012.36611759, 563.17226194, 1241.23534348, 3885.3652653, 3330.99344228, 2723.63612002, 4133.46188622, 2299.41622863, 5067.92838576
8.30653, 0.63357768, 1.5035195, 3.1958916, 2.6783545, 1.7921555, 4.1224656, 1.2749836, 6.1951814, 0.80951649, 0.74107764, 0.60620222, 0.91940783, 0.51130728, 1.12708506, 894.45571649, 818.83585869, 669.80852167, 1015.87750589, 564.95664755, 1245.34544775, 3652.02746607, 3343.27456463, 2734.8018164, 4147.7878505, 2306.69574353, 5084.69642049
8.30876, 0.09840491, 1.4612754, 2.8007191, 2.6854499, 1.7972539, 4.1336431, 1.2773789, 6.212427, 0.75976519, 0.74396609, 0.60862436, 0.92301999, 0.51310292, 1.13155395, 837.91908712, 820.4948021, 671.23102863, 1017.96722447, 565.88368881, 1247.95221468, 3421.18163152, 3350.0391492, 2740.60264406, 4156.30915132, 2310.47473618, 5095.3263382
8.31099, -0.34240877, 1.4439386, 2.513017, 2.6809653, 1.7932604, 4.126831, 1.2763688, 6.202087, 0.72154434, 0.74526531, 0.60951864, 0.92464207, 0.51422525, 1.13353318, 794.27323943, 820.38519401, 670.95577681, 1017.84244979, 566.0571848, 1247.78897588, 3242.96926498, 3349.58278529, 2739.47157517, 4155.78873538, 2311.1770124, 5094.64639756
8.31322, -0.58675303, 1.4223422, 2.356706, 2.6752851, 1.791954, 4.1186159, 1.2715187, 6.1909086, 0.70055868, 0.74640897, 0.61087907, 0.92612042, 0.51458034, 1.13545261, 769.71554993, 820.09203134, 671.18305737, 1017.54401097, 565.37803542, 1247.54078537, 3142.69339741, 3348.37695874, 2740.39229564, 4154.55923315, 2308.39797785, 5093.61957099
8.31544, -0.44227546, 1.3946622, 2.4184821, 2.6839349, 1.7954673, 4.1318978, 1.2798864, 6.2097952, 0.71152562, 0.74955774, 0.61306688, 0.93002343, 0.51761258, 1.14013885, 780.285241, 821.99266562, 672.31175333, 1019.89799769, 567.63303934, 1250.3183134, 3185.84027132, 3356.12824553, 2744.99342819, 4164.15939067, 2317.59887415, 5104.94653176
8.31766, -0.17320985, 1.4370487, 2.6057055, 2.6807833, 1.796117, 4.1287569, 1.2784514, 6.2062361, 0.74048275, 0.7510747, 0.6147798, 0.93209877, 0.5186739, 1.14278999, 810.49332579, 822.08672017, 672.9055182, 1020.22611082, 567.71306588, 1250.83759148, 3309.16862243, 3356.50336994, 2747.41044229, 4165.48801363, 2317.91947495, 5107.05317094
8.31988, 0.00660192, 1.4675892, 2.7420578, 2.6940935, 1.8053364, 4.1476584, 1.2852894, 6.2321692, 0.76160485, 0.75491443, 0.61797437, 0.93668354, 0.52142501, 1.14818274, 832.01342415, 824.70449752, 675.10465148, 1023.2777273, 569.62952807, 1254.3295359, 3397.02415081, 3367.18256465, 2756.38197513, 4177.93637906, 2325.73803225, 5121.29684793
8.3221, 0.42598594, 1.4741899, 3.0252665, 2.6875163, 1.8000732, 4.1399979, 1.2802595, 6.2233462, 0.80208121, 0.75598308, 0.61870212, 0.93828891, 0.52177771, 1.15039902, 874.53970705, 824.27716179, 674.59450083, 1023.05215368, 568.91412573, 1254.32389041, 3570.64502135, 3365.42883099, 2754.29174501, 4177.00425683, 2322.81093041, 5121.2601536
8.32431, 0.85394269, 1.4850799, 3.344187, 2.6737686, 1.7894588, 4.1186765, 1.2706201, 6.1957473, 0.84552761, 0.7560394, 0.61850522, 0.93834244, 0.52118316, 1.15087821, 920.12689329, 822.74330433, 673.07475084, 1021.13059369, 567.16615617, 1252.41798446, 3756.76226673, 3359.157333, 2748.07947149, 4169.14765968, 2315.66801273, 5113.46495845
8.32652, 1.0902508, 1.5289458, 3.5743805, 2.6624594, 1.7800777, 4.1013584, 1.2687289, 6.1682708, 0.87646582, 0.7564428, 0.61852046, 0.93885485, 0.52217853, 1.15137371, 951.93654595, 821.57857655, 671.78002922, 1019.69777148, 567.14228086, 1250.5162082, 3886.62670753, 3354.39294934, 2742.78597062, 4163.28652273, 2315.56435683, 5105.68662759
8.32872, 1.0991678, 1.5969001, 3.6538982, 2.6447626, 1.7712961, 4.0797487, 1.2572376, 6.140266, 0.88851708, 0.75592883, 0.61863309, 0.93886742, 0.5211902, 1.15181082, 963.14137199, 819.4173668, 670.59050513, 1017.72050116, 564.96363855, 1248.54847775, 3932.36400946, 3345.5601178, 2737.92201657, 4155.20253501, 2306.66311663, 5097.63908054
8.33092, 0.69268754, 1.609899, 3.3699842, 2.6989586, 1.8067611, 4.155949, 1.2866485, 6.2462271, 0.85557998, 0.76567557, 0.62646534, 0.95012728, 0.52866023, 1.16481128, 925.61499913, 828.35130848, 677.74577191, 1027.90163272, 571.93465213, 1260.15897331, 3779.13927962, 3382.02705242, 2767.12852605, 4196.75938641, 2335.11850095, 5145.02928225
8.33312, 0.98174265, 1.6302637, 3.6034043, 2.6864561, 1.7959507, 4.1359669, 1.2808025, 6.2189215, 0.88709171, 0.7659526, 0.62626657, 0.95038714, 0.52887508, 1.16538537, 957.80700679, 827.01119323, 676.18996132, 1026.14808919, 571.03482765, 1258.28509143, 3910.56367205, 3376.54653359, 2760.76900607, 4189.58872853, 2331.43841782, 5137.36476425
8.33532, 1.2903525, 1.5974839, 3.8134138, 2.6987576, 1.8061701, 4.1570774, 1.2842884, 6.2508948, 0.91504114, 0.76977817, 0.62974246, 0.95538344, 0.53102496, 1.17153359, 986.01602218, 829.48577815, 678.58824055, 1029.4874588, 572.21374419, 1262.40323878, 4025.72549156, 3386.64075114, 2770.55333465, 4203.21152286, 2336.24546133, 5154.16462278
8.33751, 1.8859115, 1.5875596, 4.3095833, 2.6793488, 1.793267, 4.1275003, 1.2767673, 6.2063064, 0.97538014, 0.7690789, 0.62918556, 0.95455251, 0.53089929, 1.17050392, 1048.93644547, 827.07741663, 676.63430701, 1026.53814583, 570.93597774, 1258.77509499, 4282.60674699, 3376.79879466, 2762.56837195, 4191.15877645, 2331.02232355, 5139.33779119
8.3397, 2.1663584, 1.5954831, 4.5664043, 2.67344, 1.7892774, 4.1185098, 1.2744226, 6.193599, 1.00675184, 0.77031875, 0.63019375, 0.95610437, 0.53185345, 1.17248364, 1080.49726963, 826.74526148, 676.3559763, 1026.13983048, 570.81217247, 1258.36907137, 4411.45169412, 3375.43359607, 2761.42457864, 4189.52127027, 2330.51058624, 5137.66626514
8.34189, 2.0571237, 1.6271217, 4.5016512, 2.6728437, 1.7881658, 4.1185905, 1.2731214, 6.1947305, 1.00232045, 0.77233809, 0.63171991, 0.95872704, 0.53303482, 1.17579573, 1073.56365782, 827.23454511, 676.62146751, 1026.87170504, 570.9220147, 1259.36926229, 4383.13134589, 3377.4221386, 2762.50107942, 4192.4980655, 2330.95276697, 5141.73598317
8.34408, 1.2100381, 1.6458358, 3.8059198, 2.7254941, 1.8218385, 4.193456, 1.299875, 6.3043747, 0.92414988, 0.78205126, 0.63939249, 0.9700601, 0.54008659, 1.18941553, 987.81931511, 835.93078755, 683.44352822, 1036.89252312, 577.29592669, 1271.36047707, 4033.04458883, 3412.91781581, 2790.34655539, 4233.39948467, 2356.96971873, 5190.67952415
8.34626, 0.59377243, 1.6073209, 3.2977528, 2.7462377, 1.8413799, 4.228341, 1.307742, 6.3515432, 0.86261034, 0.78718113, 0.64458072, 0.97676618, 0.54320861, 1.19714082, 920.15628201, 839.6950808, 687.58159907, 1041.92761521, 579.44681832, 1277.00375621, 3756.7814722, 3428.27733021, 2807.23379554, 4253.94515772, 2365.74494326, 5213.70569875
8.34844, 0.53058061, 1.500521, 3.1503589, 2.7681608, 1.8568112, 4.2605587, 1.3186878, 6.3973176, 0.84544476, 0.79250293, 0.64906635, 0.98319236, 0.546986, 1.20477008, 899.99032469, 843.63284803, 690.94216686, 1046.62499155, 582.27590392, 1282.49824708, 3674.43867375, 3444.34498707, 2820.94656974, 4273.11187728, 2377.2890013, 5236.12424359
8.35061, 0.76863024, 1.4392362, 3.243294, 2.7474844, 1.8414888, 4.2315324, 1.3071479, 6.3572146, 0.86012153, 0.79165193, 0.6481137, 0.9824614, 0.54604574, 1.20420408, 913.80869783, 841.06535842, 688.56773566, 1043.78478846, 580.12888911, 1279.36823685, 3730.84560869, 3433.8532852, 2811.24475941, 4261.50451803, 2368.51687181, 5223.3310754
8.35278, 0.66859384, 1.3987472, 3.1175377, 2.7356037, 1.8298685, 4.2105601, 1.3042765, 6.3277734, 0.84535521, 0.79188108, 0.64765439, 0.98243383, 0.54678704, 1.20436696, 896.54628686, 839.83399556, 686.87356072, 1041.92580587, 579.89811078, 1277.2982538, 3660.35771564, 3428.81666072, 2804.32028385, 4253.90324908, 2367.56825071, 5214.8657431
8.35495, -0.02297827, 1.3610824, 2.6236131, 2.737318, 1.8305495, 4.2127466, 1.3052706, 6.3318252, 0.77741918, 0.79408681, 0.64937579, 0.98511748, 0.54834721, 1.20772989, 823.0418407, 840.68760663, 687.4842563, 1042.92886342, 580.52683046, 1278.60523131, 3360.24967525, 3432.29240297, 2806.80596627, 4257.9868985, 2370.12870681, 5220.18760265
8.35712, -1.0857119, 1.2916553, 2.011743, 2.7284253, 1.8266725, 4.2034002, 1.2984759, 6.3191309, 0.68244697, 0.79476492, 0.65029888, 0.98646806, 0.54827647, 1.20951521, 721.21351531, 839.91171972, 687.23924583, 1042.50459417, 579.42143046, 1278.22198544, 2944.50507848, 3429.11533365, 2805.79801476, 4256.24313287, 2365.60922438, 5218.60870279
8.35928, -2.2813714, 1.1817284, 1.5113335, 2.7290143, 1.8279421, 4.2039845, 1.2988301, 6.3185488, 0.5929806, 0.79682552, 0.65214106, 0.98898768, 0.54971362, 1.21246441, 625.55049187, 840.59174578, 687.96038856, 1043.30855485, 579.90704899, 1279.05991157, 2553.93382571, 3431.8823517, 2808.73459443, 4259.51388977, 2367.58542662, 5222.01551385
8.36144, -2.9984171, 1.0755991, 1.271459, 2.7304945, 1.8264227, 4.2035441, 1.3017927, 6.3179841, 0.54524859, 0.79903173, 0.65349764, 0.99140516, 0.55171436, 1.21543752, 574.16726927, 841.41045595, 688.15758265, 1043.98691534, 580.97596695, 1279.90140505, 2344.14524753, 3435.21553228, 2809.53201835, 4262.27181003, 2371.94302904, 5225.43683089
8.3636, -2.6865729, 0.99093353, 1.2968672, 2.7309776, 1.8300128, 4.2066053, 1.3014465, 6.3229373, 0.55205151, 0.80110772, 0.65578112, 0.99425487, 0.55302531, 1.21896514, 580.2838314, 842.0769617, 689.31825576, 1045.10180796, 581.30743356, 1281.30391855, 2369.11077885, 3437.92726703, 2814.2629889, 4266.81190177, 2373.28981464, 5231.14855204
8.36575, -2.6079523, 1.149918, 1.3744468, 2.7318862, 1.8287453, 4.2075324, 1.3020296, 6.3247415, 0.56975047, 0.80325239, 0.65719967, 0.99686067, 0.5545378, 1.22219954, 597.80722875, 842.80770478, 689.56277149, 1045.9500126, 581.84542489, 1282.38545946, 2440.64646911, 3440.90126363, 2815.2535843, 4270.26319245, 2375.47977596, 5235.54984474
8.36791, -1.7977173, 1.1805755, 1.629791, 2.7191804, 1.8187233, 4.1880619, 1.2957897, 6.2968164, 0.62199394, 0.80341365, 0.65705771, 0.99707251, 0.5546097, 1.22258964, 651.43258386, 841.43879325, 688.15589629, 1044.26342208, 580.85907885, 1280.45415961, 2659.57350091, 3435.30301154, 2809.50205993, 4263.36568684, 2371.44633558, 5227.65062167
8.37006, -1.045448, 1.1947772, 1.9329828, 2.7326728, 1.8315351, 4.2115057, 1.2997838, 6.3316553, 0.67910062, 0.80744686, 0.66104003, 1.00239486, 0.5568724, 1.22907608, 709.94197015, 844.11705218, 691.06115174, 1047.91860991, 582.16275415, 1284.89455403, 2898.43909539, 3446.22795662, 2821.35546807, 4278.27681058, 2376.76226711, 5245.76481662
8.3722, -0.62330105, 1.2544968, 2.1816108, 2.7282468, 1.8280567, 4.2031846, 1.3001149, 6.3193264, 0.72328449, 0.80883948, 0.66208744, 1.0039446, 0.55835625, 1.23099393, 754.74776812, 844.02444926, 690.8886068, 1047.61674639, 582.64505887, 1284.54284328, 3081.35669907, 3445.84045265, 2820.64330204, 4277.03269345, 2378.72482857, 5244.31454138
8.37435, -0.62295647, 1.3044916, 2.226053, 2.7288706, 1.8264737, 4.2038339, 1.3003263, 6.3208494, 0.73248618, 0.8110043, 0.66349613, 1.00659428, 0.55983218, 1.23429624, 762.93430953, 844.71628496, 691.07647153, 1048.43659108, 583.10339354, 1285.60371033, 3114.7707311, 3448.65544465, 2821.40249769, 4280.36800354, 2380.58946978, 5248.63118447
8.37649, -0.68314365, 1.3161984, 2.2067717, 2.7137098, 1.8168936, 4.182085, 1.2884478, 6.2922776, 0.73117623, 0.81082114, 0.66344986, 1.00656028, 0.55869756, 1.23465977, 760.15700061, 842.95870147, 689.7462438, 1046.45612499, 580.84199803, 1283.59652807, 3103.42348538, 3441.47041895, 2815.96392621, 4272.2707442, 2371.3505191, 5240.42218618
8.37862, -0.73046394, 1.2834502, 2.160261, 2.7065729, 1.8134993, 4.1732363, 1.2885575, 6.2788783, 0.7252849, 0.81183054, 0.66452943, 1.00807306, 0.56015397, 1.23650692, 752.6306672, 842.43938481, 689.58450439, 1046.0809323, 581.2737345, 1283.12755209, 3072.68796341, 3439.34079545, 2815.29586656, 4270.7272365, 2373.10660501, 5238.49313703
8.38076, -0.80004054, 1.2616448, 2.1120572, 2.7076325, 1.8143465, 4.1745842, 1.2894045, 6.2807477, 0.71900433, 0.81409208, 0.66640582, 1.01084666, 0.56178904, 1.23989338, 744.71087331, 843.19828811, 690.23181368, 1046.98743453, 581.87466428, 1284.223258, 3040.34621133, 3442.42955557, 2817.9307633, 4274.41627882, 2375.5533784, 5242.95193867
8.38289, -1.2287341, 1.2939335, 1.9413024, 2.7167021, 1.8169909, 4.1859282, 1.2940344, 6.2959553, 0.69111284, 0.81756704, 0.66861904, 1.01484158, 0.56425482, 1.24460971, 714.47413394, 845.20279428, 691.21999266, 1049.14569356, 583.32800332, 1286.68054081, 2916.89405597, 3450.60358327, 2821.95728606, 4283.21571354, 2381.48017508, 5252.96948221
8.38502, -1.431351, 1.3036698, 1.8616973, 2.7014641, 1.8069913, 4.1638235, 1.2838798, 6.2677747, 0.67855717, 0.81739412, 0.66851313, 1.01479441, 0.56350022, 1.24505518, 700.16425705, 843.4221501, 689.80038572, 1047.10819386, 581.44358725, 1284.70108407, 2858.46498785, 3443.3244225, 2816.15382583, 4274.88561507, 2373.78032343, 5244.87365888
8.38715, -1.0461443, 1.2304773, 1.9740453, 2.696248, 1.8041712, 4.1562527, 1.2840505, 6.2538818, 0.70056094, 0.81874239, 0.66973999, 1.01652563, 0.56501296, 1.24693034, 721.48927036, 843.201242, 689.7475913, 1046.89299047, 581.89198029, 1284.18074535, 2945.51751678, 3442.41297898, 2815.9304591, 4273.99514907, 2375.60431073, 5242.73476478
8.38927, -0.72039526, 1.2640521, 2.1410634, 2.6748127, 1.7875082, 4.1237345, 1.2736628, 6.2081012, 0.73150646, 0.81761734, 0.66838613, 1.01519332, 0.56419682, 1.24561204, 751.91888604, 840.43265329, 687.0371968, 1043.5219231, 579.94053072, 1280.37039382, 3069.73948768, 3431.10054878, 2804.85734787, 4260.22076724, 2367.63084517, 5227.16429885
8.39139, -0.86120368, 1.3434578, 2.1342936, 2.6738546, 1.7854896, 4.123263, 1.2718495, 6.2093215, 0.73227213, 0.81962334, 0.66976753, 1.01780819, 0.56527957, 1.24901455, 751.25720299, 840.87310435, 687.13208882, 1044.19614714, 579.9351467, 1281.39681862, 3067.02960358, 3432.88915385, 2805.23694095, 4262.96144979, 2367.60227523, 5231.34016017
8.39351, -0.58655852, 1.3907265, 2.3154896, 2.6438538, 1.7638303, 4.0792008, 1.2559475, 6.1478931, 0.76474192, 0.8171696, 0.66745483, 1.01503502, 0.5632215, 1.24611073, 783.04866564, 836.73137563, 683.43267073, 1039.33338698, 576.70415365, 1275.94069814, 3196.81026159, 3415.97089066, 2790.12617065, 4243.09724606, 2354.40508, 5209.05084951
8.39562, -0.1581526, 1.3824385, 2.5643243, 2.663261, 1.7789218, 4.1081051, 1.2671342, 6.1874493, 0.80691661, 0.82233552, 0.67207944, 1.02132263, 0.56722255, 1.25342401, 824.62892599, 840.3862838, 686.83199745, 1043.74128861, 579.67343364, 1280.93743361, 3366.55304428, 3430.88256179, 2803.99617219, 4261.08071387, 2366.52062668, 5229.43554459
8.39774, 0.17806948, 1.4517647, 2.8256479, 2.6657195, 1.7805477, 4.1107125, 1.2675874, 6.1937746, 0.84930074, 0.82491596, 0.67418531, 1.02437987, 0.56884172, 1.25741947, 866.23902021, 841.36791271, 687.63112624, 1044.80988456, 580.18657799, 1282.49718106, 3536.41660341, 3434.88042753, 2807.25074155, 4265.43129201, 2368.60889385, 5235.78852848
8.39985, 0.3830261, 1.4836069, 3.0003813, 2.6834406, 1.7937022, 4.1385871, 1.2764238, 6.2315218, 0.87750929, 0.8298689, 0.67848252, 1.03059859, 0.57234902, 1.26462148, 893.24904395, 844.75413866, 690.65236838, 1049.08429326, 582.6151609, 1287.30481702, 3646.67467882, 3448.69501755, 2819.57704931, 4282.86954698, 2378.51690876, 5255.40095673
8.40195, 0.85281286, 1.466683, 3.3267348, 2.6735339, 1.7891645, 4.1282837, 1.2675726, 6.2179913, 0.92628986, 0.83038724, 0.67930209, 1.03186429, 0.57177378, 1.26637659, 941.03455928, 843.60535931, 690.11524086, 1048.28953399, 580.87529212, 1286.53479816, 3841.74254489, 3443.99105008, 2817.3727049, 4279.60744099, 2371.40421785, 5252.23587257
8.40406, 1.0295304, 1.4769929, 3.4762787, 2.6765587, 1.7907054, 4.1301871, 1.2720919, 6.2196142, 0.94923369, 0.83292181, 0.68128358, 1.03466727, 0.57421574, 1.26968963, 962.40970165, 844.48333724, 690.74026079, 1049.02916253, 582.18624748, 1287.3137908, 3928.98927767, 3447.56081687, 2819.91242779, 4282.60887693, 2376.74611968, 5255.39390589
8.40616, 0.67140727, 1.4981766, 3.2381997, 2.7003015, 1.8057509, 4.1645054, 1.2840024, 6.270381, 0.91842971, 0.83868764, 0.68584035, 1.04153969, 0.57833174, 1.27803008, 929.30857844, 848.62195012, 693.96417641, 1053.87680663, 585.18212244, 1293.16844024, 3793.83963969, 3464.44191753, 2833.06197968, 4302.38103587, 2388.96657587, 5279.27300273
8.40826, 0.52021454, 1.5610305, 3.1915466, 2.669276, 1.7863429, 4.1212299, 1.2662365, 6.2085102, 0.91406767, 0.83593882, 0.68384893, 1.0387025, 0.57575162, 1.2748863, 923.02689369, 844.13226566, 690.55166079, 1048.88332476, 581.39484145, 1287.38207972, 3768.17919839, 3446.09855456, 2819.11872925, 4281.97742983, 2373.4952498, 5255.62841817
8.41035, 0.35476392, 1.6303033, 3.1312059, 2.6472208, 1.7684936, 4.0864199, 1.2575373, 6.1600273, 0.90764798, 0.83455837, 0.68212408, 1.03689106, 0.57520423, 1.27307196, 914.69102045, 841.0342565, 687.41712726, 1044.93697654, 579.66761809, 1282.95056027, 3734.13300355, 3433.43676071, 2806.31046409, 4265.84886425, 2366.43405849, 5237.51509735
8.41244, 0.51204344, 1.5774685, 3.1936029, 2.6557663, 1.7745163, 4.0987684, 1.2617661, 6.1782114, 0.918949, 0.83800359, 0.68500059, 1.04106451, 0.57761755, 1.2781515, 924.19602233, 842.78843192, 688.91181728, 1047.00878983, 580.91563515, 1285.44950175, 3772.92031585, 3440.5835125, 2812.4005389, 4274.28882898, 2371.51897292, 5247.69466973
8.41453, 1.101553, 1.5309033, 3.5905579, 2.6559138, 1.7755928, 4.0999434, 1.259326, 6.1798912, 0.9768474, 0.8401421, 0.68693785, 1.04384182, 0.57851529, 1.28155183, 980.41474614, 843.21020756, 689.44647453, 1047.6538135, 580.62796953, 1286.23191704, 4002.40967901, 3442.29083607, 2814.57133696, 4276.9040143, 2370.33461023, 5250.86663018
8.41662, 1.5296206, 1.5339062, 3.9409533, 2.6571291, 1.7739572, 4.0999858, 1.2634874, 6.1812476, 1.02599858, 0.84246612, 0.68836326, 1.04649532, 0.58094039, 1.28494396, 1027.62564891, 843.80213328, 689.45489589, 1048.15489644, 581.86166967, 1286.98166967, 4195.12402459, 3444.6927294, 2814.59381703, 4278.93152745, 2375.36098094, 5253.9051817
8.4187, 1.5526736, 1.554018, 3.9901177, 2.687039, 1.7979012, 4.1484757, 1.2764633, 6.2467513, 1.03499827, 0.84934426, 0.6947518, 1.05533671, 0.5853976, 1.29501226, 1034.50305707, 848.93787527, 694.41938559, 1054.83176684, 585.11750546, 1294.39263449, 4223.1821861, 3465.64399923, 2834.84863468, 4306.17067449, 2388.64236209, 5284.13703414
8.42079, 1.4787265, 1.6419856, 4.0264058, 2.6807923, 1.7901308, 4.1354142, 1.2744729, 6.2329233, 1.04235856, 0.85053061, 0.69502552, 1.05637442, 0.58644011, 1.29689333, 1039.6891426, 848.35245489, 693.24559651, 1053.66910111, 584.93827469, 1293.57206566, 4244.33548418, 3463.23942401, 2830.04483164, 4301.40603686, 2387.90054987, 5280.76479272
8.42287, 1.5448118, 1.7200582, 4.1637574, 2.6559808, 1.7756698, 4.1033544, 1.2574606, 6.1843841, 1.06270575, 0.84875586, 0.69398715, 1.05496933, 0.58400628, 1.29514547, 1057.77297536, 844.81618216, 690.76585606, 1050.07246938, 581.29548738, 1289.13377181, 4318.14106108, 3448.78866282, 2819.90982576, 4286.70532598, 2373.01951473, 5262.62402515
8.42494, 1.8616462, 1.7354178, 4.4497707, 2.6413552, 1.7654025, 4.0809163, 1.252461, 6.1524041, 1.10141612, 0.8485863, 0.69375237, 1.05477896, 0.58433879, 1.29510518, 1094.01380526, 842.88318514, 689.08985314, 1047.69007571, 580.41161129, 1286.40112968, 4466.06796932, 3440.88308294, 2813.0560202, 4276.96164929, 2369.40127604, 5251.44641988
8.42701, 2.4030073, 1.6819172, 4.8782395, 2.6186094, 1.7492384, 4.0468139, 1.2420842, 6.1048641, 1.15619794, 0.84710256, 0.6923491, 1.05307002, 0.58341306, 1.2934172, 1146.01411244, 839.64125244, 686.25086962, 1043.79454542, 578.27434476, 1282.02474205, 4678.32788079, 3427.63412641, 2801.45466074, 4261.04100349, 2360.66638313, 5233.55867043
8.42909, 2.7998536, 1.6063678, 5.1588448, 2.6200678, 1.7487838, 4.0472011, 1.2441816, 6.1072192, 1.19208194, 0.84954452, 0.69406148, 1.05586227, 0.58542568, 1.29703481, 1179.07176507, 840.27273742, 686.4866073, 1044.33876858, 579.03643965, 1282.87919545, 4813.25734191, 3430.19741666, 2802.40507879, 4263.24452357, 2363.76739477, 5237.02448758
8.43115, 2.9421906, 1.5727464, 5.2530834, 2.609198, 1.7434315, 4.0364809, 1.2341775, 6.0915833, 1.20603867, 0.84997784, 0.69479475, 1.05719606, 0.58457858, 1.29873092, 1190.3508133, 838.9215364, 685.75703136, 1043.44431198, 576.97452379, 1281.8373409, 4859.28064011, 3424.66702663, 2799.4149532, 4259.5751501, 2355.34020893, 5232.74929109
8.43322, 2.4684773, 1.5577598, 4.7860897, 2.6041562, 1.7382607, 4.0257176, 1.2346339, 6.0775813, 1.15419732, 0.85137944, 0.69558002, 1.05854981, 0.58621745, 1.30063379, 1136.74549332, 838.50631792, 685.06263376, 1042.544202, 577.35365953, 1280.96779951, 4640.43190273, 3422.95746161, 2796.56837854, 4255.88260821, 2356.87790854, 5229.17740004
8.43528, 1.3703858, 1.5412021, 3.8000732, 2.597369, 1.7337465, 4.0165104, 1.2309971, 6.0643412, 1.03114947, 0.85249623, 0.6964957, 1.06010795, 0.58688655, 1.30261914, 1013.38158126, 837.80674358, 684.49428106, 1041.84106908, 576.77382112, 1280.17351901, 4136.81718373, 3420.08715927, 2794.23640259, 4252.99424915, 2354.50090908, 5225.91283437
8.43734, -0.47659526, 1.4989848, 2.4622894, 2.5881059, 1.7284879, 4.0062309, 1.2234006, 6.0496746, 0.83221811, 0.8532153, 0.69726969, 1.06153814, 0.58661337, 1.30446858, 816.11425994, 836.70514591, 683.77716053, 1040.99682939, 575.2621011, 1279.22643753, 3331.52015216, 3415.57572493, 2791.29712802, 4249.52985837, 2348.31980848, 5222.02449465
8.4394, -2.4126655, 1.4324733, 1.5875242, 2.5812089, 1.7210837, 3.9923403, 1.2210321, 6.0335782, 0.67000154, 0.85433304, 0.6976163, 1.06250113, 0.58759645, 1.30618021, 655.61092449, 835.98326065, 682.63256148, 1039.6802182, 574.97577217, 1278.12543479, 2676.30627592, 3412.61434711, 2786.61282202, 4244.13716881, 2347.14097962, 5217.5078156
8.44145, -2.236281, 1.1960762, 1.5004677, 2.575047, 1.7153755, 3.9830132, 1.22007, 6.0185423, 0.65309663, 0.85557227, 0.6983027, 1.06406949, 0.58892026, 1.30800613, 637.68046707, 835.37672102, 681.81945657, 1038.95242617, 575.01895754, 1277.13100184, 2603.10030577, 3410.12389467, 2783.28179635, 4241.14822063, 2347.30731377, 5213.42627391
8.4435, -1.4571534, 1.1576084, 1.6994276, 2.5900653, 1.7287925, 4.0066011, 1.228143, 6.050583, 0.69689934, 0.86034785, 0.70289452, 1.07005666, 0.59243838, 1.3149745, 678.96142092, 838.20282691, 684.80228268, 1042.51381165, 577.18924891, 1281.12756556, 2771.60312075, 3421.64591287, 2795.44622904, 4255.66820846, 2356.15673327, 5229.71858099
8.44555, -0.75542454, 1.1758772, 2.0010272, 2.5988299, 1.7358429, 4.0208961, 1.231129, 6.0712463, 0.75823877, 0.86410878, 0.70621136, 1.07483282, 0.59474565, 1.32074331, 737.09663394, 840.01464805, 686.51991591, 1044.86301671, 578.16222448, 1283.91672962, 3008.9053238, 3429.02738962, 2802.44588668, 4265.23979199, 2360.11849078, 5241.08197648
8.4476, -0.19797085, 1.2058085, 2.3226188, 2.604118, 1.7359179, 4.0266415, 1.2342224, 6.0829492, 0.81909726, 0.86731495, 0.7081269, 1.07849463, 0.5970947, 1.32557285, 794.49516765, 841.26461329, 686.85787553, 1046.1013779, 579.16059235, 1285.75844746, 3243.19829156, 3434.11523148, 2803.81351476, 4270.27669865, 2364.18384924, 5248.57767543
8.44964, -0.19734796, 1.2681871, 2.3793906, 2.6129586, 1.7429239, 4.0407811, 1.2385368, 6.1021112, 0.83127927, 0.87112474, 0.7114646, 1.08329501, 0.59974763, 1.3312332, 804.52346638, 843.08645066, 688.56518139, 1048.4277501, 580.44396876, 1288.38572466, 3284.12071349, 3441.53749591, 2810.77093372, 4279.75495383, 2369.41262808, 5259.28008584
8.45168, -0.4252896, 1.2903666, 2.2681903, 2.6103948, 1.743757, 4.0376032, 1.2380338, 6.0959273, 0.81360729, 0.87282703, 0.7133753, 1.08551769, 0.60109254, 1.3338131, 785.86751082, 843.06816067, 689.05291167, 1048.50717852, 580.59840851, 1288.3370004, 3207.95213984, 3441.44817391, 2812.74989999, 4280.06095259, 2370.03296528, 5259.05878584
8.45372, -0.40507555, 1.2349615, 2.2376905, 2.6043424, 1.7362896, 4.0266, 1.2354862, 6.0799158, 0.81005967, 0.87390866, 0.71355604, 1.0866414, 0.60191609, 1.33525983, 780.93256877, 842.48575642, 687.8988895, 1047.56932041, 580.27315021, 1287.24824622, 3187.7938434, 3439.05609126, 2808.02713646, 4276.21431567, 2368.69513413, 5254.59200748
8.45576, -0.3611921, 1.2041276, 2.2266657, 2.5802664, 1.7183308, 3.9916605, 1.2223331, 6.0314445, 0.810012, 0.8719593, 0.71156951, 1.08452793, 0.6001485, 1.33313647, 779.37265462, 838.97675414, 684.65382941, 1043.50480334, 577.44741358, 1282.70953253, 3181.41261576, 3424.71757782, 2794.7687379, 4259.60460159, 2357.1502998, 5236.042431
8.45779, -0.66879209, 1.1999171, 2.0580071, 2.5699064, 1.713509, 3.9785918, 1.2176564, 6.0147555, 0.78061019, 0.87230716, 0.71228529, 1.08536415, 0.6004449, 1.33450367, 749.62559502, 837.68285196, 684.01270289, 1042.28302276, 576.61156683, 1281.53349356, 3059.97156065, 3419.42126961, 2792.13974533, 4254.59913452, 2353.72832486, 5231.2195186
8.45982, -1.1474852, 1.2355089, 1.8589689, 2.5536943, 1.7011016, 3.9546149, 1.2089207, 5.9807505, 0.74370167, 0.87166006, 0.71142287, 1.08471287, 0.59973805, 1.33395303, 712.78826782, 835.42782179, 681.85119695, 1039.6246777, 574.80877265, 1278.50468353, 2909.58916988, 3410.20167174, 2783.30459084, 4243.72964533, 2346.35929795, 5218.83362675
8.46185, -1.4820777, 1.2267719, 1.7167676, 2.5605464, 1.709082, 3.9675974, 1.2118041, 6.0006402, 0.71643283, 0.87495567, 0.71482738, 1.08913954, 0.60191607, 1.33942537, 685.30505335, 836.94034781, 683.76935087, 1041.81829237, 575.76384353, 1281.22962979, 2797.39120186, 3416.36115769, 2791.12251816, 4252.66574463, 2350.24782374, 5229.93443054
8.46387, -0.97640218, 1.1272156, 1.8490055, 2.554552, 1.7036611, 3.9574728, 1.2092015, 5.9852568, 0.74532517, 0.87606042, 0.71543188, 1.09039953, 0.60273446, 1.34096697, 711.54138919, 836.35072865, 683.00309149, 1040.97436603, 575.41397386, 1280.18419225, 2904.47461481, 3413.93978954, 2787.98278108, 4249.20274034, 2348.80964827, 5225.64469921
8.4659, -0.74049761, 1.1180254, 1.9422476, 2.5647441, 1.7070808, 3.9702601, 1.2125656, 6.0056201, 0.76576653, 0.87996643, 0.71791185, 1.09484733, 0.60505758, 1.34655164, 729.60439914, 838.41138463, 684.00958268, 1043.1448704, 576.48467782, 1282.96283349, 2978.19408232, 3422.33658018, 2792.0792333, 4258.044337, 2353.17009881, 5236.96447422
8.46791, -0.80891962, 1.130435, 1.9240524, 2.5642318, 1.7098735, 3.9712068, 1.209269, 6.0080867, 0.76403738, 0.88203294, 0.7202581, 1.09765893, 0.60571401, 1.35012586, 726.51712346, 838.71816261, 684.88774897, 1043.75521578, 575.96867846, 1283.82403657, 2965.57940392, 3423.57423992, 2795.65193546, 4260.51757173, 2351.05380862, 5240.45751735
8.46993, -1.0973635, 1.1517994, 1.823715, 2.5661962, 1.7080867, 3.9726832, 1.2131356, 6.0099675, 0.74568819, 0.8845527, 0.72166183, 1.1005778, 0.60818185, 1.35367636, 707.65136405, 839.43252359, 684.85056531, 1044.43839799, 577.15908575, 1284.62664243, 2888.55863153, 3426.47550018, 2795.48816301, 4263.28797324, 2355.90284084, 5243.71118999
8.47195, -1.66246, 1.1992349, 1.6501016, 2.5825781, 1.7237982, 3.9981578, 1.2240656, 6.0428281, 0.71106953, 0.88957682, 0.72677493, 1.10684471, 0.61243369, 1.36074531, 673.44146417, 842.50258467, 688.31577251, 1048.27318205, 580.02519196, 1288.73798682, 2748.90559478, 3438.99238737, 2809.62070009, 4278.92276958, 2367.59181031, 5260.47065806
8.47396, -1.4486611, 1.1535193, 1.7172078, 2.5908886, 1.7243493, 4.0088996, 1.2262292, 6.0612133, 0.72718699, 0.89322125, 0.72869753, 1.11108495, 0.61449804, 1.36620056, 687.31965692, 844.25124246, 688.74738179, 1050.17077517, 580.80876975, 1291.29991416, 2805.5426579, 3446.1154295, 2811.37043103, 4286.65014622, 2370.78012134, 5270.90554864
8.47597, -1.0461044, 1.2650064, 1.9455273, 2.5917919, 1.7249927, 4.0103762, 1.2265958, 6.0638349, 0.77595523, 0.8956082, 0.73065377, 1.11406507, 0.61612486, 1.36990889, 731.92911176, 844.79322176, 689.1979663, 1050.85528712, 581.16719678, 1292.18305198, 2987.61938577, 3448.31291139, 2813.19757841, 4289.42581597, 2372.23298757, 5274.48775305
8.47797, -0.33610351, 1.2952973, 2.3228892, 2.5834181, 1.7234374, 4.0007868, 1.2232321, 6.0482763, 0.84999344, 0.89639345, 0.73214834, 1.11551144, 0.61681618, 1.37156735, 800.14150825, 843.82016987, 689.20799978, 1050.08694069, 580.64004935, 1291.12521993, 3266.03767211, 3444.32632835, 2813.22649553, 4286.27120564, 2370.0711131, 5270.14729795
8.47998, 0.32185475, 1.3002246, 2.7336647, 2.5937756, 1.7282356, 4.014201, 1.2285727, 6.0682032, 0.92441751, 0.90045443, 0.73501637, 1.12019879, 0.61972065, 1.37729065, 868.41751274, 845.90608847, 690.49004892, 1052.33861767, 582.17879243, 1293.85619085, 3544.71310702, 3452.82580685, 2818.44745272, 4295.44365051, 2376.34175483, 5281.27188941
8.48198, 0.77219859, 1.3335034, 3.0793765, 2.5760528, 1.7184222, 3.9907452, 1.2185164, 6.0340681, 0.98360609, 0.89963676, 0.73477564, 1.11973902, 0.61873617, 1.37687627, 922.12526445, 843.40448388, 688.84809664, 1049.7491349, 580.0617317, 1290.81388708, 3763.9216441, 3442.59995253, 2811.73324321, 4284.85547686, 2367.69015128, 5268.83116147
8.48398, 0.89609549, 1.3644424, 3.1999767, 2.5493529, 1.7001371, 3.9535055, 1.2019877, 5.9831519, 1.00522443, 0.89723169, 0.73270912, 1.1173283, 0.61608359, 1.37453132, 940.44780569, 839.41411616, 685.49337469, 1045.32771013, 576.38318321, 1285.95657655, 3838.69389109, 3426.29736633, 2798.02793296, 4266.78978968, 2352.6649655, 5248.98205381
8.48597, 0.55731224, 1.3793671, 2.9660395, 2.5423809, 1.6951705, 3.9424693, 1.2014527, 5.9671956, 0.97023729, 0.89827602, 0.73349337, 1.11859702, 0.61750835, 1.37617808, 905.84041417, 838.65537791, 684.80972742, 1044.35316621, 576.52290531, 1284.83797612, 3697.41853594, 3423.18568598, 2795.22545047, 4262.79363831, 2353.2251853, 5244.39368601
8.48797, 0.27670383, 1.3504648, 2.753065, 2.5268826, 1.6798254, 3.916765, 1.1935942, 5.9333392, 0.93714927, 0.89782785, 0.73203629, 1.11780049, 0.61706212, 1.3757836, 873.12133945, 836.48643493, 682.02209114, 1041.43010477, 574.90319201, 1281.78728322, 3563.85190063, 3414.31784594, 2783.8349791, 4250.8440586, 2346.60377766, 5231.91890875
8.48996, -0.19124355, 1.3450652, 2.4583983, 2.5335993, 1.6898875, 3.929394, 1.1980138, 5.948947, 0.88784636, 0.90132343, 0.7361064, 1.12246933, 0.6197872, 1.38112105, 825.45767335, 837.98771285, 684.38043003, 1043.59376182, 576.23495029, 1284.07010604, 3369.28683282, 3420.43094167, 2793.44907193, 4259.6571987, 2352.02953865, 5241.21422621
8.49195, -0.76370241, 1.3872887, 2.1710117, 2.5600725, 1.7027694, 3.9650737, 1.2100247, 6.0036041, 0.83648787, 0.90835309, 0.7408094, 1.1304574, 0.62449028, 1.39102389, 776.07245917, 842.7472072, 687.30437473, 1048.81000541, 579.38641437, 1290.55706452, 3167.69656855, 3439.84302606, 2805.37169389, 4280.92997753, 2364.88273096, 5267.66945082
8.49393, -0.23887125, 1.3533136, 2.4245, 2.5342372, 1.6847535, 3.9276768, 1.1966825, 5.9508411, 0.88625082, 0.90608552, 0.73877764, 1.12801124, 0.62263715, 1.38846435, 820.51015059, 838.87353755, 683.97629053, 1044.33716984, 576.45091638, 1285.4702817, 3349.06358604, 3424.01713846, 2791.77544199, 4262.65486729, 2352.89078605, 5246.88415895
8.49591, 0.34668029, 1.3227412, 2.7607033, 2.5429314, 1.695071, 3.9439279, 1.2015256, 5.9705242, 0.94815249, 0.90998796, 0.74295459, 1.13326847, 0.62551083, 1.39435884, 875.96064098, 840.70193645, 686.38640409, 1046.98198488, 577.8847578, 1288.19306563, 3575.37959328, 3431.46530448, 2801.60069696, 4273.43175954, 2358.73311383, 5257.97505457
8.49789, 1.0212879, 1.3425584, 3.2553035, 2.4981623, 1.6630899, 3.8784776, 1.1756848, 5.8801488, 1.03226848, 0.904289, 0.73782741, 1.12675, 0.62035798, 1.38736611, 951.63962581, 833.65642192, 680.19688389, 1038.74134636, 571.90280507, 1279.0011445, 3884.25924108, 3402.69317597, 2776.32515542, 4239.77792043, 2334.30670114, 5220.43416454
8.49987, 1.164363, 1.336165, 3.3617131, 2.4989437, 1.6645511, 3.8804517, 1.1788957, 5.8814917, 1.05174812, 0.90679613, 0.74008225, 1.1299847, 0.62282941, 1.39115386, 967.51862905, 834.17515077, 680.81259043, 1039.48961215, 572.94997449, 1279.74298277, 3949.05468981, 3404.79572421, 2778.82623899, 4242.81373466, 2338.57076842, 5223.43950402
8.50185, 1.0557549, 1.3394033, 3.2774039, 2.4802924, 1.6522436, 3.8546835, 1.1691544, 5.847004, 1.04103448, 0.90563161, 0.73915781, 1.12900143, 0.62177902, 1.39048666, 955.75465487, 831.44376339, 678.60722304, 1036.51550073, 570.84391107, 1276.58028847, 3901.02158224, 3393.63250693, 2769.81274374, 4230.65618155, 2329.96450064, 5210.50798068
8.50382, 0.49163394, 1.3195459, 2.8344322, 2.4748366, 1.6448246, 3.8433471, 1.1672952, 5.8296437, 0.97050256, 0.90685304, 0.73930466, 1.13010411, 0.62280774, 1.39182507, 889.23401416, 830.91441838, 677.3963097, 1035.47074689, 570.65467549, 1275.27555807, 3629.49433237, 3391.45728143, 2764.8583249, 4226.37365121, 2329.18205721, 5205.16010019
8.50579, -0.33636168, 1.2531297, 2.2561641, 2.4847986, 1.6503461, 3.8573547, 1.1701836, 5.8518004, 0.86799604, 0.91091531, 0.74236915, 1.13495121, 0.62511426, 1.39790338, 793.72516693, 832.97200469, 678.8476583, 1037.83806792, 571.6257869, 1278.29049831, 3239.65175345, 3399.84081137, 2770.77015845, 4236.01777616, 2333.13564945, 5217.44330001
8.50776, -0.90967358, 1.1599933, 1.9004352, 2.4838103, 1.6514543, 3.8557019, 1.1726513, 5.8464171, 0.79860675, 0.91298923, 0.74445718, 1.13751771, 0.62732253, 1.40072003, 728.80829643, 833.19371777, 679.39141541, 1038.09834726, 572.49436927, 1278.29671496, 2974.67554448, 3400.73101282, 2772.97752847, 4237.06176436, 2336.6707102, 5217.44606256
8.50972, -1.1141587, 1.2006555, 1.8086332, 2.4375046, 1.6183328, 3.7883991, 1.1482887, 5.75243, 0.78100817, 0.90667794, 0.7387785, 1.13033764, 0.6223087, 1.39285529, 711.31694051, 825.77289675, 672.85552167, 1029.47490595, 566.77860513, 1268.56747947, 2903.27096636, 3370.42791952, 2746.28901597, 4201.84651145, 2313.33147703, 5177.71322774
8.51169, -1.0508214, 1.1874754, 1.8168707, 2.437434, 1.6210345, 3.7898101, 1.1496554, 5.7556163, 0.78474233, 0.90893223, 0.74124401, 1.13337543, 0.62423615, 1.39672526, 713.2672027, 826.14575686, 673.73075552, 1030.1464462, 567.38008235, 1269.51010217, 2911.21838287, 3371.93509696, 2749.84935962, 4204.56914304, 2315.7763592, 5181.53804446
8.51365, -0.49574925, 1.1620462, 2.0592217, 2.4366796, 1.6218899, 3.7903961, 1.1481623, 5.7583649, 0.83753172, 0.91106408, 0.7432936, 1.13629739, 0.6253906, 1.40055221, 759.70205147, 826.40123924, 674.22124117, 1030.70419665, 567.27466421, 1270.40249237, 3100.72996514, 3372.96323051, 2751.83935807, 4206.82737604, 2315.33605364, 5185.15787641
8.51561, -0.13296833, 1.1485043, 2.2509905, 2.4615604, 1.6334582, 3.8241395, 1.1588812, 5.8060313, 0.87786276, 0.918005, 0.74781438, 1.14421243, 0.62988208, 1.40987134, 794.65801147, 830.99552184, 676.93574587, 1035.76277443, 570.18120028, 1276.24226067, 3243.38890535, 3391.70009871, 2762.90662914, 4227.45563837, 2327.18899493, 5208.97031058
8.51756, 0.06750795, 1.1574689, 2.377214, 2.456383, 1.6353789, 3.8202055, 1.1582738, 5.8010334, 0.90440701, 0.91934352, 0.75013421, 1.14649758, 0.63129943, 1.41280578, 817.01197261, 830.50513628, 677.64693166, 1035.70874665, 570.29543804, 1276.28294017, 3334.61194172, 3389.68391889, 2765.79735221, 4227.21682239, 2327.64517747, 5209.11379023
8.51951, -0.265288, 1.1794461, 2.209313, 2.4853256, 1.6547287, 3.8620364, 1.1728841, 5.8600368, 0.87408544, 0.92707935, 0.75646469, 1.15566894, 0.63687296, 1.42355887, 787.99586254, 835.77034975, 681.95970293, 1041.84591812, 574.14668628, 1283.35109303, 3216.16953451, 3411.15894699, 2783.38773662, 4252.24707486, 2343.353777, 5237.93954217
8.52146, -0.71653438, 1.164336, 1.9706898, 2.4907045, 1.6591744, 3.8708714, 1.1755173, 5.8737313, 0.82762848, 0.93043791, 0.75940301, 1.15992702, 0.63920595, 1.42883912, 744.57022643, 837.06201427, 683.19165129, 1043.52030262, 575.05719809, 1285.44520667, 3038.91655553, 3416.41597109, 2788.40376103, 4259.06249149, 2347.0597905, 5246.4637735
8.52341, -0.954034, 1.1195663, 1.8212239, 2.4847563, 1.648922, 3.8591223, 1.1700452, 5.8549769, 0.79765412, 0.93169731, 0.75898466, 1.16112029, 0.63934351, 1.43019592, 716.10978309, 836.44971321, 681.39350973, 1042.41873318, 573.98329897, 1283.98671239, 2922.74432137, 3413.90204004, 2781.05265171, 4254.54798247, 2342.66653971, 5240.48820582
8.52536, -0.98686725, 1.0848044, 1.7678369, 2.4565952, 1.6321477, 3.818341, 1.1523152, 5.7986185, 0.78789139, 0.92877829, 0.75705074, 1.15793082, 0.63610807, 1.42694596, 705.86333811, 832.08238417, 678.23353104, 1037.37764207, 569.88230681, 1278.38538414, 2880.91171704, 3396.06232636, 2768.14337988, 4233.95470867, 2325.91852615, 5217.60407893
8.5273, -0.9916606, 1.0527154, 1.7323902, 2.4482874, 1.6256866, 3.8064642, 1.1485105, 5.7816324, 0.78195257, 0.92958424, 0.75748836, 1.15909338, 0.63668561, 1.42850837, 699.07396989, 831.05826126, 677.20270671, 1036.24189581, 569.20375609, 1277.10177942, 2853.18917547, 3391.86772407, 2763.92415625, 4229.3008861, 2323.13898881, 5212.34251305
8.52924, -1.0157236, 1.0249172, 1.7019613, 2.4497616, 1.6254407, 3.808972, 1.1526962, 5.7857264, 0.77705259, 0.93226093, 0.75938347, 1.16246387, 0.63948889, 1.43269755, 693.22791454, 831.69312864, 677.46485012, 1037.06288576, 570.50391984, 1278.1450672, 2829.31685733, 3394.44407766, 2764.98202178, 4232.63322673, 2328.43531504, 5216.57785107
8.53118, -1.1236816, 1.029988, 1.6473232, 2.4303554, 1.6152506, 3.782227, 1.1447411, 5.7490859, 0.76645875, 0.93096697, 0.75896078, 1.16137688, 0.63892961, 1.43185414, 682.32569346, 828.77608604, 675.65076581, 1033.89423362, 568.79524311, 1274.6815996, 2784.80875153, 3382.52380001, 2757.56604752, 4219.68238564, 2321.45145058, 5202.41947216
8.53312, -1.2074383, 0.9847403, 1.5930979, 2.4289079, 1.6120005, 3.7778296, 1.1401763, 5.7429134, 0.75570147, 0.93311368, 0.76017156, 1.1637246, 0.63931521, 1.43481255, 671.31268356, 828.91336837, 675.28360569, 1033.77208957, 567.92321906, 1274.58778999, 2739.84884626, 3383.06930825, 2756.05549138, 4219.16542959, 2317.88228439, 5202.0138624
8.53505, -1.388854, 0.96495882, 1.5339991, 2.4486121, 1.6273316, 3.8084592, 1.1537979, 5.7854002, 0.7434834, 0.93933114, 0.76576719, 1.17147595, 0.64479787, 1.44386114, 659.04735667, 832.65302795, 678.8004147, 1038.43358053, 571.56936336, 1279.88448121, 2689.77827603, 3398.31728844, 2770.39668051, 4238.17204903, 2332.75324037, 5223.60865051
8.53698, -1.8893343, 1.1374657, 1.4635129, 2.4390206, 1.6210411, 3.795286, 1.1488821, 5.7678941, 0.72810263, 0.93994417, 0.76628679, 1.17251007, 0.64510745, 1.44544964, 644.0253802, 831.40463141, 677.80024007, 1037.1151048, 570.61401828, 1278.53712818, 2628.45742137, 3393.20738092, 2766.30258057, 4232.7724618, 2328.8440133, 5218.08690521
8.53891, -1.7890243, 1.1641605, 1.5224931, 2.4682526, 1.6422621, 3.839535, 1.1630161, 5.8313146, 0.74458376, 0.94804881, 0.77331624, 1.18242938, 0.65077185, 1.4571999, 657.17826658, 836.75887542, 682.53788314, 1043.62588275, 574.3787834, 1286.14153042, 2682.12649908, 3415.04469524, 2785.62611716, 4259.3262401, 2344.19887849, 5249.0997584
8.54083, -0.86302063, 1.1272195, 1.8693833, 2.4699725, 1.6432631, 3.8422253, 1.1637283, 5.8354737, 0.82723084, 0.95087536, 0.77558801, 1.18595702, 0.65268455, 1.46155645, 728.54212805, 837.43585166, 683.06029636, 1044.47224616, 574.81922994, 1287.19264245, 2973.36922185, 3417.7927271, 2787.74608042, 4262.76190526, 2345.98623833, 5253.36674208
8.54275, -0.06136103, 1.1872473, 2.3481067, 2.4732848, 1.6432662, 3.8452894, 1.1653221, 5.8389849, 0.92957434, 0.95403054, 0.77764104, 1.18956925, 0.65485961, 1.46586471, 816.89183175, 838.38346403, 683.3758087, 1045.37029472, 575.47787468, 1288.17336648, 3333.93270111, 3421.64523889, 2789.02159038, 4266.40844583, 2348.66408327, 5257.34637593
8.54468, 0.37910042, 1.2926651, 2.7250099, 2.4694727, 1.6431918, 3.8410124, 1.1619776, 5.8349583, 1.0040817, 0.95584424, 0.77970288, 1.19208676, 0.65566785, 1.46927771, 880.42235105, 838.12564967, 683.67727842, 1045.27333521, 574.9179855, 1288.32636783, 3593.20028215, 3420.57799562, 2790.23969209, 4265.99397266, 2346.3687232, 5257.94769164
8.54659, 0.60941111, 1.3554067, 2.9551122, 2.4819177, 1.6481506, 3.8570886, 1.1694871, 5.8564895, 1.04839734, 0.96079915, 0.78295602, 1.19775703, 0.65953317, 1.47590229, 917.26216308, 840.62089325, 685.02266074, 1047.93971437, 577.03772866, 1291.29412867, 3743.53546416, 3430.74668559, 2795.71830983, 4276.85741652, 2355.00960178, 5270.03681163
8.54851, 0.79875577, 1.3499814, 3.0979914, 2.4993563, 1.6639635, 3.886739, 1.1774527, 5.8997055, 1.07632937, 0.96676111, 0.78881831, 1.20558484, 0.66355484, 1.48532077, 939.60928501, 843.95886982, 688.61914626, 1052.44615275, 579.26719032, 1296.64879985, 3834.72182703, 3444.35453209, 2810.3839679, 4295.23026018, 2364.09811381, 5291.8670921
8.55042, 0.84797218, 1.326097, 3.1159689, 2.520652, 1.6777252, 3.9167332, 1.1881474, 5.9411386, 1.08228059, 0.97341886, 0.79415217, 1.21340368, 0.66831079, 1.49443887, 942.76531438, 847.93680098, 691.77912482, 1056.98550905, 582.1597825, 1301.79284647, 3847.58533979, 3460.57407373, 2823.26808004, 4313.73735011, 2375.89292944, 5312.83766507
8.55233, 0.66364745, 1.3054019, 2.9622097, 2.5323773, 1.6815577, 3.9308265, 1.1939203, 5.9654918, 1.05777963, 0.97802848, 0.79697222, 1.21851039, 0.67154476, 1.50110276, 919.63388601, 850.29822314, 692.88786069, 1059.37325181, 583.84119353, 1305.05913862, 3753.1656003, 3470.19622663, 2827.78062353, 4323.46318145, 2382.74460841, 5326.14461032
8.55424, 0.18003226, 1.2646487, 2.59619, 2.5509093, 1.6975441, 3.9584716, 1.2049638, 6.0016955, 0.99266924, 0.98397448, 0.80268816, 1.22574489, 0.67627499, 1.50929212, 861.3417797, 853.79731659, 696.49468992, 1063.58215901, 586.80563666, 1309.61685434, 3515.25122093, 3484.46125604, 2842.48815838, 4340.62130871, 2394.83243395, 5344.72186848
8.55615, -0.39375662, 1.2110538, 2.214045, 2.541753, 1.6883431, 3.9446599, 1.198852, 5.9849211, 0.91893262, 0.98459385, 0.80245521, 1.22657817, 0.67619699, 1.51084413, 795.79442964, 852.65696797, 694.92514556, 1062.21506288, 585.58569519, 1308.38901072, 3247.72941306, 3479.79203043, 2836.07015964, 4335.02293334, 2389.84317471, 5339.68738104
8.55805, -1.1482069, 1.1748653, 1.8163806, 2.5138762, 1.6711253, 3.9050097, 1.1854231, 5.9279769, 0.83434867, 0.98155829, 0.80029234, 1.22336263, 0.67403251, 1.50729203, 721.12513129, 848.35797508, 691.69034054, 1057.34876452, 582.5643395, 1302.74811962, 2942.9824376, 3462.23216073, 2822.8561676, 4315.14408442, 2377.50224688, 5316.64293795
8.55995, -1.679672, 1.0993274, 1.5696831, 2.4939205, 1.6572164, 3.8777123, 1.1720227, 5.8899512, 0.77751537, 0.98004111, 0.79890034, 1.22205509, 0.67184796, 1.50611745, 670.67622163, 845.37270288, 689.12265717, 1054.13130239, 579.52867466, 1299.16037537, 2737.08346255, 3450.03381679, 2812.36484575, 4301.99440812, 2365.10301143, 5301.97771136
8.56185, -1.8230901, 1.0567581, 1.4869916, 2.5057132, 1.663075, 3.8930699, 1.1801855, 5.9132389, 0.75861475, 0.98476522, 0.80227441, 1.22747632, 0.67583731, 1.5127938, 653.07201388, 847.75917001, 690.6575016, 1056.70294182, 581.81103349, 1302.32545216, 2665.22754936, 3459.75795491, 2818.61626486, 4312.47049667, 2374.40705165, 5314.87125401
8.56375, -1.4227889, 1.0489049, 1.6024243, 2.5150839, 1.673787, 3.9109767, 1.1842722, 5.9356612, 0.78945077, 0.98903698, 0.80683808, 1.2333289, 0.67867533, 1.51939553, 678.25914636, 849.73427511, 693.19750847, 1059.61845138, 583.08606862, 1305.39351199, 2768.00560144, 3467.80319273, 2828.9697185, 4324.34980721, 2379.60005807, 5327.36870954
8.56564, -0.91231578, 1.091142, 1.8250561, 2.4961012, 1.6594095, 3.8805216, 1.1765287, 5.8930128, 0.84458486, 0.98772553, 0.80534501, 1.23154486, 0.67811983, 1.51765786, 724.17615278, 846.90989011, 690.53054829, 1055.96898481, 581.44330319, 1301.29212687, 2955.38195226, 3456.26156676, 2818.07335419, 4309.43723826, 2372.88543388, 5310.6074421
8.56753, -0.68437695, 1.1046653, 1.9500033, 2.5142898, 1.6734588, 3.9104638, 1.1835052, 5.9356183, 0.8751793, 0.99377263, 0.81074985, 1.23934865, 0.6818117, 1.52690616, 748.89887509, 850.38026303, 693.76600834, 1060.52189707, 583.43246311, 1306.58746576, 3056.26258026, 3470.40897424, 2831.2648894, 4327.99874242, 2380.99276744, 5332.19438871
8.56942, -0.57407544, 1.131676, 2.0277738, 2.5170777, 1.6737678, 3.912426, 1.186292, 5.9392903, 0.89468187, 0.99679808, 0.81284266, 1.24274479, 0.68431283, 1.53117969, 764.03778546, 851.242688, 694.14897664, 1061.27553204, 584.38745479, 1307.59231661, 3118.03085041, 3473.91321855, 2832.81529412, 4331.05523403, 2384.87957967, 5336.27166164
8.57131, -0.95651824, 1.1722601, 1.8902925, 2.5453961, 1.694137, 3.956583, 1.1964704, 6.0020749, 0.86598088, 1.00489685, 0.81981915, 1.25286402, 0.68896122, 1.54310153, 738.02207286, 856.41158303, 698.68128308, 1067.73870428, 587.15913876, 1315.09022804, 3011.84767173, 3494.99198903, 2851.29899647, 4357.41212729, 2396.18020928, 5366.84685604
8.57319, -1.0300377, 1.1291765, 1.8351631, 2.536955, 1.6875886, 3.9398438, 1.1963292, 5.9801014, 0.85539303, 1.00573776, 0.82027913, 1.25333704, 0.69064317, 1.54412568, 727.51351719, 855.38201515, 697.64907751, 1065.96571076, 587.39342967, 1313.28204546, 2968.94947575, 3490.77498279, 2847.07405977, 4350.15743808, 2397.12579061, 5359.44411786
8.57507, -1.0362579, 1.079229, 1.8035912, 2.5469943, 1.6918613, 3.9550882, 1.2013405, 6.0016912, 0.85013412, 1.01025819, 0.82338087, 1.25891521, 0.69382741, 1.55079794, 721.55901402, 857.46576429, 698.85194921, 1068.51565401, 588.89228108, 1316.25376293, 2944.63643245, 3499.26323422, 2851.9703455, 4360.54440772, 2403.23193521, 5371.54786972
8.57695, -1.1429739, 1.0996013, 1.7746232, 2.5283038, 1.6813294, 3.9289572, 1.1909317, 5.9655813, 0.84540924, 1.00908684, 0.82288722, 1.25791867, 0.6925599, 1.55003069, 716.0694284, 854.7058644, 696.99306781, 1065.46871949, 586.604625, 1312.89029942, 2922.22087056, 3487.98484628, 2844.37180056, 4348.09084924, 2393.88557862, 5357.79811505
8.57883, -1.5756756, 1.1896641, 1.6710145, 2.5100348, 1.6671372, 3.9009666, 1.1822505, 5.9277224, 0.82244166, 1.00798684, 0.82148693, 1.25661172, 0.69178277, 1.54902675, 695.17092501, 852.00346684, 694.3639447, 1062.15428749, 584.73116805, 1309.31884619, 2836.92322637, 3476.9411911, 2833.6300202, 4334.54573512, 2386.22959066, 5343.19965329
8.58071, -1.3033729, 1.1784119, 1.8025952, 2.4997218, 1.6611449, 3.8903048, 1.1746603, 5.9102793, 0.85638841, 1.00848052, 0.82210149, 1.25809516, 0.69131793, 1.55069247, 722.35422038, 850.64224728, 693.43357859, 1061.18945041, 583.11908392, 1307.99207216, 2947.84247111, 3471.37079498, 2829.82073919, 4330.5891259, 2379.64028284, 5337.76154887
8.58258, -0.68141849, 1.3453376, 2.2022887, 2.4980343, 1.6602333, 3.8877045, 1.1739347, 5.9063967, 0.94899784, 1.01071171, 0.82397239, 1.26088281, 0.69286731, 1.55413738, 798.79800913, 850.7442985, 693.56059229, 1061.32030272, 583.20577876, 1308.16087209, 3259.78616111, 3471.77191125, 2830.32655911, 4331.10397842, 2379.98355645, 5338.42680949
8.58445, 0.22664276, 1.482454, 2.848807, 2.5107276, 1.6677952, 3.9026924, 1.1823897, 5.9308739, 1.08211073, 1.01587434, 0.82796419, 1.26655004, 0.69714082, 1.56134737, 908.92967737, 853.29375706, 695.45675476, 1063.85130633, 585.57036405, 1311.46925868, 3709.20211626, 3482.16048863, 2838.05197556, 4341.4134394, 2389.62252813, 5351.90419104
8.58632, 1.2024483, 1.5113387, 3.619016, 2.5411632, 1.6896946, 3.9481459, 1.196843, 5.9951753, 1.22279389, 1.02464703, 0.83553013, 1.27718734, 0.70319634, 1.5738341, 1024.9274509, 858.84373558, 700.32879218, 1070.51922286, 589.40859627, 1319.16407856, 4182.55262494, 3504.7935515, 2857.92133434, 4368.60480389, 2405.27509469, 5383.28168951
8.58818, 1.9873982, 1.5212331, 4.310893, 2.5713697, 1.7082863, 3.9925973, 1.2129255, 6.0571713, 1.33800952, 1.03337474, 0.84227888, 1.28766632, 0.70972915, 1.58602676, 1119.12788081, 864.32754724, 704.49257904, 1077.02019835, 593.62633191, 1326.57259653, 4566.94819086, 3527.15645448, 2874.90032597, 4395.11474133, 2422.47624158, 5413.49065078
8.59005, 2.4960323, 1.5360255, 4.794805, 2.5782263, 1.7124154, 4.0039585, 1.2162298, 6.0724333, 1.41478507, 1.03744603, 0.84549211, 1.29285488, 0.71254585, 1.59215876, 1180.81275845, 865.87675187, 705.66751375, 1079.046961, 594.70745455, 1328.85299265, 4818.65100253, 3533.46273456, 2879.682192, 4403.36597245, 2426.87729412, 5422.77237386
8.59191, 2.7785502, 1.5649987, 5.0964833, 2.5501595, 1.6935092, 3.9618817, 1.2020419, 6.0140844, 1.46241128, 1.03446999, 0.84300083, 1.28939201, 0.71022185, 1.58861619, 1217.94996891, 861.54470587, 702.08214122, 1073.85315566, 591.49891057, 1323.05806727, 4970.17817867, 3515.76896127, 2865.03832423, 4382.15169558, 2413.77318696, 5399.10054021
8.59376, 2.2276468, 1.568232, 4.5924691, 2.5616675, 1.7009212, 3.980102, 1.2077052, 6.0400849, 1.39183054, 1.0395003, 0.84704276, 1.29571755, 0.71374603, 1.59619064, 1156.68462741, 863.87960594, 703.93723731, 1076.80966106, 593.16061997, 1326.51866107, 4720.14732214, 3525.28157809, 2872.59585449, 4394.19710238, 2420.54354801, 5413.19851362
8.59562, 0.72784554, 1.5199913, 3.2920531, 2.6142099, 1.7392751, 4.0553959, 1.2344733, 6.1470823, 1.18151087, 1.05286947, 0.8587929, 1.31135698, 0.72351103, 1.61450286, 979.77015182, 873.09402558, 712.1556574, 1087.44529312, 599.9729072, 1338.82959149, 3998.18477723, 3562.86751102, 2906.1202805, 4437.57876168, 2448.33192752, 5463.41208911
8.59747, -0.66040561, 1.3422118, 2.2783573, 2.6338602, 1.7533203, 4.0847038, 1.2425736, 6.1900149, 0.98549887, 1.05959909, 0.86452159, 1.31954893, 0.72779032, 1.62439283, 815.45455556, 876.76904197, 715.35147585, 1091.8654697, 602.21269722, 1344.10963461, 3327.64120357, 3577.84841618, 2919.14862678, 4455.59657615, 2457.46102088, 5484.93422687
8.59933, -1.8509709, 1.1681286, 1.6535612, 2.6503522, 1.7657531, 4.1117219, 1.2527483, 6.2270499, 0.84179919, 1.06573729, 0.86988803, 1.32742574, 0.7327069, 1.63357674, 695.02158804, 879.91344338, 718.21280929, 1095.97342692, 604.95081872, 1348.74339455, 2836.17538692, 3590.66379189, 2930.81182992, 4472.34001309, 2468.62349584, 5503.81870829
8.60118, -2.7619003, 1.1485813, 1.3651211, 2.6319295, 1.750147, 4.0846925, 1.2441064, 6.1891169, 0.76674106, 1.06463382, 0.86816125, 1.32630319, 0.73196766, 1.63259129, 631.71124207, 877.14247521, 715.27044445, 1092.72958135, 603.06174242, 1345.07765769, 2577.80174338, 3579.32430387, 2918.77882786, 4459.06298989, 2460.89274251, 5488.81086804
8.60302, -2.2771646, 1.0113607, 1.425426, 2.6331965, 1.7510281, 4.0868778, 1.244021, 6.1931613, 0.7853253, 1.06737957, 0.87040988, 1.32975943, 0.73365369, 1.63694259, 645.68286715, 877.58372248, 715.63814697, 1093.30856615, 603.19923286, 1345.87002397, 2634.78513066, 3581.08393539, 2920.24590476, 4461.37461571, 2461.42564784, 5491.9814469
8.60487, -1.8523965, 1.1160695, 1.6002814, 2.6623772, 1.7722966, 4.1299133, 1.2582048, 6.2555685, 0.83406493, 1.07581222, 0.87774807, 1.33989926, 0.7395667, 1.64905474, 684.32072252, 882.66581178, 720.16119272, 1099.33987269, 606.78827673, 1352.99099077, 2792.41932013, 3601.78054664, 2938.6689048, 4485.93444403, 2476.04266745, 5520.97584989
8.60671, -1.2709211, 1.2384002, 1.8881806, 2.67309, 1.7804485, 4.1431164, 1.2636509, 6.2753714, 0.90812818, 1.08051843, 0.88184061, 1.3452065, 0.74291469, 1.65556069, 743.52796395, 884.67210168, 722.00507351, 1101.38487654, 608.2597748, 1355.48669283, 3033.98390879, 3609.92598957, 2946.15923179, 4494.22772887, 2482.01877881, 5531.09635951
8.60855, -0.54237524, 1.3077059, 2.2865475, 2.6748313, 1.7818137, 4.1461231, 1.2601657, 6.2791576, 1.00171473, 1.08343321, 0.88427041, 1.34888536, 0.74364862, 1.65998681, 818.42661426, 885.19270887, 722.47159479, 1102.07392208, 607.57998257, 1356.25178125, 3339.57136287, 3612.0089079, 2948.02906747, 4496.98781274, 2479.21643198, 5534.15484122
8.61039, 0.1147575, 1.3487873, 2.7151426, 2.6828045, 1.7871647, 4.1576742, 1.2652436, 6.2965232, 1.09416727, 1.08763184, 0.88770709, 1.35398117, 0.74692066, 1.66624095, 892.07239455, 886.74406697, 723.74581781, 1103.89815014, 608.96292537, 1358.48291932, 3640.03951386, 3618.29764288, 2953.19459599, 4504.37981306, 2484.83096708, 5543.19530061
8.61222, 0.40969401, 1.4303028, 2.9943331, 2.6874188, 1.7902176, 4.1653105, 1.2673166, 6.3068988, 1.15178175, 1.09115843, 0.89058022, 1.35845053, 0.74931202, 1.67158347, 937.06004715, 887.73847223, 724.55319723, 1105.20045879, 609.62101226, 1359.95737697, 3823.56479912, 3622.31383521, 2956.4552543, 4509.64224013, 2487.48780864, 5549.14828638
8.61406, 0.48585307, 1.4972416, 3.122424, 2.6959534, 1.7962547, 4.1778049, 1.2715796, 6.3242962, 1.17898812, 1.09551842, 0.89422632, 1.36375881, 0.75237658, 1.6779136, 957.14464184, 889.38095392, 725.96484936, 1107.14808126, 610.80616272, 1362.19014908, 3905.47272102, 3628.97403622, 2962.18125417, 4517.53730886, 2492.29500125, 5558.19490129
8.61589, 0.71935853, 1.5712585, 3.3621923, 2.6779214, 1.7836322, 4.1513439, 1.2609666, 6.2882743, 1.22635851, 1.09447309, 0.8932208, 1.36270086, 0.75103118, 1.67715003, 993.47425175, 886.63374038, 723.59905874, 1103.92532682, 608.41110565, 1358.66090868, 4053.66333783, 3617.72303725, 2952.49420961, 4504.33578639, 2482.49392368, 5543.73090632
8.61772, 0.83082657, 1.5854957, 3.4677429, 2.6891249, 1.7911782, 4.1685027, 1.2682904, 6.3122653, 1.24846776, 1.09940922, 0.89727028, 1.3688124, 0.75502832, 1.68440495, 1009.21234275, 888.71926538, 725.31808323, 1106.49422421, 610.3352597, 1361.60685615, 4117.83209857, 3626.19100318, 2959.47439231, 4514.76586277, 2490.31647435, 5555.68752024
8.61954, 1.1215482, 1.557909, 3.6741503, 2.7084782, 1.8034562, 4.1989193, 1.2816534, 6.3544186, 1.28818837, 1.10602154, 0.90251351, 1.37711331, 0.76082751, 1.69409915, 1039.08427105, 892.1440511, 727.98949315, 1110.81331194, 613.70209904, 1366.50184407, 4239.66843981, 3640.1234073, 2970.34048597, 4532.33705133, 2504.02541281, 5575.59661199
8.62137, 1.4697715, 1.5772563, 3.9736845, 2.6980721, 1.7961985, 4.1838358, 1.2776821, 6.3338984, 1.34293656, 1.10658705, 0.90289235, 1.37799018, 0.76150053, 1.69548657, 1080.89345818, 890.66210087, 726.713724, 1109.10717064, 612.91126351, 1364.65145819, 4410.20748101, 3634.03500185, 2965.10102628, 4525.32366087, 2500.76991314, 5567.98269461
8.62319, 1.5854426, 1.5963261, 4.0882732, 2.6900579, 1.7908569, 4.1718779, 1.2724977, 6.3160881, 1.3654821, 1.10763551, 0.90374623, 1.37937341, 0.7618063, 1.69722784, 1096.6536153, 889.57042054, 725.821723, 1107.81008475, 611.82613246, 1363.08710486, 4474.46010166, 3629.53926269, 2961.42765152, 4519.97965015, 2496.31385941, 5561.53627788
8.62501, 1.5264208, 1.6015829, 4.0427721, 2.6713429, 1.7777217, 4.1442436, 1.2618598, 6.2810232, 1.36118799, 1.10647931, 0.90263125, 1.37816468, 0.76047341, 1.69665553, 1090.81859153, 886.70206668, 723.34384142, 1104.42324587, 609.42245706, 1359.65304651, 4450.60163751, 3617.79465493, 2951.28384328, 4506.10939781, 2486.47814255, 5547.46144062
8.62682, 1.1907383, 1.554761, 3.7225201, 2.6824145, 1.7862526, 4.1589556, 1.2676062, 6.3011445, 1.3093591, 1.11148393, 0.90700918, 1.3839882, 0.76406872, 1.7035307, 1046.9941244, 888.76851836, 725.26572819, 1106.6692958, 610.96720071, 1362.18294455, 4271.74663261, 3626.1845573, 2959.09151727, 4515.22193637, 2492.75236743, 5557.72021141
8.62864, 0.85820197, 1.510509, 3.4210982, 2.681454, 1.7842766, 4.1607019, 1.2682799, 6.3037742, 1.25833393, 1.11403366, 0.90874959, 1.38770271, 0.76616215, 1.70810066, 1003.97289693, 888.84164437, 725.05392613, 1107.19092942, 611.28927112, 1362.82327734, 4096.17258758, 3626.44130088, 2958.19341921, 4517.29837351, 2494.03780035, 5560.26897485
8.63045, -0.0002163, 1.4811491, 2.8069978, 2.7210001, 1.8120298, 4.2185941, 1.2870522, 6.3871554, 1.14263218, 1.12499268, 0.9180537, 1.40077792, 0.77371942, 1.7236106, 909.64762471, 895.60484132, 730.86105673, 1115.15702386, 615.95677199, 1372.16360196, 3711.28654331, 3653.99315674, 2981.85223728, 4549.74777475, 2513.05232603, 5598.31320706
8.63226, -0.78855351, 1.4861721, 2.3618393, 2.7242416, 1.8150962, 4.2221702, 1.2844754, 6.3905735, 1.05072288, 1.12845911, 0.92111285, 1.40485301, 0.77486477, 1.72835494, 834.62294502, 896.37133077, 731.66953316, 1115.91988273, 615.49997995, 1372.8878597, 3405.15316236, 3657.07855249, 2985.11662006, 4552.80811569, 2511.15993835, 5601.20407057
8.63407, -0.99024347, 1.3894127, 2.2015009, 2.7422153, 1.826352, 4.2485785, 1.2972507, 6.4283335, 1.01696364, 1.13500237, 0.92627136, 1.41275814, 0.78065285, 1.7377816, 806.00481061, 899.55759573, 734.12572456, 1119.6957344, 618.71430474, 1377.29636119, 3288.35725322, 3670.03609118, 2995.10327898, 4568.16081141, 2524.24507258, 5619.12586567
8.63588, -0.73394722, 1.3734553, 2.305357, 2.7537531, 1.8353049, 4.2654115, 1.29973, 6.4515675, 1.04328627, 1.14024164, 0.93086888, 1.41910609, 0.78335924, 1.74528767, 825.01226678, 901.6828538, 736.11458691, 1122.20391514, 619.46658303, 1380.14251526, 3365.86575098, 3678.66461876, 3003.18307573, 4578.34128736, 2527.28527761, 5630.67315555
8.63768, -0.39746326, 1.3946329, 2.5017352, 2.7651527, 1.8429866, 4.2822706, 1.306592, 6.4760365, 1.08953929, 1.1454649, 0.93515438, 1.42547393, 0.78739422, 1.75297963, 859.65565913, 903.78143606, 737.84467215, 1124.71091663, 621.26066078, 1383.11566718, 3507.16304933, 3687.18430871, 3010.2071019, 4588.51695569, 2534.5758041, 5642.73858883
8.63948, 0.05463738, 1.4441154, 2.8140035, 2.763302, 1.8405022, 4.2802972, 1.3077021, 6.4746894, 1.15845148, 1.1479678, 0.93687943, 1.42873766, 0.78971419, 1.7572154, 911.96627246, 903.71322125, 737.53838977, 1124.74332092, 621.68569008, 1383.33042877, 3720.53375162, 3686.86391478, 3008.92319718, 4588.59676476, 2536.28085016, 5643.55032119
8.64128, 0.33807459, 1.5193169, 3.0633055, 2.757685, 1.8386105, 4.2708646, 1.3005397, 6.4593862, 1.21174022, 1.14970573, 0.93877007, 1.43077805, 0.78954371, 1.75958396, 951.75305071, 903.02848666, 737.3505189, 1123.79481446, 620.14169104, 1382.05315876, 3882.80683612, 3684.02830817, 3008.12236247, 4584.67475853, 2529.95290693, 5638.27502175
8.64308, 0.6587771, 1.5325817, 3.3048551, 2.7466776, 1.8283705, 4.2567006, 1.299913, 6.4437209, 1.26181303, 1.15033051, 0.93853592, 1.43204066, 0.79136336, 1.76192394, 988.82184892, 901.45839069, 735.48521255, 1122.22100922, 620.15319585, 1380.73458488, 4033.98791912, 3677.58081154, 3000.47826141, 4578.20182544, 2529.97089697, 5632.83127387
8.64487, 0.67536881, 1.5045588, 3.3006057, 2.7866432, 1.8580087, 4.3149488, 1.3155271, 6.5257976, 1.26421083, 1.16161809, 0.94852014, 1.44547475, 0.79812807, 1.77762228, 988.44115035, 908.22756248, 741.61390896, 1130.16490812, 624.02773776, 1389.85916333, 4032.38890021, 3705.15406052, 3025.44637451, 4610.55716799, 2545.74844669, 5669.99123932
8.64667, 0.72715035, 1.5027493, 3.3347554, 2.7785852, 1.8525612, 4.3022715, 1.3126954, 6.5052885, 1.27400292, 1.1629212, 0.94956503, 1.44706266, 0.79931951, 1.77939231, 993.79961514, 907.14913555, 740.71836755, 1128.79671995, 623.51773908, 1388.03402711, 4054.20251345, 3700.71214495, 3021.7583321, 4604.92279276, 2543.638724, 5662.48060043
8.64846, 0.283577, 1.5012202, 3.0306353, 2.7871899, 1.8556274, 4.317097, 1.3198076, 6.5296047, 1.21764455, 1.1677153, 0.95279414, 1.45328099, 0.80354278, 1.78729868, 947.64557541, 908.78757407, 741.52276541, 1131.03229016, 625.36621191, 1390.9853164, 3865.87313079, 3707.35384131, 3025.00534911, 4613.99013941, 2551.15044934, 5674.45561882
8.65025, -0.2087631, 1.452488, 2.697518, 2.7977324, 1.8642999, 4.3335576, 1.3249183, 6.5534438, 1.15170823, 1.17290646, 0.95745458, 1.45976377, 0.8071511, 1.7951266, 894.28017413, 910.74021363, 743.44580492, 1133.47961438, 626.73792641, 1393.88266413, 3648.12994781, 3715.27709562, 3032.81564768, 4623.92105525, 2556.71708365, 5686.21024803
8.65203, -0.83709521, 1.445754, 2.3632055, 2.8174168, 1.8767324, 4.3616925, 1.3342511, 6.5914077, 1.0805089, 1.17978577, 0.96289466, 1.46792925, 0.81188849, 1.80454073, 837.24763239, 914.17372284, 746.11257491, 1137.44578576, 629.10330751, 1398.27396436, 3415.43234205, 3729.24135994, 3043.65986901, 4640.0479066, 2566.3372458, 5704.05927248
8.65382, -1.7103203, 1.5203624, 2.0363302, 2.8555611, 1.9061025, 4.4172819, 1.3504478, 6.6712189, 1.00537842, 1.19055972, 0.97269925, 1.48075434, 0.81873689, 1.81973459, 777.39139196, 920.57961728, 752.12279588, 1144.96756541, 633.07407216, 1407.07815914, 3171.22104339, 3755.33030678, 3068.1425884, 4670.67847035, 2582.50585281, 5739.9090267
8.6556, -1.1557706, 1.5239226, 2.2775534, 2.8396999, 1.8931548, 4.3927416, 1.3452882, 6.6372976, 1.06577787, 1.1900594, 0.97168495, 1.4801313, 0.81910595, 1.81939945, 822.35963032, 918.25588749, 749.75705655, 1142.07684608, 632.02632081, 1403.85787929, 3354.62223702, 3745.80841017, 3058.45715369, 4658.83324397, 2578.20237277, 5726.7072529
8.65738, -0.2467532, 1.5225889, 2.7558492, 2.8600019, 1.9073498, 4.4219868, 1.356569, 6.6778497, 1.17514641, 1.19714681, 0.97764105, 1.48858272, 0.82448963, 1.82929006, 904.83033668, 921.7700418, 752.75665266, 1146.16765706, 634.83428385, 1408.50290919, 3690.99994209, 3760.1006874, 3070.65827567, 4675.46741565, 2589.62725932, 5745.59002448
8.65916, 0.7210064, 1.5884848, 3.4533099, 2.8601462, 1.9054623, 4.4239461, 1.3558029, 6.6812213, 1.31861738, 1.20003838, 0.97949269, 1.49247111, 0.82622684, 1.83412507, 1013.13937139, 922.03102032, 752.57813456, 1146.71720709, 634.81867623, 1409.22177231, 4132.7688907, 3761.12233385, 3069.89501165, 4677.65574387, 2589.53402705, 5748.45679202
8.66093, 1.529847, 1.6784111, 4.1842033, 2.8596513, 1.9087386, 4.4247514, 1.3520485, 6.6834155, 1.45493396, 1.20280003, 0.98267548, 1.49617133, 0.8270524, 1.83880689, 1115.49909019, 922.18779746, 753.41811783, 1147.11582011, 634.10177213, 1409.81479006, 4550.2599905, 3761.71910442, 3073.28652065, 4679.22857724, 2586.58025722, 5750.81045752
8.6627, 2.4734101, 1.7928954, 5.140048, 2.8249444, 1.883075, 4.3716799, 1.3369838, 6.6095752, 1.61644643, 1.19834724, 0.97838895, 1.49074001, 0.82440535, 1.8330086, 1236.68157902, 916.80982075, 748.5281082, 1140.50838331, 630.72112465, 1402.36504639, 5044.52109835, 3739.73912315, 3053.30482689, 4652.22309448, 2572.76090663, 5720.3569489
8.66448, 3.0276001, 1.8581023, 5.7331624, 2.8047684, 1.8684509, 4.3430473, 1.3270085, 6.5684979, 1.71130187, 1.1969555, 0.97694552, 1.48945293, 0.82331562, 1.83173454, 1306.42230575, 913.76594384, 745.8084675, 1137.06094926, 628.5261007, 1398.36162641, 5328.93796361, 3727.28022672, 3042.17636102, 4638.10762626, 2563.77787212, 5703.96136458
8.66624, 2.9031728, 1.8422005, 5.6009532, 2.8449734, 1.8966724, 4.4014993, 1.3470974, 6.6522734, 1.69552994, 1.20840802, 0.98666712, 1.50305479, 0.83152247, 1.84781946, 1291.6010638, 920.52699126, 751.61179071, 1144.97957818, 633.42751008, 1407.61040044, 5268.42193345, 3754.81619445, 3065.8135508, 4670.35502845, 2583.7415909, 5741.62232851
8.66801, 2.9964913, 1.8077093, 5.6534869, 2.8343048, 1.8907708, 4.38865, 1.3387472, 6.6337392, 1.70761008, 1.20907653, 0.98752923, 1.50451315, 0.8309594, 1.84973584, 1297.97779252, 919.03561788, 750.63448118, 1143.60103657, 631.62360886, 1406.00952806, 5294.37210669, 3748.69013046, 3061.7921835, 4664.67875187, 2576.3541071, 5735.02695498
8.66977, 2.990579, 1.7806155, 5.6184654, 2.8272117, 1.8862844, 4.3756191, 1.3349164, 6.6164377, 1.70645384, 1.21050017, 0.98875633, 1.50593228, 0.83178814, 1.85181588, 1294.28224441, 918.11969283, 749.93517547, 1142.19404795, 630.88059931, 1404.53398386, 5279.23823425, 3744.91159634, 3058.90501755, 4658.88681928, 2573.29419104, 5728.94323548
8.67154, 2.358766, 1.7661426, 5.010574, 2.8465972, 1.8971458, 4.4072042, 1.3475284, 6.6601156, 1.61545846, 1.21762923, 0.99403668, 1.51507329, 0.8377627, 1.86248566, 1222.57535719, 921.49908083, 752.28473911, 1146.60408331, 634.01693881, 1409.5249934, 4986.69653054, 3758.65278344, 3068.45355296, 4676.82140864, 2586.057416, 5749.23529498
8.6733, 1.2236315, 1.7782017, 4.0364625, 2.8574583, 1.9066024, 4.4249341, 1.3509803, 6.6861577, 1.45351017, 1.2229468, 0.99895904, 1.52184709, 0.84089568, 1.87070765, 1097.59859791, 923.49177796, 754.35044387, 1149.20229899, 634.99103032, 1412.63964511, 4476.88463639, 3766.73782241, 3076.84422979, 4687.36578766, 2590.00111086, 5761.87390907
8.67506, 0.20768917, 1.6915414, 3.1937072, 2.8654892, 1.9115987, 4.4317194, 1.3569073, 6.6958641, 1.29609244, 1.22768745, 1.00273642, 1.52677329, 0.8448187, 1.87668655, 976.56661481, 925.02551607, 755.53169478, 1150.37769359, 636.54544397, 1414.02679732, 3983.17406745, 3772.95065334, 3081.62721127, 4692.10653674, 2596.31167677, 5767.46612507
8.67681, -0.03481679, 1.4821429, 2.8508119, 2.8902996, 1.9262225, 4.4692785, 1.3695003, 6.7502476, 1.22755992, 1.23603238, 1.00904758, 1.53701154, 0.85082351, 1.88894046, 922.88858135, 929.25824367, 758.60939491, 1155.5365855, 639.65537999, 1420.11934241, 3764.19194571, 3790.17193082, 3094.14530852, 4713.09494562, 2608.96675724, 5792.25043918
8.67857, -0.09632314, 1.3697866, 2.6994071, 2.9107516, 1.9423255, 4.5016927, 1.3780117, 6.7958849, 1.19749597, 1.24349041, 1.01578284, 1.54642118, 0.85559122, 1.90004057, 898.2775377, 932.7793421, 761.96908781, 1160.01677503, 641.80456149, 1425.27725407, 3663.76889512, 3804.49003364, 3107.81303754, 4731.3143208, 2617.70275939, 5813.22169515
8.68032, -0.68631777, 1.3467371, 2.3560912, 2.9301574, 1.9543708, 4.5271816, 1.3907758, 6.8317698, 1.1215447, 1.25073705, 1.02146625, 1.55465668, 0.86168613, 1.90979675, 839.42746623, 936.12232321, 764.52309513, 1163.59295896, 644.93461834, 1429.39987171, 3423.70055156, 3818.08154158, 3118.19454066, 4745.84644377, 2630.43931412, 5829.97021907
8.68207, -1.533161, 1.3020704, 1.9620206, 2.9185246, 1.9492838, 4.5148485, 1.3806225, 6.815105, 1.02602607, 1.25137736, 1.02269033, 1.55642503, 0.86068471, 1.91224217, 766.21340274, 934.50072397, 763.7223492, 1162.30352224, 642.74015981, 1428.01983151, 3125.05311445, 3811.42432052, 3114.89318433, 4740.53341944, 2621.45915356, 5824.27533374
8.68381, -2.7318612, 1.2588551, 1.5713049, 2.9490825, 1.9674081, 4.5553508, 1.3988915, 6.8737755, 0.92049647, 1.26105886, 1.03000451, 1.56730244, 0.86852818, 1.9252608, 685.8647052, 939.61876864, 767.45947043, 1167.80178717, 647.14297003, 1434.51764316, 2797.31386365, 3832.25523654, 3130.0998581, 4762.90455606, 2639.38643888, 5850.71087696
8.68556, -3.1711139, 1.2468377, 1.4524806, 2.9403143, 1.9614052, 4.5421369, 1.3946602, 6.8558369, 0.88724607, 1.26236747, 1.03103303, 1.56898585, 0.86940697, 1.92760993, 659.59042354, 938.46061149, 766.48353925, 1166.40475439, 646.32860181, 1433.01062328, 2690.12299085, 3827.48805454, 3126.08388096, 4757.15252141, 2636.03498374, 5844.49786757
8.6873, -2.4060103, 1.1916018, 1.6073543, 2.9590443, 1.977232, 4.5751543, 1.4016833, 6.9017337, 0.93570941, 1.26958248, 1.03780081, 1.57865802, 0.87379617, 1.93893963, 694.04135824, 941.68418411, 769.76535024, 1170.93399717, 648.11861069, 1438.16475709, 2830.5981619, 3840.59175866, 3139.43306059, 4775.57076498, 2643.30551248, 5865.45235326
8.68904, -1.5818152, 1.2576411, 1.896742, 2.9423267, 1.9634524, 4.5495482, 1.3938078, 6.8658148, 1.01903982, 1.26920703, 1.03680531, 1.57823314, 0.87355141, 1.93880024, 754.12632425, 939.25911173, 767.27342962, 1167.94960924, 646.45963956, 1434.78230752, 3075.61549383, 3830.65778754, 3129.23441642, 4763.34507721, 2636.50958686, 5851.59084546
8.69078, -0.87223949, 1.2967579, 2.2322725, 2.9369802, 1.9607714, 4.5372347, 1.3933712, 6.849286, 1.10832743, 1.27129104, 1.03874264, 1.58012011, 0.87564464, 1.9414094, 818.32168301, 938.64411929, 766.94449776, 1166.6647514, 646.5228357, 1433.41882846, 3337.39078776, 3828.10611248, 3127.85736307, 4758.05086748, 2636.73736228, 5845.96362586
8.69252, -0.57657218, 1.4163296, 2.4805034, 2.9178257, 1.9476229, 4.5125361, 1.3817348, 6.8146815, 1.1713253, 1.27039063, 1.03791083, 1.57985764, 0.87421843, 1.94146869, 862.84126649, 935.81643242, 764.56326997, 1163.78120456, 643.9814271, 1430.15719627, 3518.91658118, 3816.53044291, 3118.11044804, 4746.23680696, 2626.34276987, 5832.59524908
8.69425, -0.55312093, 1.5406571, 2.6050445, 2.911193, 1.9412805, 4.5013411, 1.379371, 6.7998191, 1.20344876, 1.2722004, 1.0388771, 1.58194358, 0.87571054, 1.94432432, 884.46067511, 934.98889778, 763.51065286, 1162.6310486, 643.5932794, 1428.95856003, 3607.04595668, 3813.11234995, 3113.78232046, 4741.49246089, 2624.73007739, 5827.64089043
8.69599, -0.08224579, 1.582298, 2.9137909, 2.9012693, 1.9361769, 4.4889602, 1.372123, 6.7816752, 1.27606809, 1.27332328, 1.04020078, 1.58386271, 0.87567143, 1.9467633, 935.64434818, 933.63178474, 762.70066389, 1161.32689702, 642.06371802, 1427.41448718, 3815.74194655, 3807.53431641, 3110.44353715, 4736.11983362, 2618.46230991, 5821.27743778
8.69772, 0.58571208, 1.5962259, 3.3675154, 2.8849137, 1.9220086, 4.4644563, 1.3661625, 6.7476433, 1.37538227, 1.27301945, 1.03907355, 1.58362706, 0.87603167, 1.94690466, 1006.11233808, 931.23243184, 760.09756787, 1158.44646257, 640.8300368, 1424.18936317, 4103.07774747, 3797.70620454, 3099.79243726, 4724.31926565, 2613.40147057, 5808.0588648
8.69944, 1.026814, 1.5715611, 3.6756588, 2.9050306, 1.9375707, 4.4918676, 1.3773634, 6.7860054, 1.44065334, 1.28075852, 1.04597349, 1.59259508, 0.88189355, 1.9574875, 1051.40192117, 934.7092203, 763.3609686, 1162.2903831, 643.61393766, 1428.59218989, 4287.72708972, 3811.84204079, 3113.06593454, 4739.9418447, 2624.72500789, 5825.94848785
8.70117, 1.2308546, 1.5849393, 3.8483814, 2.9134843, 1.9451207, 4.508318, 1.3782423, 6.8096203, 1.47763006, 1.28568035, 1.0505094, 1.59931473, 0.88427929, 1.96556818, 1076.09449156, 936.30576167, 765.04086293, 1164.71220322, 643.98261345, 1431.43886021, 4388.37609969, 3818.30950603, 3119.88125996, 4749.76429646, 2626.19865785, 5837.49116046
8.7029, 0.9619909, 1.6084631, 3.6664195, 2.915915, 1.9418226, 4.5105246, 1.380647, 6.8138711, 1.4455694, 1.28915548, 1.05201672, 1.6033613, 0.88707266, 1.97067417, 1050.61276095, 936.93405464, 764.58605033, 1165.29295911, 644.70779514, 1432.2490779, 4284.41137255, 3820.82825207, 3117.99103445, 4752.0785887, 2629.12607966, 5840.7288258
8.70462, 0.40913716, 1.6142298, 3.2757668, 2.9070046, 1.9398299, 4.4981405, 1.3765474, 6.7965104, 1.36950725, 1.29012178, 1.05387638, 1.60481271, 0.88777607, 1.97265365, 993.31670899, 935.7376673, 764.38662103, 1163.98601057, 643.91247296, 1430.78456152, 4050.71152541, 3815.90616505, 3117.14246591, 4746.69509307, 2625.85301543, 5834.69044797
8.70634, -0.30513562, 1.5376845, 2.7715072, 2.9370058, 1.9600489, 4.5432175, 1.3918476, 6.8608483, 1.26258425, 1.29973485, 1.06178311, 1.61653133, 0.89474278, 1.98651235, 913.90061891, 940.79146321, 768.55405634, 1170.09932852, 647.64468879, 1437.90394169, 3726.81319139, 3836.4718908, 3134.10160385, 4771.57091544, 2641.04293134, 5863.65658035
8.70806, -0.70527375, 1.4676423, 2.4975623, 2.9473472, 1.9643522, 4.5563259, 1.3952785, 6.880377, 1.20132251, 1.30501979, 1.06539616, 1.62259017, 0.89790812, 1.99391925, 867.7785278, 942.68453898, 769.59176782, 1172.08234657, 648.60633446, 1440.31290657, 3538.69086921, 3844.14809052, 3138.29770448, 4779.60327998, 2644.93443881, 5873.41351275
8.70977, -0.82834313, 1.4701374, 2.4304449, 2.930205, 1.9539154, 4.5317809, 1.3872882, 6.843928, 1.18779693, 1.30421236, 1.06500632, 1.62193617, 0.89739295, 1.99320526, 856.25438827, 940.17548524, 767.73757803, 1169.21498486, 646.90910917, 1436.8539836, 3491.65746795, 3833.87320311, 3130.70120805, 4767.85671344, 2637.98358649, 5859.24231272
8.71149, -1.1462021, 1.4950617, 2.3151424, 2.9758913, 1.988152, 4.6029916, 1.4106672, 6.9455454, 1.16197425, 1.31739551, 1.07679354, 1.63842943, 0.90702641, 2.01261556, 835.90833249, 947.71625991, 774.63049903, 1178.66365289, 652.50235616, 1447.84802221, 3408.65102081, 3864.57925017, 3158.77344277, 4806.33211496, 2660.76163611, 5904.00699103
8.7132, -1.1120207, 1.5230344, 2.3632188, 3.0274408, 2.0195595, 4.6742704, 1.436389, 7.0488324, 1.17670272, 1.33184173, 1.08778513, 1.65489981, 0.91738329, 2.03223245, 844.75556673, 956.1299573, 780.92157643, 1188.05353795, 658.5899986, 1458.94086187, 3444.68913635, 3898.84435992, 3184.39105536, 4844.56720591, 2685.55532848, 5949.17386213
8.71491, -0.32404687, 1.553318, 2.7892821, 3.0097964, 2.0082647, 4.6481918, 1.4242045, 7.0132984, 1.28136496, 1.33105249, 1.08726924, 1.65412621, 0.91561479, 2.03183194, 917.98305942, 953.57971956, 778.93088494, 1185.03306139, 655.9558713, 1455.62533431, 3743.24904231, 3888.40113703, 3176.23757776, 4832.19578689, 2674.78376845, 5935.58680929
8.71662, 0.49648107, 1.5646806, 3.3184232, 3.0010822, 2.0006627, 4.635541, 1.422297, 6.9949322, 1.40090628, 1.33223899, 1.08775261, 1.65574483, 0.91714572, 2.03392507, 1001.52948261, 952.43818421, 777.65109983, 1183.7174945, 655.68160515, 1454.08437453, 4083.87904959, 3883.70229141, 3170.98307102, 4826.77660555, 2673.6350921, 5929.23605009
8.71832, 0.98292314, 1.624171, 3.7219686, 2.9821923, 1.9930571, 4.6118198, 1.4150031, 6.95815, 1.48711623, 1.33114812, 1.08822433, 1.65536865, 0.91693227, 2.0333187, 1060.94538079, 949.67388618, 776.36606555, 1180.98080418, 654.16208577, 1450.61968716, 4326.10703771, 3872.38679478, 3165.7074538, 4815.56304488, 2667.40894894, 5915.04157642
8.72003, 1.0736848, 1.6669882, 3.8335474, 2.9653072, 1.9782877, 4.5852775, 1.4056877, 6.9234665, 1.51281259, 1.33051434, 1.08674947, 1.65450287, 0.916071, 2.03304275, 1077.00224513, 947.22038516, 773.67918945, 1177.87445181, 652.16969214, 1447.36473711, 4391.53057571, 3862.33854399, 3154.71562998, 4802.84204871, 2659.2545712, 5901.70217931
8.72173, 0.83698493, 1.6551781, 3.652328, 2.9756514, 1.9875305, 4.6036159, 1.4105887, 6.9486958, 1.480112, 1.33598234, 1.09185909, 1.6617253, 0.91983492, 2.04155621, 1051.50176665, 949.10911936, 775.67897741, 1180.52356591, 653.46949758, 1450.36319398, 4287.50264268, 3869.99621544, 3162.83412068, 4813.58954319, 2664.5244798, 5913.8617017
8.72343, 0.70079729, 1.6125009, 3.5187075, 2.9873403, 1.9934531, 4.6177387, 1.412019, 6.9704766, 1.45623383, 1.34178175, 1.09608073, 1.6682234, 0.92248604, 2.04960782, 1032.34697311, 951.2101027, 777.02880131, 1182.62970286, 653.96480432, 1452.99908967, 4209.35127697, 3878.51910722, 3168.30219124, 4822.12277421, 2666.51392977, 5924.54255481
8.72513, 0.11698283, 1.6402547, 3.1428425, 2.997634, 2.0000418, 4.6326003, 1.4218187, 6.9913785, 1.3795441, 1.34729775, 1.10050955, 1.67489157, 0.92788978, 2.05757506, 975.8980583, 953.08678572, 778.50728586, 1184.82868685, 656.39498779, 1455.54136628, 3979.13814711, 3886.1271977, 3174.29470486, 4831.03433347, 2676.39259375, 5934.8413761
8.72682, -0.4978393, 1.6205896, 2.7665175, 3.0183662, 2.013793, 4.6625031, 1.4282563, 7.0361052, 1.297402, 1.35517012, 1.10691753, 1.68429213, 0.93220392, 2.06906443, 915.83726077, 956.61582807, 781.37409943, 1188.94335704, 658.04360378, 1460.55447601, 3734.20347191, 3900.47260518, 3185.94798435, 4847.75691262, 2683.08444649, 5955.21478412
8.72851, -0.23845802, 1.5614979, 2.8643124, 3.0089999, 2.0095562, 4.6521019, 1.4275152, 7.018665, 1.32329466, 1.35630529, 1.10839982, 1.68644032, 0.93419328, 2.07144604, 932.11671591, 955.36910199, 780.74674623, 1187.91321667, 658.037245, 1459.1077421, 3800.53789776, 3895.3453108, 3183.3541304, 4843.50202303, 2683.02825716, 5949.24881842
8.73021, -0.11843602, 1.5708858, 2.9325404, 3.0132014, 2.0097605, 4.6553573, 1.4257202, 7.0263969, 1.34220257, 1.36053633, 1.11113855, 1.69111278, 0.93586502, 2.07760223, 943.39009132, 956.27629173, 780.98278626, 1188.62762057, 657.78877777, 1460.27835378, 3846.45936971, 3898.9999325, 3184.28037717, 4846.35983602, 2681.9847175, 5953.95415742
8.7319, 0.15884305, 1.5461212, 3.0769483, 2.999346, 2.0042167, 4.6375819, 1.4240872, 6.9969869, 1.37817617, 1.36068602, 1.11228729, 1.69196133, 0.93758992, 2.07826138, 966.58048771, 954.31380945, 780.09997238, 1186.65294239, 657.57639615, 1457.5835378, 3940.96841918, 3890.95438284, 3180.64495821, 4838.25385463, 2681.08847982, 5942.89949343
8.73358, -0.23220644, 1.5303577, 2.853156, 3.0818121, 2.0603612, 4.7594392, 1.4642389, 7.1747383, 1.33031598, 1.38259547, 1.13048221, 1.71818507, 0.95301123, 2.10957555, 930.99791883, 967.58478189, 791.1478143, 1202.44118472, 666.94791839, 1476.34882776, 3795.8475098, 3945.01879171, 3225.65324802, 4902.57097716, 2719.26772765, 6019.34215758
8.73527, -0.47450622, 1.5227671, 2.7165502, 3.0886791, 2.0652113, 4.7702672, 1.4680903, 7.1896234, 1.30124684, 1.38751349, 1.13457462, 1.7243371, 0.95659301, 2.11691729, 908.66446157, 968.90471672, 792.27676887, 1204.10962652, 667.99169036, 1478.24951946, 3704.74800043, 3950.35567436, 3230.21962385, 4909.31792736, 2723.49253639, 6027.02337658
8.73695, -0.34171809, 1.5385965, 2.7993049, 3.0454822, 2.0321344, 4.7041769, 1.4404397, 7.0950001, 1.32413897, 1.38113617, 1.12819632, 1.71652561, 0.94985214, 2.10806826, 922.63072342, 962.34510813, 786.10222241, 1196.03704892, 661.83594659, 1468.85529517, 3761.64795662, 3923.56705415, 3205.00905028, 4876.34999238, 2698.36433244, 5988.65437645
8.73863, -0.79489068, 1.6067919, 2.6082582, 3.045798, 2.0311659, 4.7048662, 1.4426062, 7.0952916, 1.28128747, 1.38459206, 1.13069114, 1.72085757, 0.9528953, 2.11327694, 890.81247377, 962.63477752, 786.11068147, 1196.42268121, 662.49849522, 1469.25143418, 3631.88114627, 3924.70379813, 3205.00739155, 4877.86723558, 2701.03513935, 5990.20191123
8.74031, -0.98148963, 1.5852689, 2.5139859, 3.0674921, 2.0479717, 4.7354833, 1.4524048, 7.1393346, 1.26101647, 1.39293569, 1.13815475, 1.73069881, 0.95848027, 2.12504537, 874.78365623, 966.29774957, 789.55287115, 1200.60845193, 664.91032883, 1474.17183656, 3566.4906978, 3939.59341902, 3219.00500806, 4894.87754486, 2710.83768627, 6010.19475453
8.74199, -0.52639944, 1.5678431, 2.7400528, 3.0852503, 2.061927, 4.7636449, 1.4645847, 7.1827595, 1.31975141, 1.4004186, 1.14485191, 1.74013266, 0.96487247, 2.13677273, 913.49674479, 969.33242364, 792.43597072, 1204.47344157, 667.85900289, 1479.01711931, 3724.2817739, 3951.92111938, 3230.72288935, 4910.57960654, 2722.82865396, 6029.88082024
8.74366, -0.02331639, 1.6316218, 3.0798426, 3.0804648, 2.0557924, 4.7570743, 1.4615052, 7.170862, 1.40264948, 1.40279116, 1.14597336, 1.74323068, 0.96624014, 2.14027992, 968.72276271, 968.82061006, 791.45253043, 1203.94101846, 667.32197477, 1478.15823166, 3949.39115459, 3949.79006898, 3226.67717048, 4908.35375401, 2720.60862601, 6026.31141741
8.74534, 0.52958111, 1.6604706, 3.4745286, 3.0900291, 2.0648375, 4.7688789, 1.4661761, 7.1891811, 1.49353998, 1.4084784, 1.15136188, 1.74975424, 0.97020158, 2.14836773, 1029.18060603, 970.56568614, 793.38975431, 1205.73479908, 668.55434585, 1480.41460258, 4195.82456185, 3956.85977847, 3234.53842671, 4915.61117204, 2725.60202631, 6035.44209326
8.74701, 0.99791935, 1.7085632, 3.8567033, 3.0788872, 2.057467, 4.7571359, 1.4622919, 7.1730252, 1.57746588, 1.409447, 1.15217461, 1.75196183, 0.97133468, 2.15131021, 1084.57496596, 969.05482931, 792.16910423, 1204.54835907, 667.83395807, 1479.11737755, 4421.60976195, 3950.6557201, 3229.52562461, 4910.71889946, 2722.63443383, 6030.0855551
8.74868, 1.2341947, 1.7051646, 4.0396935, 3.0829941, 2.0596492, 4.7594133, 1.4620789, 7.1774962, 1.6185065, 1.41392569, 1.15567806, 1.75677826, 0.97370106, 2.15738038, 1110.28260403, 969.94179674, 792.78597093, 1205.13593769, 667.95119686, 1479.94580899, 4526.36396255, 3954.22712975, 3232.00402837, 4913.0589442, 2723.08168678, 6033.39487803
8.75035, 1.2892989, 1.6863088, 4.0612042, 3.0742625, 2.0534455, 4.7479479, 1.457389, 7.16266, 1.6268134, 1.41540525, 1.15678305, 1.75898971, 0.97453641, 2.1604663, 1113.51138266, 968.8080111, 791.7878587, 1203.98262605, 667.04478195, 1478.78288575, 4539.47570157, 3949.56036763, 3227.89852113, 4908.3017571, 2719.35574856, 6028.58586118
8.75201, 0.91749258, 1.6521502, 3.7377838, 3.074412, 2.0514432, 4.7497171, 1.4580758, 7.1623919, 1.56421629, 1.41863526, 1.15882929, 1.76328937, 0.97696671, 2.1653034, 1068.51755873, 969.07102357, 791.59733407, 1204.50455344, 667.36684274, 1479.12069905, 4355.99949345, 3950.58822695, 3227.08556172, 4910.37436099, 2720.63814505, 6029.89530978
8.75368, 0.13283421, 1.5908782, 3.1385777, 3.0845389, 2.0604688, 4.7622392, 1.4625536, 7.1820758, 1.43663329, 1.4242119, 1.16402553, 1.76964065, 0.9806982, 2.17322392, 979.37506794, 970.90721271, 793.53415267, 1206.39132163, 668.55708745, 1481.52025619, 3992.54931913, 3958.02901047, 3234.94475679, 4918.01048185, 2725.45956262, 6039.60921996
8.75534, -1.0319693, 1.5001332, 2.4294621, 3.1154433, 2.0822853, 4.8093852, 1.4792519, 7.250893, 1.26684324, 1.43458981, 1.17283774, 1.78243047, 0.98852779, 2.18858573, 861.87661888, 976.00032188, 797.9214713, 1212.64817182, 672.52913433, 1488.96943654, 3513.51213539, 3978.74695747, 3252.79362622, 4943.46171402, 2741.62127514, 6069.90846472
8.757, -1.8830641, 1.3733231, 1.9849463, 3.1074412, 2.0757085, 4.7991809, 1.4756518, 7.2339812, 1.14771761, 1.43602541, 1.17366417, 1.78461371, 0.98958388, 2.19103519, 779.2411933, 974.98735119, 796.85757165, 1211.66086777, 671.87652554, 1487.60013676, 3176.60612986, 3974.57272913, 3248.41996095, 4939.38125055, 2738.93001022, 6064.25809342
8.75865, -2.5552167, 1.2586239, 1.7031417, 3.10864, 2.0740102, 4.7993679, 1.4731377, 7.2332718, 1.06555886, 1.43958486, 1.17586509, 1.78872705, 0.99100016, 2.19593483, 721.98770994, 975.41544736, 796.72759169, 1211.98273953, 671.46918307, 1487.89336096, 2943.17716114, 3976.27331846, 3247.85369505, 4940.63800472, 2737.23878789, 6065.38546005
8.76031, -2.7795057, 1.1753375, 1.5998417, 3.1211298, 2.0842094, 4.816864, 1.4788746, 7.2578084, 1.0351244, 1.44580577, 1.18147549, 1.79612365, 0.99522142, 2.20473699, 699.92339929, 977.61514652, 798.88208399, 1214.49071465, 672.94207265, 1490.78411328, 2853.19997437, 3985.1953997, 3256.59971345, 4950.80587305, 2743.21205201, 6077.10100576
8.76196, -3.1335834, 1.3182951, 1.5694274, 3.1114467, 2.0770461, 4.8040834, 1.4732995, 7.2408638, 1.02760263, 1.44689087, 1.18216381, 1.79787652, 0.9956349, 2.20724114, 693.40923165, 976.33798686, 797.70455503, 1213.17729338, 671.83793865, 1489.40975277, 2826.61358324, 3979.94443902, 3251.7630682, 4945.39625348, 2738.68035848, 6071.43032714
8.76361, -2.4301219, 1.2985797, 1.7490715, 3.1148058, 2.0790664, 4.8097989, 1.4775702, 7.2511205, 1.08733548, 1.45102623, 1.18547925, 1.80311421, 0.99938733, 2.21392211, 732.20018792, 977.10568863, 798.28916414, 1214.19800148, 672.97683626, 1490.83168909, 2984.70750242, 3983.02913276, 3254.10959544, 4949.50143996, 2743.29212867, 6077.1584065
8.76526, -1.7104922, 1.3551394, 2.0199072, 3.1253469, 2.0876993, 4.8240826, 1.4828838, 7.2703125, 1.17121154, 1.45686312, 1.19070344, 1.80999345, 1.00351344, 2.22201084, 787.04373479, 978.99905379, 800.14211579, 1216.29949145, 674.35210549, 1493.17151631, 3208.23314669, 3990.70226485, 3261.62618986, 4958.01208026, 2748.86728876, 6086.62789701
8.76691, -1.0366379, 1.3970124, 2.344313, 3.1167557, 2.0812304, 4.8129504, 1.4777041, 7.2559488, 1.26471308, 1.45826211, 1.19163786, 1.81213231, 1.00410228, 2.22500667, 848.10204687, 977.89380449, 799.09864432, 1215.19509106, 673.33943865, 1492.06388396, 3457.08673972, 3986.15204008, 3257.33599773, 4953.45442327, 2744.70843841, 6082.04435665
8.76856, -0.6716621, 1.5161571, 2.6374835, 3.1093073, 2.0763151, 4.8019164, 1.4742512, 7.2401364, 1.34461647, 1.45994123, 1.19302675, 1.8143073, 1.00528522, 2.22780372, 899.7925603, 976.96576541, 798.35151449, 1214.10100812, 672.71833918, 1490.80519122, 3667.74950968, 3982.32422132, 3254.25381915, 4948.93887068, 2742.14576508, 6076.84509785
8.7702, -1.2123276, 1.7295454, 2.5620245, 3.1594747, 2.1117514, 4.8757111, 1.5007263, 7.3448707, 1.32835182, 1.47512532, 1.20598768, 1.83248513, 1.01665178, 2.2491248, 887.0452469, 985.05748398, 805.33306269, 1223.69480453, 678.89854932, 1501.91796231, 3615.7481495, 4015.26279216, 3282.67531035, 4987.98932803, 2767.30660807, 6122.07450736
8.77184, -0.70119495, 1.8522019, 2.9294939, 3.1607193, 2.1119942, 4.8763168, 1.5001313, 7.3450113, 1.42377216, 1.47889439, 1.2089005, 1.83691962, 1.01884668, 2.25444909, 948.76159573, 985.49349516, 805.57718597, 1224.07140928, 678.93067976, 1502.30126172, 3867.27113349, 4016.99495766, 3283.63353988, 4989.46842676, 2767.40651319, 6123.56816443
8.77348, 0.89037931, 1.8604195, 3.9818883, 3.1406143, 2.0988896, 4.8489013, 1.4913936, 7.3094069, 1.66385813, 1.47767545, 1.20799894, 1.83608773, 1.0182816, 2.25430579, 1106.39970358, 982.59560244, 803.27141407, 1220.92556147, 677.11689749, 1499.02399146, 4509.7731407, 4005.13778313, 3274.19813664, 4976.58964122, 2759.9822989, 6110.14094821
8.77512, 2.2430073, 1.8804036, 5.1110693, 3.1435068, 2.1013145, 4.8532016, 1.493602, 7.3158562, 1.88955739, 1.48187443, 1.2115734, 1.84127378, 1.02146066, 2.26066798, 1253.80549203, 983.2896892, 803.93291805, 1221.76716459, 677.78464581, 1500.05389612, 5110.55337575, 4007.92186061, 3276.85762612, 4979.96407502, 2762.67302362, 6114.27015701
8.77676, 2.879046, 1.9050547, 5.7100147, 3.152048, 2.1076189, 4.8657023, 1.4986348, 7.3331522, 2.00198211, 1.48743498, 1.21629136, 1.84805268, 1.0256271, 2.2687515, 1325.56099882, 984.86684102, 805.33606192, 1223.64058047, 679.09262037, 1502.19549047, 5402.97041276, 4014.30519402, 3282.539935, 4987.54403456, 2767.97321182, 6122.93043956
8.77839, 2.9916819, 1.9015366, 5.8159787, 3.1724751, 2.1204874, 4.8966748, 1.5072447, 7.3771598, 2.02529817, 1.49581084, 1.22291259, 1.85835293, 1.0310256, 2.28098359, 1338.13130283, 988.29463466, 807.98849094, 1227.82920091, 681.20716817, 1507.06478542, 5454.14573464, 4028.23172494, 3293.31431988, 5004.56075188, 2776.56098683, 6142.70883123
8.78002, 2.5561145, 1.8672574, 5.3905506, 3.2124384, 2.1471156, 4.9555135, 1.5257949, 7.4615561, 1.95449733, 1.50881476, 1.23352011, 1.87397093, 1.03984019, 2.29949899, 1288.57637368, 994.7432595, 813.2448362, 1235.48629575, 685.55401735, 1516.03177875, 5252.10383486, 4054.47049523, 3314.70172055, 5035.71417601, 2794.24716848, 6179.18850726
8.78166, 1.4618795, 1.8576958, 4.4515541, 3.2077065, 2.1448938, 4.9493895, 1.5247908, 7.452859, 1.78043755, 1.51136107, 1.23587292, 1.87735643, 1.04201999, 2.3037342, 1171.26834792, 994.25524658, 813.02420653, 1235.02683913, 685.49724036, 1515.52125531, 4773.91457565, 4052.43565403, 3313.7650452, 5033.78464817, 2793.9842079, 6177.03792924
8.78328, -0.66766112, 1.8063549, 2.9655052, 3.209308, 2.1461676, 4.9502315, 1.5260469, 7.4529057, 1.45668236, 1.51537882, 1.23921691, 1.88203749, 1.04495949, 2.30928922, 956.21521553, 994.74554865, 813.46359586, 1235.43260756, 685.9465017, 1515.89499192, 3897.3466727, 4054.38879371, 3315.51892001, 5035.38229075, 2795.78412125, 6178.49225467
8.78491, -4.286261, 1.8235774, 1.6911762, 3.2843418, 2.1970336, 5.0616941, 1.5616077, 7.6119877, 1.10272212, 1.53672384, 1.25686897, 1.90774184, 1.05963825, 2.33948732, 722.28261964, 1006.55360646, 823.24875922, 1249.57026784, 694.06270149, 1532.36341377, 2943.84995326, 4102.47001212, 3355.36361455, 5092.94737903, 2828.83236534, 6245.54411443
8.78654, -4.9648595, 1.5139863, 1.4577115, 3.2958501, 2.2039237, 5.0803943, 1.5659554, 7.6385653, 1.02628681, 1.54318035, 1.26191829, 1.91593896, 1.06370856, 2.34930205, 670.74123778, 1008.56279543, 824.74083015, 1252.18335942, 695.19863764, 1535.41265513, 2733.74893424, 4110.61272488, 3361.40710971, 5103.54027972, 2833.43028232, 6257.90166631
8.78816, -3.4270579, 1.4659744, 1.7281924, 3.3222081, 2.2232373, 5.1162909, 1.582119, 7.6907985, 1.12018296, 1.55312472, 1.27053264, 1.92739412, 1.07179688, 2.36308113, 730.50155461, 1012.83456812, 828.54864062, 1256.90575218, 698.94768711, 1541.02901385, 2977.28151777, 4127.97703332, 3376.8888495, 5122.73005027, 2848.67844236, 6280.72202221
8.78978, -1.5606237, 1.6194946, 2.4033503, 3.2990861, 2.2072316, 5.0813846, 1.5695039, 7.6438552, 1.32423972, 1.55151113, 1.26905962, 1.92552475, 1.07013673, 2.36164327, 861.66721629, 1009.5500549, 825.7621725, 1252.91631727, 696.32539045, 1536.6935114, 3511.82980348, 4114.54434365, 3365.49441961, 5106.4132197, 2837.95903205, 6262.98177549
8.7914, -0.30225903, 1.7436731, 3.1508563, 3.3485037, 2.2414116, 5.1541315, 1.5940301, 7.7468071, 1.51999716, 1.56694542, 1.28200372, 1.94404461, 1.08112706, 2.38336111, 986.8503844, 1017.33130281, 832.33436085, 1262.16102011, 701.91621489, 1547.38501615, 4021.98395738, 4146.21126357, 3392.24212653, 5144.03343684, 2860.71303242, 6306.48557193
8.79301, 1.1577871, 1.9031869, 4.2927582, 3.3372983, 2.2335605, 5.1379445, 1.5887384, 7.7247525, 1.77854863, 1.56817687, 1.28291059, 1.94577328, 1.0819912, 2.38583177, 1152.1542094, 1015.87415435, 831.07698953, 1260.48331698, 700.92022861, 1545.55578284, 4695.6399034, 4140.22634912, 3387.07982228, 5137.13851192, 2856.6219415, 6298.96011108
8.79463, 2.2379414, 2.0271903, 5.3173262, 3.3414062, 2.2365889, 5.1432834, 1.5907016, 7.7324782, 1.9843817, 1.57305244, 1.28697955, 1.95163586, 1.08535777, 2.39297364, 1282.61152236, 1016.74752131, 831.84338599, 1261.44614182, 701.52450214, 1546.70623919, 5227.26395162, 4143.73921753, 3390.16519748, 5141.00476183, 2859.05254808, 6303.57799452
8.79624, 3.1159079, 2.0932784, 6.1923792, 3.3422703, 2.2357318, 5.1486913, 1.588403, 7.737402, 2.14677758, 1.57717202, 1.2899359, 1.95752225, 1.08727306, 2.39969397, 1384.46742278, 1017.12599608, 831.88601139, 1262.41572691, 701.18774766, 1547.5744468, 5642.31306606, 4145.23534689, 3390.30101709, 5144.89877735, 2857.64816512, 6307.04585621
8.79785, 3.7130565, 2.1190881, 6.7934777, 3.3442857, 2.2392248, 5.1467065, 1.5940928, 7.737182, 2.25418455, 1.58159425, 1.29417272, 1.96204107, 1.09194356, 2.40566305, 1450.45941677, 1017.67988557, 832.73794147, 1262.47912592, 702.61320056, 1547.92855291, 5911.19329473, 4147.44628234, 3393.73503246, 5145.09958541, 2863.42547191, 6308.41840651
8.79946, 3.8093139, 2.117639, 6.8852152, 3.3623305, 2.250141, 5.1775308, 1.5991712, 7.7793023, 2.27505926, 1.58984269, 1.30058524, 1.9728556, 1.09643132, 2.41826716, 1460.5749606, 1020.66986299, 834.96824338, 1266.56195095, 703.90260351, 1552.51360886, 5952.3514524, 4159.58503009, 3402.78627955, 5161.68089396, 2868.64816761, 6327.03345179
8.80107, 3.7343454, 2.370737, 7.2004734, 3.6944456, 2.4700887, 5.6965538, 1.7531094, 8.5751111, 2.33206332, 1.67045373, 1.36589114, 2.074273, 1.15070585, 2.54495255, 1493.90935695, 1070.0852068, 874.98376859, 1328.77002924, 737.13703504, 1630.28525272, 6088.15895092, 4360.93983864, 3565.83901015, 5415.16331604, 3004.06943503, 6643.93439113
8.80267, 3.9699287, 2.4227437, 7.4893266, 3.6852788, 2.4621374, 5.684412, 1.7513431, 8.5576736, 2.38380177, 1.67218348, 1.36679977, 2.07678495, 1.15274798, 2.54815952, 1523.80617395, 1068.91585339, 873.70432673, 1327.55070484, 736.87523623, 1628.86916787, 6209.96923149, 4356.15413171, 3560.60834978, 5410.16906957, 3002.98858391, 6638.13258375
8.80428, 3.8197929, 2.4069732, 7.3322795, 3.7063454, 2.4790324, 5.713356, 1.7618262, 8.598482, 2.36411146, 1.6808207, 1.37464179, 2.0868637, 1.15885734, 2.56011418, 1507.97066964, 1072.12724738, 876.82816223, 1331.1255873, 739.18802186, 1632.99284533, 6145.40606413, 4369.22111298, 3573.32222293, 5424.71244368, 3012.39980558, 6654.90671429
8.80588, 3.8028533, 2.3749963, 7.2798805, 3.6937838, 2.4690079, 5.6980442, 1.7558721, 8.5796066, 2.36106872, 1.68183056, 1.37501597, 2.08886036, 1.15955924, 2.5631864, 1502.79649719, 1070.46823612, 875.18383746, 1329.53861604, 738.04779657, 1631.44236666, 6124.29139422, 4362.43990354, 3566.60456297, 5418.21991183, 3007.73909011, 6648.5571832
8.80748, 3.3586971, 2.3193801, 6.7945747, 3.6965206, 2.4691716, 5.7020205, 1.7569057, 8.5844194, 2.2862847, 1.68634231, 1.37823987, 2.09441895, 1.16258147, 2.56983142, 1452.05767681, 1071.02422429, 875.34320527, 1330.20052698, 738.37494972, 1632.14294478, 5917.48983013, 4364.68540907, 3567.23744366, 5420.89216991, 3009.05833533, 6651.38129932
8.80908, 2.234711, 2.2567336, 5.7208209, 3.7384667, 2.499066, 5.7629488, 1.7770319, 8.6709319, 2.10274044, 1.69982123, 1.38977775, 2.11046849, 1.17193656, 2.58874563, 1332.59016263, 1077.24425184, 880.75737833, 1337.48773355, 742.70276219, 1640.5909623, 5430.60525581, 4390.01311873, 3589.28482437, 5450.56396114, 3026.68114844, 6685.77793257
8.81067, 1.3094114, 2.156814, 4.8695432, 3.7531152, 2.5101762, 5.7834147, 1.7836099, 8.6995138, 1.94449252, 1.70709666, 1.39609274, 2.11911406, 1.17682559, 2.59902021, 1229.63396869, 1079.51253122, 882.84374492, 1340.05896281, 744.18631201, 1643.53603758, 5011.01238177, 4399.23651914, 3597.77059646, 5461.01703918, 3032.71292008, 6697.74879674
8.81227, 0.62432974, 2.0610606, 4.2675494, 3.7440898, 2.5039636, 5.7708838, 1.7796226, 8.681494, 1.82460209, 1.70903917, 1.39763219, 2.12177855, 1.17826464, 2.60241242, 1151.29271414, 1078.37449083, 881.88201017, 1338.80597694, 743.46483872, 1642.07773473, 4691.73373792, 4394.57830192, 3593.83459059, 5455.88545239, 3029.75865647, 6691.77474475
8.81386, -0.65693063, 2.0008518, 3.3991405, 3.7547367, 2.5119713, 5.785401, 1.787368, 8.7008195, 1.63221947, 1.71547242, 1.40314106, 2.12941706, 1.18358918, 2.61140406, 1027.6503807, 1080.06669221, 883.42190976, 1340.6875073, 745.19137319, 1644.148002, 4187.84864554, 4401.45395654, 3600.093298, 5463.52773958, 3036.7805447, 6700.18044324
8.81545, -1.589647, 1.8962291, 2.8490533, 3.753723, 2.5104211, 5.7852877, 1.7826105, 8.7030835, 1.49783563, 1.71927355, 1.40600595, 2.13440265, 1.18479197, 2.61788428, 940.96937116, 1080.08096157, 883.28018624, 1340.87310776, 744.30927411, 1644.6056402, 3834.59114172, 4401.4917111, 3599.4990715, 5464.25877267, 3033.17178718, 6702.01434054
8.81704, -1.3375944, 1.7704607, 2.8638954, 3.7253498, 2.4913985, 5.7431151, 1.7695578, 8.6419926, 1.50527945, 1.71680942, 1.40397753, 2.13163242, 1.1832348, 2.6148423, 943.55705455, 1076.15076582, 880.05778563, 1336.17502579, 741.68921932, 1639.06635295, 3845.1185114, 4385.45524169, 3586.35067834, 5445.08813893, 3022.4806578, 6679.40994636
8.81863, -1.3867054, 1.7914674, 2.8487291, 3.7108908, 2.4810086, 5.7225953, 1.762881, 8.6146817, 1.50485162, 1.71754131, 1.40437225, 2.13287115, 1.18380345, 2.61690358, 941.19492117, 1074.219635, 878.35106832, 1333.98367845, 740.39844427, 1636.71708849, 3835.47471522, 4377.56532252, 3579.37897651, 5436.13289246, 3017.20658316, 6669.80544375
8.82021, -1.7674632, 1.9047733, 2.7688493, 3.7232788, 2.4890308, 5.7411277, 1.7671572, 8.6418718, 1.48711889, 1.72448258, 1.4099742, 2.1413844, 1.18804701, 2.62724117, 928.04210686, 1076.16980018, 879.89967478, 1336.33894517, 741.40517671, 1639.53967854, 3781.85807932, 4385.49223515, 3585.6731817, 5445.70574881, 3021.2951943, 6681.27699573
8.8218, -1.5507452, 1.9690714, 2.917586, 3.7457739, 2.503567, 5.7757458, 1.7813256, 8.6901657, 1.53019661, 1.73382868, 1.41747371, 2.15297723, 1.19565823, 2.64088464, 952.78366344, 1079.57606783, 882.59625044, 1340.56076466, 744.48186571, 1644.35846216, 3882.66419493, 4399.35266013, 3596.6452739, 5462.8846839, 3033.81889792, 6700.88286529
8.82338, -0.53335904, 1.9845111, 3.4521534, 3.7543208, 2.5103892, 5.7875678, 1.7850064, 8.7079552, 1.66846934, 1.73995845, 1.42279954, 2.16033565, 1.1997564, 2.64991095, 1036.55314218, 1080.96646099, 883.92834059, 1342.12997339, 745.36057648, 1646.28348919, 4224.01153589, 4404.99827297, 3602.05700571, 5469.25406869, 3037.38568273, 6708.69651227
8.82496, 0.62749585, 2.0092951, 4.2077858, 3.7676023, 2.5193833, 5.8071917, 1.7918504, 8.7350121, 1.84647218, 1.74722358, 1.42877249, 2.16919721, 1.20494391, 2.66040473, 1144.55698736, 1083.03660621, 885.6410381, 1344.60180686, 746.89832102, 1649.08243031, 4664.11164263, 4413.41383631, 3609.01966668, 5479.30160873, 3043.63801314, 6720.07130083
8.82654, 1.5119697, 2.1158779, 4.9680902, 3.7534523, 2.5088656, 5.786717, 1.7838371, 8.7084026, 2.01121497, 1.74815206, 1.42923109, 2.1706004, 1.20515069, 2.66276602, 1243.85410512, 1081.16046962, 883.92090676, 1342.42746696, 745.33635254, 1646.81175026, 5068.72759937, 4405.74814132, 3601.99341491, 5470.41580192, 3037.25889184, 6710.78716958
8.82811, 2.0754208, 2.2290437, 5.5466037, 3.7338497, 2.4957668, 5.7587995, 1.7757563, 8.6688776, 2.13021543, 1.74778647, 1.42893331, 2.1705807, 1.20531799, 2.66312403, 1314.47396218, 1078.49177003, 881.73975217, 1339.38181579, 743.75534762, 1643.31134972, 5356.48014999, 4394.85294063, 3593.08865435, 5457.97962981, 3030.80233661, 6696.49219253
8.82969, 2.529241, 2.2783981, 5.9964264, 3.7363516, 2.496629, 5.7622726, 1.7767975, 8.6739506, 2.22031294, 1.75263631, 1.43266596, 2.17653089, 1.208612, 2.67040054, 1366.93797643, 1079.01237205, 882.02229084, 1339.98351485, 744.08324056, 1644.03488154, 5570.24517482, 4396.9540408, 3594.22336226, 5460.40627786, 3032.12446496, 6699.40957385
8.83126, 2.9237452, 2.2912663, 6.35892, 3.7362481, 2.4985366, 5.7603003, 1.7766121, 8.6681365, 2.29200747, 1.75688042, 1.43670369, 2.18145828, 1.21149229, 2.67600684, 1407.85518703, 1079.1558224, 882.48871902, 1339.9508456, 744.15364347, 1643.72505651, 5736.95559505, 4397.51836003, 3596.10749797, 5460.24802236, 3032.39739981, 6698.11621717
8.83283, 3.2168844, 2.2972811, 6.6265186, 3.6930014, 2.4676522, 5.6981261, 1.7497867, 8.5818009, 2.34546327, 1.75095773, 1.43129087, 2.1749634, 1.20525372, 2.66916329, 1437.38392339, 1073.04962868, 877.14632221, 1332.89549605, 738.62266157, 1635.75889177, 5857.25708535, 4372.61572099, 3574.32097791, 5431.47273406, 3009.84500208, 6665.62370903
8.8344, 3.3260065, 2.2514734, 6.6753499, 3.6724419, 2.4535232, 5.6683342, 1.7429608, 8.5411382, 2.359879, 1.75037131, 1.43069745, 2.1746053, 1.205859, 2.66938117, 1442.88220223, 1070.21572003, 874.76005553, 1329.60176512, 737.28885467, 1632.1186729, 5879.63516609, 4361.04761224, 3564.58065423, 5418.02600586, 3004.39597273, 6650.75938255
8.83597, 3.1392274, 2.210161, 6.4541511, 3.6593432, 2.443821, 5.6494865, 1.7338241, 8.5138106, 2.32618549, 1.75156537, 1.43139493, 2.17635263, 1.20566678, 2.67169434, 1418.98311808, 1068.46238044, 873.15704117, 1327.58443482, 735.46190439, 1629.74499726, 5782.22156007, 4353.88281481, 3558.03208965, 5409.78059851, 2996.93747302, 6641.0562187
8.83753, 2.5050954, 2.218169, 5.8879211, 3.6177306, 2.4150326, 5.5884026, 1.7129082, 8.4268372, 2.22728744, 1.74587597, 1.42645073, 2.169897, 1.20133, 2.66457273, 1355.50796117, 1062.52508842, 868.12563463, 1320.58063595, 731.11909374, 1621.63602472, 5523.54100202, 4329.66906845, 3537.51337148, 5381.21611828, 2979.22727665, 6607.98263785
8.8391, 1.2051375, 2.1759912, 4.7707585, 3.6328109, 2.4261378, 5.6100727, 1.7199745, 8.4580145, 2.00988732, 1.75387803, 1.43329546, 2.17952692, 1.20681027, 2.67616081, 1220.33380172, 1064.89385384, 870.24724412, 1323.3330806, 732.73329919, 1624.8719335, 4972.69870208, 4339.30149062, 3546.14232206, 5392.40712913, 2985.79119969, 6621.13803894
8.84066, 0.31861786, 2.1104675, 4.0542114, 3.6182423, 2.4160397, 5.5893295, 1.7158764, 8.4292573, 1.85742968, 1.75472074, 1.43387476, 2.18091652, 1.20837627, 2.67826683, 1125.1270717, 1062.9117363, 868.56117485, 1321.07731621, 731.96679418, 1622.344327, 4584.72284212, 4331.20474935, 3539.25557234, 5383.19048591, 2982.65410667, 6610.80804189
8.84222, -0.24040336, 2.0001892, 3.5918396, 3.6253782, 2.4206647, 5.6002882, 1.7166247, 8.4455098, 1.75268657, 1.76085036, 1.43884201, 2.18852232, 1.21166753, 2.68756345, 1059.18133613, 1064.11486929, 869.51918932, 1322.56504691, 732.23339336, 1624.144955, 4315.98411598, 4336.08742595, 3543.1430687, 5389.22801986, 2983.72675871, 6618.1149428
8.84378, 0.00650537, 1.8941245, 3.6313115, 3.6104717, 2.4104584, 5.5781102, 1.7095463, 8.4136139, 1.76672767, 1.76165083, 1.43942049, 2.18968379, 1.2122112, 2.68923744, 1065.14098648, 1062.08021023, 867.81102741, 1320.13665239, 730.82900931, 1621.31213508, 4340.24874018, 4327.77665392, 3536.16635379, 5379.3080119, 2977.99045122, 6606.54133213
8.84533, 0.0125388, 1.8587335, 3.604428, 3.6523332, 2.4373976, 5.6412648, 1.7333085, 8.5047784, 1.76460121, 1.77628885, 1.45108076, 2.20758095, 1.22367568, 2.71056543, 1061.3451132, 1068.37481749, 872.77367186, 1327.78173504, 735.99757029, 1630.30908359, 4324.76152013, 4353.40610921, 3556.37195186, 5410.43557219, 2999.03766579, 6643.17186084
8.84689, -0.07618123, 1.8607508, 3.5564556, 3.6784709, 2.4572491, 5.6781323, 1.7430981, 8.5554159, 1.75727698, 1.7871672, 1.46068347, 2.22041564, 1.23024735, 2.72553703, 1054.41280545, 1072.34773398, 876.44883556, 1332.30828844, 738.1810477, 1635.39452429, 4296.49404102, 4369.57482416, 3571.33105724, 5428.85537099, 3007.92104974, 6663.86332947
8.84844, -0.30750439, 1.8791626, 3.443474, 3.7008841, 2.4731926, 5.7096649, 1.7576547, 8.5997982, 1.7335308, 1.79715651, 1.46913643, 2.23222758, 1.2385112, 2.73953775, 1037.68017626, 1075.76610941, 879.41543773, 1336.19679627, 741.36468737, 1639.86934025, 4228.29302262, 4383.48388884, 3583.40290625, 5444.6752668, 3020.87984965, 6682.0666406
8.84999, -0.48744239, 1.895095, 3.3480084, 3.6987966, 2.4695391, 5.709375, 1.7563007, 8.6023023, 1.7136956, 1.80123608, 1.47179853, 2.23786919, 1.24119452, 2.74693108, 1023.34375547, 1075.61908446, 878.89344959, 1336.35720298, 741.18686024, 1640.34660653, 4169.85653565, 4382.86474631, 3581.25954778, 5445.30397242, 3020.14143029, 6683.98080452
8.85154, -0.42075979, 1.8297351, 3.3318898, 3.7140149, 2.4811992, 5.730676, 1.7621664, 8.6306999, 1.71340305, 1.80898949, 1.47858072, 2.24707284, 1.24605634, 2.75763784, 1021.02591577, 1077.98637549, 881.09404756, 1339.04255314, 742.53154595, 1643.290933, 4160.39290389, 4392.49072703, 3590.20997069, 5456.22109102, 3025.60682054, 6695.9475084
8.85309, -0.51957483, 1.7865242, 3.2403321, 3.7441532, 2.5021124, 5.7749744, 1.7771473, 8.6936595, 1.69350418, 1.82040625, 1.48814387, 2.2608229, 1.25416081, 2.77391293, 1007.04622936, 1082.50883952, 884.9282382, 1344.4036343, 745.78966237, 1649.51382311, 4103.41082614, 4410.89829045, 3605.81670148, 5478.04089514, 3038.86880798, 6721.27324678
8.85464, -0.74385621, 1.7438849, 3.0813365, 3.7478487, 2.5056389, 5.7797736, 1.7793764, 8.7000085, 1.65517068, 1.82542605, 1.49256228, 2.26688053, 1.25778709, 2.78120536, 982.17171692, 1083.20058206, 885.68053693, 1345.15792031, 746.3658718, 1650.3562343, 4002.03632033, 4413.69670591, 3608.8655537, 5481.08926465, 3041.20275075, 6724.67500067
8.85618, -1.0826462, 1.6802299, 2.8737482, 3.7657127, 2.5178133, 5.8065746, 1.7907061, 8.7409175, 1.60205479, 1.83390401, 1.49956319, 2.27726208, 1.26463491, 2.79403292, 948.6478781, 1085.9361108, 887.95804259, 1348.46813566, 748.8465616, 1654.47113329, 3865.41976448, 4424.82295331, 3618.12917849, 5494.55230298, 3051.29686851, 6741.41118746
8.85772, -2.215469, 1.7251257, 2.4220348, 3.770109, 2.5208379, 5.8123017, 1.7900755, 8.7471485, 1.47410164, 1.83913747, 1.50386793, 2.28355414, 1.26728097, 2.8013701, 871.03120693, 1086.72705383, 888.61979914, 1349.3282102, 748.82304251, 1655.30022993, 3549.14186009, 4428.02559374, 3620.80910736, 5498.0317533, 3051.18712719, 6744.75873003
8.85926, -3.0467803, 1.5826809, 2.0899092, 3.792246, 2.5360488, 5.8454306, 1.8016885, 8.795089, 1.37242828, 1.84873303, 1.51183625, 2.29527224, 1.27428275, 2.81543866, 809.22649707, 1090.07062572, 891.42577845, 1353.36406326, 751.35683086, 1660.07039698, 3297.29464617, 4441.62919915, 3632.2259063, 5514.45126457, 3061.49744816, 6764.16460906
8.8608, -2.8246064, 1.5259928, 2.1078982, 3.77043, 2.5215898, 5.81263, 1.7924646, 8.7469353, 1.38147809, 1.84762839, 1.51097196, 2.29406397, 1.27392681, 2.81414935, 812.81943781, 1087.08800932, 889.00966777, 1349.75704781, 749.53955752, 1655.75936984, 3311.91941818, 4429.45594045, 3622.36462941, 5499.72892933, 3054.07880245, 6746.56799984
8.86234, -2.4773223, 1.6036822, 2.240452, 3.7259473, 2.4888866, 5.7495404, 1.7682108, 8.660271, 1.42752856, 1.84092178, 1.50459473, 2.28682824, 1.26818906, 2.80661424, 838.10799382, 1080.81288856, 883.3538694, 1342.60643988, 744.55910767, 1647.77497223, 3414.94474074, 4403.86718263, 3599.30304059, 5470.56803484, 3033.77157557, 6714.0040625
8.86387, -2.2437092, 1.6351634, 2.3596329, 3.7510884, 2.5070059, 5.7864196, 1.7821113, 8.7122429, 1.46836858, 1.85136271, 1.51352828, 2.29941746, 1.27608697, 2.82148568, 860.23456461, 1084.60928215, 886.69109179, 1347.09935711, 747.58758283, 1652.94976428, 3505.08548914, 4419.31586177, 3612.88444689, 5488.84990591, 3046.09753692, 6735.05863564
8.86541, -1.5782001, 1.7298402, 2.6836855, 3.7367279, 2.4969763, 5.7657659, 1.7747654, 8.6846446, 1.56958809, 1.85210508, 1.51400425, 2.30063852, 1.27641048, 2.82355278, 917.53662775, 1082.68803579, 885.04389453, 1344.8879518, 746.15332217, 1650.56877737, 3738.54963492, 4411.46744285, 3606.1563416, 5479.81433018, 3040.23964365, 6725.32639401
8.86694, -0.74828213, 1.8400542, 3.1594886, 3.7074481, 2.4763821, 5.7225184, 1.7570533, 8.6214997, 1.70699957, 1.84910918, 1.5112414, 2.29730477, 1.27296799, 2.81978778, 995.70007327, 1078.59321206, 881.51350628, 1340.02759439, 742.52761635, 1644.79414538, 4057.01213051, 4394.76290368, 3591.7552727, 5459.9857443, 3025.45277202, 6701.76690665
8.86847, 0.05987312, 1.8996479, 3.6816345, 3.715752, 2.4823091, 5.734974, 1.7600174, 8.6397847, 1.84695007, 1.85548812, 1.516571, 2.30515719, 1.27700706, 2.82934742, 1074.98657036, 1079.95600411, 882.69493157, 1341.67840566, 743.2607237, 1646.77461324, 4380.04760938, 4400.29563574, 3596.55267466, 5466.68717109, 3028.42607129, 6709.8058774
8.87, 0.69109299, 1.9468659, 4.1319552, 3.6944666, 2.4672773, 5.7053092, 1.7540269, 8.6004004, 1.96122374, 1.85449306, 1.51550831, 2.30456485, 1.27781348, 2.82949334, 1138.99832057, 1077.01351717, 880.1450751, 1338.39675406, 742.10166572, 1643.25369318, 4640.84325464, 4388.28646721, 3586.14693377, 5453.29122611, 3023.68971702, 6695.42937857
8.87153, 0.92645454, 1.9066341, 4.2696707, 3.7228532, 2.4878128, 5.7445517, 1.7649142, 8.6534117, 1.99832359, 1.86597826, 1.52537798, 2.31791067, 1.2847849, 2.84486923, 1157.99069267, 1081.299081, 883.92766619, 1343.18535934, 744.50852815, 1648.54786562, 4718.20610662, 4405.72792106, 3601.5426884, 5472.77746257, 3033.48265764, 6716.96988227
8.87305, 1.1914312, 1.9041857, 4.4570603, 3.6833546, 2.4587404, 5.6893348, 1.7481795, 8.5775256, 2.04649299, 1.86040617, 1.51999565, 2.31215397, 1.28167826, 2.83901062, 1183.29856627, 1075.70168482, 878.87360593, 1336.90586688, 741.07659094, 1641.5385829, 4821.30063186, 4382.90162818, 3580.93383393, 5447.16716851, 3019.48564632, 6688.38045828
8.87457, 0.5893176, 1.9071399, 4.0296812, 3.6765662, 2.4552882, 5.6777551, 1.7408392, 8.5588758, 1.95048907, 1.86307085, 1.52250741, 2.3152426, 1.28199847, 2.84260515, 1125.29826978, 1074.86396084, 878.38223725, 1335.73601097, 739.62509026, 1639.98799391, 4584.96008547, 4379.46852859, 3578.91556909, 5442.37599889, 3013.55792337, 6682.03239501
8.8761, -1.0989115, 1.908521, 3.0540525, 3.7185061, 2.4837382, 5.739511, 1.7630265, 8.647618, 1.70208092, 1.8781324, 1.53495223, 2.33334739, 1.29321691, 2.86411336, 979.79045929, 1081.13320503, 883.5840455, 1343.17439202, 744.43087509, 1648.70595054, 3992.07906407, 4404.99210046, 3600.09360772, 5472.65828007, 3033.12497375, 6717.52255347
8.87762, -1.97631, 1.7998071, 2.5910362, 3.7094428, 2.4780141, 5.7257927, 1.7568085, 8.6270991, 1.57148635, 1.88030461, 1.53682975, 2.33610136, 1.29400539, 2.86751875, 902.59714651, 1079.96966077, 882.69182105, 1341.7605728, 743.22349095, 1646.984869, 3677.54432137, 4400.23138626, 3596.442008, 5466.87300554, 3028.19185639, 6710.47972595
8.87913, -2.2203691, 1.7330528, 2.4292959, 3.7165808, 2.4824278, 5.7367748, 1.761993, 8.6437942, 1.52526073, 1.88658193, 1.54185024, 2.34389299, 1.29899048, 2.8771075, 874.09631919, 1081.1622473, 883.60343579, 1343.23804419, 744.42538155, 1648.81257851, 3561.40442589, 4405.07061762, 3600.14007364, 5472.86816175, 3033.07517763, 6717.89628404
8.88065, -1.7138058, 1.6439433, 2.5503146, 3.7192407, 2.4843101, 5.7405048, 1.7639452, 8.649041, 1.56654381, 1.8917895, 1.54613912, 2.35028598, 1.30283138, 2.88489257, 895.73234288, 1081.70421048, 884.06516806, 1343.86740226, 744.94450636, 1649.54951053, 3649.54134298, 4407.25878488, 3602.00500339, 5475.40756236, 3035.17651875, 6720.86833066
8.88216, -1.4009023, 1.6359637, 2.6765352, 3.7547884, 2.5095363, 5.7927626, 1.78386, 8.7229433, 1.60868885, 1.90536554, 1.5576946, 2.36661949, 1.31330608, 2.90413698, 917.76133981, 1087.01619228, 888.66897961, 1350.16282147, 749.24467206, 1656.81800101, 3739.2786718, 4428.8817663, 3620.74628515, 5501.03259179, 3052.6831984, 6750.45237309
8.88368, -1.3898147, 1.6651043, 2.6931253, 3.7523264, 2.5078406, 5.7886517, 1.7788702, 8.7169179, 1.61757974, 1.90935957, 1.56094422, 2.37151638, 1.31464819, 2.9101736, 920.73338315, 1086.81572679, 888.49619915, 1349.87737831, 748.30343654, 1656.48339824, 3751.37076733, 4428.04488415, 3620.02587216, 5499.84461202, 3048.83442729, 6749.05842496
8.88519, -1.5401156, 1.640111, 2.614067, 3.7429724, 2.5013362, 5.7752669, 1.7744746, 8.6981027, 1.59751804, 1.9115943, 1.56269221, 2.37450694, 1.31620128, 2.91406799, 907.24776061, 1085.61506146, 887.46979703, 1348.50815579, 747.48492981, 1654.93070265, 3696.40921242, 4423.13300572, 3615.82764481, 5494.24113955, 3045.48580956, 6742.70178533
8.8867, -1.6575858, 1.5771027, 2.5250036, 3.7393392, 2.4990599, 5.7698254, 1.775088, 8.6909188, 1.57388687, 1.91531382, 1.56578037, 2.37916108, 1.31963084, 2.91994962, 891.78569963, 1085.24285247, 887.19244727, 1348.06501696, 747.72077439, 1654.48315276, 3633.39555678, 4421.5965336, 3614.68130433, 5492.41083919, 3046.43294965, 6740.84787244
8.8882, -2.4677536, 1.6074993, 2.2409638, 3.729916, 2.4926306, 5.7558651, 1.7706224, 8.6717054, 1.48632281, 1.9175436, 1.56756184, 2.38205084, 1.32116999, 2.92380214, 840.24993251, 1084.0282281, 886.17608734, 1346.62405824, 746.88552516, 1652.88760682, 3423.40840732, 4416.62796538, 3610.52414331, 5486.51531417, 3043.01623507, 6734.31691046
8.88971, -3.1135095, 1.5079354, 2.0056247, 3.7303755, 2.491186, 5.7577741, 1.7709191, 8.6739394, 1.40956781, 1.92237192, 1.57095671, 2.38829764, 1.32452604, 2.93136117, 795.0197016, 1084.24975202, 886.04572333, 1347.03961276, 747.05472583, 1653.33647968, 3239.11340507, 4417.51053353, 3609.97667623, 5488.18357335, 3043.69183791, 6736.11527315
8.89121, -3.0754531, 1.485737, 1.99185, 3.7171522, 2.4838389, 5.7370316, 1.7626192, 8.6453218, 1.40816328, 1.9236669, 1.57248464, 2.38983723, 1.32465856, 2.93369717, 792.39726724, 1082.47986288, 884.86367358, 1344.80177958, 745.40774759, 1650.84095983, 3228.41442344, 4410.27972569, 3605.14449591, 5479.04143711, 3036.96797445, 6725.91764997
8.89272, -2.9705477, 1.4867249, 2.0131008, 3.7410782, 2.4999362, 5.7730161, 1.7753093, 8.6960185, 1.41916666, 1.93463497, 1.5814851, 2.40326701, 1.33271613, 2.94958468, 796.72682716, 1086.11315357, 887.85315603, 1349.2053806, 748.19309222, 1655.91068171, 3246.03937881, 4425.06257618, 3617.30797661, 5496.95786086, 3048.30232586, 6746.54234976
8.89422, -2.3915599, 1.4859809, 2.1914575, 3.7167682, 2.4831887, 5.7368888, 1.7611549, 8.6441715, 1.48436698, 1.93311414, 1.58008198, 2.40166802, 1.33067972, 2.94806087, 831.39008181, 1082.73219647, 884.99980411, 1345.16800456, 745.31024428, 1651.20121787, 3387.24981576, 4411.26796344, 3605.66656856, 5480.48404151, 3036.54330603, 6727.32468594
8.89572, -2.091745, 1.6016951, 2.3742539, 3.6722352, 2.4521055, 5.6724279, 1.7393765, 8.553735, 1.54888009, 1.92628021, 1.5740691, 2.39408028, 1.32571759, 2.93989699, 865.49296719, 1076.37897933, 879.56823947, 1337.77925004, 740.79281649, 1642.77414456, 3526.17592626, 4385.36393514, 3583.52114818, 5450.35623046, 3018.12480849, 6692.9609603
8.89721, -1.8527943, 1.780031, 2.585807, 3.6236628, 2.4186394, 5.6008751, 1.714438, 8.4528473, 1.6204285, 1.91825221, 1.56717459, 2.38484283, 1.31944931, 2.92976867, 903.35670677, 1069.387513, 873.66870906, 1329.50251684, 735.56678796, 1633.2878509, 3680.4232225, 4356.85992832, 3559.469456, 5416.61106923, 2996.81960384, 6654.28229008
8.89871, -1.4663045, 1.8256187, 2.8097318, 3.6595289, 2.4422684, 5.6540588, 1.735275, 8.5285591, 1.69338034, 1.9325675, 1.57876968, 2.40216172, 1.33077991, 2.95025743, 941.79274029, 1074.81939749, 878.05071353, 1335.989563, 740.12838442, 1640.819228, 3837.00062191, 4378.97057406, 3577.30633264, 5443.01581948, 3015.39070097, 6684.93621676
8.9002, -0.34574692, 1.9144266, 3.4598505, 3.6381202, 2.4284216, 5.6228659, 1.7230534, 8.4844109, 1.88374023, 1.93166081, 1.57817221, 2.40143707, 1.32935727, 2.94987215, 1045.23239889, 1071.82212616, 875.68163142, 1332.4872416, 737.62149653, 1636.7978389, 4258.4097572, 4366.73968859, 3567.63836195, 5428.72252811, 3005.16380975, 6668.52261287
8.9017, 0.72877333, 2.0097183, 4.2436846, 3.6235765, 2.4186126, 5.6012077, 1.7165971, 8.4547945, 2.09087534, 1.9320809, 1.57848241, 2.4021351, 1.32981362, 2.9512644, 1157.75713421, 1069.829659, 874.03549924, 1330.10753911, 736.34290023, 1634.17079437, 4716.82855472, 4358.60245223, 3560.91573858, 5419.00285988, 2999.94110614, 6657.7896507
8.90319, 1.5661498, 2.1151634, 4.9823867, 3.6135124, 2.4107857, 5.5869718, 1.709519, 8.4336547, 2.27058298, 1.9336748, 1.57942121, 2.40440102, 1.33001221, 2.95410938, 1254.65972821, 1068.4938264, 872.74334511, 1328.6037753, 734.92700949, 1632.35701665, 5111.59733868, 4353.14059793, 3555.63541245, 5412.85208195, 2994.15918228, 6650.37029123
8.90468, 2.2752123, 2.2034479, 5.6662562, 3.5865123, 2.3917859, 5.5475223, 1.6967769, 8.3778839, 2.42679517, 1.93072838, 1.57668947, 2.40123434, 1.3279979, 2.95088433, 1338.18663947, 1064.64482691, 869.42022052, 1324.0918556, 732.28638132, 1627.18058871, 5451.8690692, 4337.43995816, 3542.08080443, 5394.44590119, 2983.38763396, 6629.25130165
8.90616, 2.7730851, 2.2473981, 6.1691724, 3.5884642, 2.3937755, 5.5503491, 1.6958758, 8.3820016, 2.53783052, 1.93554589, 1.58085076, 2.40718414, 1.33059591, 2.95816935, 1396.50658606, 1065.08395844, 869.9038313, 1324.61504857, 732.19465831, 1627.80884677, 5689.44336785, 4339.20965644, 3544.0352613, 5396.55335553, 2983.00064194, 6631.78128898
8.90765, 3.0251001, 2.266541, 6.4248885, 3.5955023, 2.3968533, 5.5616859, 1.7027274, 8.3994088, 2.59571474, 1.94179756, 1.58542204, 2.41505705, 1.33627772, 2.96789495, 1425.3571882, 1066.27861238, 870.58592106, 1326.15455633, 733.77595281, 1629.72854418, 5806.95618975, 4344.05722256, 3546.79819545, 5402.80111763, 2989.42948919, 6639.57240722
8.90913, 3.0477636, 2.3078523, 6.493013, 3.5974105, 2.3988682, 5.563987, 1.702593, 8.4021911, 2.61529158, 1.94666839, 1.58964509, 2.42097348, 1.33922146, 2.97504306, 1433.09516924, 1066.71129778, 871.07407727, 1326.61513936, 733.85003219, 1630.22734398, 5838.45492978, 4345.80059221, 3548.7711143, 5404.6534149, 2989.71794066, 6641.57487751
8.91062, 2.5849382, 2.3378771, 6.1097404, 3.6186914, 2.4135819, 5.595465, 1.7130821, 8.4478882, 2.54268269, 1.9568456, 1.59812891, 2.43331806, 1.34638689, 2.98988763, 1390.35174803, 1070.01307002, 873.8649662, 1330.5506154, 736.21116082, 1634.88567028, 5664.29200086, 4359.23246181, 3560.12523081, 5420.66223042, 2999.32372876, 6660.52302063
8.9121, 2.4455017, 2.3290034, 5.9835272, 3.6195955, 2.4137299, 5.5970687, 1.7145128, 8.4505077, 2.52197664, 1.96151866, 1.60179436, 2.43917378, 1.34999696, 2.99711789, 1376.10939779, 1070.29709281, 874.01454713, 1330.92825418, 736.62201098, 1635.36887142, 5606.24361397, 4360.37007758, 3560.71870538, 5422.17649094, 3000.98411623, 6662.46179744
8.91358, 2.5358763, 2.2718053, 6.0011631, 3.6298843, 2.4220078, 5.611902, 1.7171002, 8.4703868, 2.53143182, 1.96876968, 1.60818605, 2.44795573, 1.35408629, 3.00746195, 1378.32957764, 1071.96782909, 875.63503425, 1332.87800053, 737.28123423, 1637.52139176, 5615.26346789, 4367.15709151, 3567.30458289, 5430.09543216, 3003.65634411, 6671.20128468
8.91505, 2.593145, 2.2545916, 6.0252926, 3.6183839, 2.413314, 5.5959462, 1.7129036, 8.4487147, 2.54226886, 1.97010661, 1.60893805, 2.45001742, 1.35549796, 3.01042442, 1381.29064653, 1070.41779705, 874.18412627, 1331.16768183, 736.48254968, 1635.6535571, 5627.30173823, 4360.82293403, 3561.37780678, 5423.10355077, 3000.3891957, 6663.56217508
8.91653, 2.1372757, 2.2131368, 5.5903831, 3.6686198, 2.4486221, 5.6687013, 1.7387259, 8.5510536, 2.45441669, 1.98828604, 1.62438284, 2.4715494, 1.36880969, 3.03554953, 1330.69294432, 1077.97433679, 880.6796302, 1339.98166403, 742.11742782, 1645.76144247, 5421.14522121, 4391.58819426, 3587.82406493, 5458.98678239, 3023.33183968, 6704.7111185
8.918, 1.7433482, 2.1728943, 5.2270869, 3.7123802, 2.478907, 5.7327877, 1.7604751, 8.6423675, 2.37875812, 2.00468734, 1.63813821, 2.49116993, 1.38049668, 3.05869933, 1286.90830146, 1084.53598395, 886.23288099, 1347.7230985, 746.8487968, 1654.75654382, 5242.74647469, 4418.30020064, 3610.43153369, 5490.50038413, 3042.59354928, 6741.32650069
8.91948, 1.1927984, 2.1541431, 4.7774072, 3.7377924, 2.4969163, 5.7692158, 1.7715702, 8.6952732, 2.2794015, 2.01619386, 1.64788421, 2.50485789, 1.38804608, 3.07515008, 1230.4811791, 1088.39473878, 889.57145307, 1352.18849844, 749.30396135, 1660.04729505, 5012.84507809, 4434.00053733, 3624.01632459, 5508.66731991, 3052.5819805, 6762.8502197
8.92095, 0.93771575, 2.1547349, 4.5754208, 3.70008, 2.4705581, 5.7143722, 1.753262, 8.6168539, 2.23584828, 2.01063097, 1.64295, 2.49868248, 1.38404503, 3.0683237, 1204.35653599, 1083.04152894, 884.9874023, 1345.9341576, 745.5262899, 1652.77569446, 4906.3942956, 4412.17249268, 3605.32534392, 5483.16339537, 3037.17863164, 6733.19652183
8.92242, 0.45328599, 2.0967148, 4.1824875, 3.7256848, 2.4884032, 5.7518054, 1.7657253, 8.6699259, 2.1426483, 2.02225827, 1.65269967, 2.51267117, 1.39217918, 3.08490119, 1151.64228611, 1086.93439577, 888.30202615, 1350.5241954, 748.27605344, 1658.08950327, 4691.62227964, 4428.01179602, 3618.81256637, 5501.83809745, 3048.36722827, 6754.81418928
8.92388, 0.48384914, 2.0300051, 4.1452543, 3.7454702, 2.501541, 5.7818023, 1.7774363, 8.7125201, 2.13802955, 2.03231624, 1.66089404, 2.52504855, 1.40002289, 3.09963111, 1146.6640437, 1089.96807624, 890.76761196, 1354.2293562, 750.85768111, 1662.38840742, 4671.32095618, 4440.35089796, 3628.84092835, 5516.90794338, 3058.8708525, 6772.297298
8.92535, 0.38651561, 2.0593268, 4.0924463, 3.7482292, 2.5033691, 5.7858462, 1.7790456, 8.7180946, 2.12934364, 2.03782708, 1.66539288, 2.53184843, 1.40393758, 3.10788577, 1139.49613926, 1090.52200454, 891.2177078, 1354.89239744, 751.30261999, 1663.15280266, 4642.09937636, 4442.58768659, 3630.65834365, 5519.58443426, 3060.66980268, 6775.38108467
8.92681, 0.12871767, 2.087343, 3.9481315, 3.7471825, 2.5035439, 5.7829794, 1.7798427, 8.7127059, 2.09635113, 2.04230521, 1.66934395, 2.53713774, 1.40753445, 3.11418744, 1119.37996549, 1090.52128756, 891.37270376, 1354.74497158, 751.57536409, 1662.86982431, 4560.12953302, 4442.56506559, 3631.27366639, 5518.95937491, 3061.76733526, 6774.19824293
8.92828, 0.31781123, 2.0150154, 4.0223007, 3.7878484, 2.5307042, 5.8436185, 1.7994159, 8.7990009, 2.12095377, 2.05821259, 1.68234332, 2.55643564, 1.4185992, 3.13697181, 1130.0034891, 1096.57618973, 896.32025376, 1362.01987456, 755.80244761, 1671.31841449, 4603.3870737, 4467.2115669, 3651.41268135, 5548.57108418, 3078.97387145, 6808.58568978
8.92974, 0.56293138, 2.0174053, 4.1944609, 3.8128558, 2.5492908, 5.8815787, 1.8107003, 8.8535998, 2.17097871, 2.06986814, 1.69249416, 2.57077723, 1.42639818, 3.15411434, 1154.09348063, 1100.34304565, 899.73082944, 1366.62659779, 758.27406, 1676.72892419, 4701.50355922, 4482.53701483, 3665.29034947, 5567.31315223, 3089.02896672, 6830.59660002
8.9312, 0.62937967, 2.0979051, 4.297837, 3.7686583, 2.5178989, 5.8180595, 1.7891185, 8.7645565, 2.20277866, 2.06271521, 1.68602898, 2.56291952, 1.42123353, 3.14565336, 1168.39124747, 1094.09921365, 894.29843104, 1359.41608389, 753.84642224, 1668.50801528, 4759.72813436, 4457.08132467, 3643.14386296, 5537.91462819, 3070.9781785, 6797.07637312
8.93266, 0.85841739, 2.0886053, 4.4520804, 3.743747, 2.5005964, 5.778952, 1.7746868, 8.709904, 2.2472981, 2.0607838, 1.6842284, 2.56037589, 1.41886163, 3.14330027, 1189.33788514, 1090.62889499, 891.34442931, 1355.02808716, 750.90433809, 1663.52923624, 4845.03786519, 4442.92438597, 3631.09387574, 5520.0145162, 3058.97928302, 6776.76397943
8.93411, 0.88144459, 2.0610851, 4.4452515, 3.7572275, 2.5097222, 5.8005993, 1.7824306, 8.7400606, 2.25091171, 2.06939807, 1.69130962, 2.57126433, 1.42533388, 3.1562218, 1188.58967724, 1092.74173845, 893.09284841, 1357.75127245, 752.64486026, 1666.6369554, 4841.96848774, 4451.51187508, 3638.20039113, 5531.08360378, 3066.05615514, 6789.39399618
8.93557, 0.90644351, 2.0250414, 4.4257588, 3.7537092, 2.5071237, 5.7953324, 1.7797734, 8.7333877, 2.25137248, 2.07340334, 1.69449918, 2.5762776, 1.42769631, 3.16260426, 1186.14591875, 1092.38206329, 892.75466711, 1357.32367223, 752.18835207, 1666.23256528, 4831.99182921, 4450.02686495, 3636.80655879, 5529.31708496, 3064.18284108, 6787.71642994
8.93702, 0.48305964, 2.029843, 4.1277828, 3.7689379, 2.5181489, 5.815736, 1.7876339, 8.7625574, 2.1794802, 2.08259106, 1.70229653, 2.58700252, 1.43427953, 3.17548414, 1145.67841715, 1094.74710162, 894.83923227, 1359.89900225, 753.95183772, 1669.24372044, 4667.11910337, 4459.64158425, 3645.28231729, 5539.78369239, 3071.35315825, 6799.9528831
8.93847, -0.11073012, 2.0016593, 3.7308726, 3.792184, 2.5334428, 5.8502144, 1.8024444, 8.8087917, 2.07704431, 2.09404135, 1.71157567, 2.6009167, 1.44368183, 3.19152847, 1089.35543496, 1098.26993664, 897.67668697, 1364.11280644, 757.17337359, 1673.87323499, 4437.65806868, 4473.97267183, 3656.82500416, 5556.92477204, 3084.46299788, 6818.78184915
8.93992, -0.34365101, 1.9604488, 3.5560771, 3.7907375, 2.5330275, 5.848928, 1.7965834, 8.8099565, 2.03271851, 2.09871523, 1.71558251, 2.60693256, 1.44482534, 3.19947367, 1063.67775656, 1098.21241508, 897.72732746, 1364.15158157, 756.04593821, 1674.21556523, 4333.03689214, 4473.71854922, 3657.01511099, 5557.05813432, 3079.85658458, 6820.14620009
8.94137, -0.43342277, 1.9168692, 3.4721688, 3.8060108, 2.5439402, 5.8707717, 1.8055517, 8.8410839, 2.01348451, 2.1080596, 1.72346047, 2.61815572, 1.45195395, 3.21292534, 1051.19920403, 1100.57493146, 899.78356711, 1366.88571315, 758.03554826, 1677.40280216, 4282.1848386, 4483.32273008, 3665.37525367, 5568.17133666, 3087.94785942, 6833.09958774
8.94282, -0.61255038, 1.9164031, 3.3681404, 3.8255445, 2.5566699, 5.8997586, 1.8177146, 8.8812392, 1.98794494, 2.11863376, 1.73199482, 2.63103351, 1.46040095, 3.22809303, 1035.47551308, 1103.54835807, 902.15688746, 1370.4457893, 760.68979071, 1681.44057577, 4218.11382689, 4495.41541928, 3675.02697356, 5582.6489954, 3098.74650211, 6849.51759085
8.94426, -0.81798256, 1.9348492, 3.2736473, 3.8387266, 2.5664437, 5.921069, 1.8231519, 8.9117393, 1.96464652, 2.12746327, 1.73953972, 2.64221736, 1.46615507, 3.24152755, 1020.98748059, 1105.60008721, 904.00398315, 1373.10748412, 761.93145044, 1684.55699698, 4159.07705687, 4503.75351725, 3682.53509189, 5593.46705262, 3103.79086393, 6862.18243643
8.94571, -0.56680621, 1.8811145, 3.3608798, 3.8369248, 2.565477, 5.9177348, 1.822616, 8.9064905, 1.99556921, 2.13221968, 1.74350969, 2.64800044, 1.46956193, 3.24858031, 1034.64444004, 1105.49372513, 903.95893289, 1372.91100848, 761.92500627, 1684.29415906, 4214.69111838, 4503.30026857, 3682.33524328, 5592.64188723, 3103.75084667, 6861.08131276
8.94715, -0.76459189, 1.8295533, 3.2341873, 3.9185287, 2.6225241, 6.0362351, 1.8629141, 9.0751842, 1.9624228, 2.16008834, 1.76713505, 2.68097688, 1.48938306, 3.28728774, 1015.09570018, 1117.34147667, 914.07987728, 1386.77970616, 770.40806291, 1700.40404269, 4135.03983684, 4551.54279203, 3723.54715511, 5649.11202841, 3138.29329607, 6926.67543952
8.94859, -1.1628558, 1.8080623, 3.012962, 3.9373678, 2.6347078, 6.0628505, 1.8736291, 9.1128271, 1.89881132, 2.17064088, 1.77562485, 2.69353991, 1.49736196, 3.30226217, 979.89832313, 1120.17836362, 916.3268575, 1390.02501847, 772.72684258, 1704.16151138, 3991.64407281, 4563.07886245, 3732.68387457, 5662.3069915, 3147.72507338, 6941.95105288
8.95003, -1.57176, 1.730922, 2.7729411, 3.9406422, 2.636196, 6.0693045, 1.8766272, 9.1214175, 1.82613588, 2.17693905, 1.78053951, 2.70166957, 1.50228306, 3.31202751, 940.18714541, 1120.79836455, 916.71182815, 1390.95618523, 773.45132896, 1705.19933207, 3829.86254805, 4565.58431084, 3734.23558823, 5666.07512751, 3150.66238885, 6946.14799911
8.95146, -2.2338337, 1.6614031, 2.4624133, 3.9454679, 2.6403507, 6.0772849, 1.8744915, 9.1342175, 1.72464255, 2.1830711, 1.78586831, 2.70940184, 1.50473617, 3.32165328, 886.10229441, 1121.63781873, 917.55941226, 1392.06073943, 773.11682494, 1706.62876485, 3609.53149695, 4568.98380744, 3737.67184646, 5670.54968298, 3149.28597753, 6951.94033377
8.9529, -3.4079643, 1.5868245, 2.0512374, 3.9602948, 2.6495256, 6.0994635, 1.8840396, 9.1649158, 1.57758728, 2.19204362, 1.79295543, 2.72039052, 1.51192569, 3.33464551, 808.85594586, 1123.89820322, 919.27887292, 1394.79068249, 775.19012657, 1709.72971127, 3294.85448403, 4578.1712472, 3744.65951819, 5681.6449925, 3157.71761037, 6964.54125663
8.95433, -4.2338907, 1.4655521, 1.7888298, 3.9448587, 2.6401822, 6.074394, 1.8761441, 9.130678, 1.47650295, 2.19263093, 1.79377001, 2.72082925, 1.51210833, 3.33581013, 755.45249992, 1121.85926272, 917.78213872, 1392.11185243, 773.66998434, 1706.76671907, 3077.30337682, 4569.84561947, 3738.54620239, 5670.70795955, 3151.5115187, 6952.4410715
8.95576, -4.3361823, 1.3882368, 1.7022921, 3.9708721, 2.6574153, 6.1147748, 1.8893165, 9.1865294, 1.44356229, 2.20476058, 1.80363312, 2.73595355, 1.52079559, 3.35346842, 737.05372124, 1125.70618122, 920.89860888, 1396.92257206, 776.48748442, 1712.21318089, 3002.34355776, 4585.495743, 3751.22453906, 5690.27923479, 3162.97459646, 6974.59637609
8.95719, -4.1160878, 1.286001, 1.7036566, 3.9918201, 2.6731089, 6.1421084, 1.9013156, 9.2262156, 1.44737989, 2.21552668, 1.81300846, 2.74821207, 1.52903917, 3.36824213, 737.4500288, 1128.82611265, 923.7403039, 1400.23298924, 779.05599276, 1716.14257803, 3003.94469565, 4598.18439347, 3762.7834805, 5703.7389605, 3173.42331774, 6990.57182575
8.95862, -4.2765111, 1.287555, 1.6867276, 3.9725264, 2.6600759, 6.1151597, 1.8916797, 9.1878588, 1.44341554, 2.21514571, 1.81265819, 2.74835484, 1.52859595, 3.36880644, 733.87741813, 1126.24906836, 921.61187704, 1397.34919914, 777.1857882, 1712.80611523, 2989.37880708, 4587.66684089, 3754.09699975, 5691.96704901, 3165.79127114, 6976.95033942
8.96005, -6.2811566, 1.6025988, 1.4979042, 3.9697148, 2.6573556, 6.1130823, 1.8883605, 9.185722, 1.36330409, 2.21937338, 1.81583154, 2.7541072, 1.53071089, 3.37603832, 691.67577611, 1126.0046916, 921.26672233, 1397.30324674, 776.61003955, 1712.8415742, 2817.46210189, 4586.65122404, 3752.67454138, 5691.75483445, 3163.43210208, 6977.06409352
8.96148, -5.8718252, 1.7121355, 1.6172133, 3.9975354, 2.6762305, 6.152396, 1.9039109, 9.2417458, 1.41977867, 2.23220026, 1.82641201, 2.76923069, 1.54049504, 3.39401693, 718.79279203, 1130.09829682, 924.65946422, 1401.98123825, 779.90799311, 1718.29240565, 2927.90727865, 4603.30580045, 3766.47791351, 5710.78496826, 3176.85195934, 6999.23663278
8.9629, -3.593415, 1.6879757, 2.1010028, 3.9906876, 2.6696913, 6.1416003, 1.8994796, 9.2272552, 1.62193761, 2.23534568, 1.82831638, 2.77307491, 1.54219093, 3.3990464, 819.39345606, 1129.28365266, 923.65481538, 1400.94133701, 779.10589872, 1717.17849784, 3337.67617336, 4599.96734482, 3762.36916088, 5706.52412003, 3173.57085956, 6994.668697
8.96432, -1.7469919, 1.8076954, 2.8140803, 3.9808923, 2.6632438, 6.1269922, 1.8953956, 9.2036657, 1.88138371, 2.23768707, 1.83026763, 2.77608527, 1.54404186, 3.40243279, 948.43276532, 1128.05044249, 922.66440908, 1399.46476928, 778.3738555, 1715.21562349, 3863.28151956, 4594.92394922, 3758.31844987, 5700.484608, 3170.57512269, 6986.64266205
8.96575, -0.42336228, 2.0234262, 3.6497402, 3.9598033, 2.648053, 6.0981518, 1.8838187, 9.163883, 2.14753351, 2.23689594, 1.82924683, 2.77592731, 1.54286713, 3.40289651, 1080.26136692, 1125.21283107, 920.15545652, 1396.35866628, 776.0995312, 1711.73936038, 4400.24378556, 4583.34521528, 3748.0821339, 5687.80735092, 3161.29711169, 6972.45195802
8.96716, 0.49460075, 2.2141414, 4.4165425, 3.9556424, 2.6473269, 6.093821, 1.8800838, 9.1580256, 2.36777571, 2.24082462, 1.83317169, 2.78127672, 1.54485584, 3.40957526, 1188.49626808, 1124.77363309, 920.15375277, 1396.05157179, 775.43467792, 1711.4237005, 4841.09747788, 4581.53630311, 3748.05889712, 5686.53173314, 3158.57522175, 6971.13586519
8.96858, 1.4299107, 2.3572091, 5.2614185, 3.9723436, 2.6582867, 6.1156003, 1.8910278, 9.1902605, 2.59031613, 2.250737, 1.84120546, 2.79267819, 1.55292436, 3.42345999, 1297.38005754, 1127.29919726, 922.18213251, 1398.73467359, 777.79429069, 1714.66666618, 5284.5902639, 4591.80355648, 3756.30463153, 5697.43583991, 3168.1727432, 6984.31482527
8.97, 2.4762504, 2.4744998, 6.2540583, 3.9656873, 2.6542758, 6.1077113, 1.8871781, 9.1789604, 2.83066806, 2.25406905, 1.8440853, 2.79735273, 1.55494283, 3.42929408, 1414.6726321, 1126.50784995, 921.61177076, 1398.02275232, 777.10809544, 1713.84577136, 5762.33032345, 4588.56006408, 3753.96493337, 5694.51102382, 3165.36380316, 6980.94049037
8.97141, 3.2731159, 2.5305918, 7.0338803, 3.9814478, 2.6637571, 6.1297112, 1.8924596, 9.2111317, 3.00891317, 2.26377198, 1.85165247, 2.80887346, 1.56072173, 3.44325085, 1500.48365832, 1128.89694118, 923.38133879, 1400.72793473, 778.30010981, 1717.07900928, 6111.83437994, 4598.27142955, 3761.15646509, 5705.50508896, 3170.2053819, 6994.07985141
8.97283, 3.965586, 2.5436668, 7.695425, 3.9925827, 2.6709683, 6.1431475, 1.9004865, 9.2291093, 3.15460143, 2.27224497, 1.85849997, 2.81853649, 1.56769143, 3.45468207, 1569.67345999, 1130.62860946, 924.7564672, 1402.45353638, 780.05532311, 1718.98823778, 6393.63318992, 4605.30472558, 3766.74116751, 5712.50881541, 3177.34084889, 7001.82587673
8.97424, 4.6835355, 2.5926912, 8.4431376, 3.9479771, 2.6417178, 6.0811496, 1.877371, 9.1418625, 3.31202585, 2.26479604, 1.85261423, 2.81083031, 1.56176914, 3.44634799, 1644.38599746, 1124.44741099, 919.80347845, 1395.54768325, 775.40195004, 1711.07552337, 6697.92496476, 4580.1073454, 3746.55019595, 5684.35493953, 3158.37284367, 6969.56522514
8.97565, 4.5547206, 2.6181873, 8.3529127, 3.9444759, 2.6403725, 6.0777894, 1.8773331, 9.1362994, 3.30201546, 2.269106, 1.8564905, 2.81665046, 1.56541972, 3.45338735, 1635.79791221, 1124.10099394, 919.69384239, 1395.35110948, 775.49918738, 1710.78659997, 6662.91484972, 4578.67634455, 3746.08728491, 5683.52946198, 3158.75513286, 6968.35798393
8.97706, 3.8241222, 2.6212177, 7.6660684, 3.9850294, 2.6649991, 6.1346281, 1.8934549, 9.2173002, 3.17080564, 2.2861201, 1.8695273, 2.83646479, 1.57583506, 3.4768435, 1567.31352463, 1130.01784329, 924.09808362, 1402.05049819, 778.9274677, 1718.58652563, 6383.93710068, 4602.75670491, 3764.01016643, 5710.79241756, 3172.70532133, 7000.09800798
8.97847, 3.0576938, 2.6371827, 6.9777187, 3.9686407, 2.6561463, 6.1130724, 1.8889246, 9.1877309, 3.03227088, 2.28682092, 1.87084265, 2.83818719, 1.57767875, 3.47948845, 1495.49559721, 1127.84469499, 922.68700954, 1399.77482945, 778.10054845, 1716.0602967, 6091.38375154, 4593.8850386, 3758.24620823, 5701.4983313, 3169.32329773, 6989.7777215
8.97987, 2.0137556, 2.5784074, 6.0066517, 3.9986995, 2.6755814, 6.1557853, 1.9029577, 9.2477139, 2.82002544, 2.30089175, 1.88211383, 2.85481871, 1.58727205, 3.49908099, 1387.72402526, 1132.26026447, 926.18121087, 1404.84566075, 781.0906688, 1721.88473119, 5652.38903067, 4611.85032633, 3772.46226297, 5722.12778481, 3181.48871674, 7013.47111494
8.98128, 2.3819251, 2.5059324, 6.237384, 3.9542398, 2.6462983, 6.0897544, 1.8827382, 9.1528558, 2.88055269, 2.29353876, 1.87626415, 2.84625935, 1.58259412, 3.48941716, 1414.31787056, 1126.1008583, 921.22387923, 1397.48024359, 777.03531127, 1713.26324551, 5760.68420398, 4586.74217552, 3752.25397337, 5692.10255502, 3164.95685783, 6978.32412437
8.98268, 1.9161395, 2.4231699, 5.7443249, 4.0113696, 2.6865547, 6.1752587, 1.9116469, 9.2760581, 2.77095473, 2.31556124, 1.89499372, 2.87301247, 1.59850416, 3.52120786, 1357.44983658, 1134.35928752, 928.32946581, 1407.44641713, 783.08360263, 1724.98777588, 5529.0299552, 4620.35967126, 3781.17944874, 5732.67106524, 3189.57841367, 7026.04901353
8.98408, 1.6875279, 2.3694282, 5.4993142, 4.0187098, 2.690962, 6.1861168, 1.9139523, 9.2929824, 2.71771874, 2.32323727, 1.9010959, 2.88243353, 1.60330371, 3.53287117, 1328.36394107, 1135.54966684, 929.21581705, 1408.8730739, 783.66123854, 1726.79335422, 5410.53666367, 4625.18810988, 3784.77320196, 5738.45704862, 3191.91731416, 7033.3727563
8.98548, 2.2179536, 2.3673811, 5.9313443, 3.9702689, 2.6556814, 6.1148635, 1.888279, 9.1907634, 2.82925524, 2.31475762, 1.89314355, 2.87269121, 1.59635193, 3.52185405, 1379.74209258, 1128.83718596, 923.2287759, 1400.92449827, 778.49249144, 1717.50155751, 5619.77971147, 4597.82762975, 3760.37113875, 5706.05703415, 3170.85079338, 6995.49608524
8.98688, 1.6909689, 2.35383, 5.4836499, 3.9997347, 2.6743478, 6.1577197, 1.9010808, 9.2518226, 2.72697274, 2.32895732, 1.90438556, 2.88972087, 1.60563277, 3.54208994, 1326.82839602, 1133.17110154, 926.59262876, 1406.01468136, 781.23229024, 1723.4295931, 5404.23526126, 4615.45987586, 3774.05591572, 5726.76477353, 3181.99633263, 7019.6108293
8.98827, 0.78530393, 2.3570474, 4.8059143, 4.0110088, 2.684018, 6.1730291, 1.9085625, 9.2727011, 2.55906826, 2.33787166, 1.91243451, 2.90030066, 1.61267574, 3.55465118, 1242.29877541, 1134.91896536, 928.3906503, 1407.94992235, 782.8728631, 1725.6041496, 5059.92022704, 4622.55903536, 3781.36300464, 5734.62232418, 3188.66468647, 7028.43753311
8.98967, 0.09168059, 2.3238039, 4.3136267, 4.0256258, 2.6953203, 6.19601, 1.9170452, 9.3061965, 2.4303887, 2.34785439, 1.92114281, 2.91279897, 1.62020749, 3.56977273, 1177.11232751, 1137.13841193, 930.46880976, 1410.75852595, 784.71653707, 1728.95120963, 4794.39299111, 4631.57874117, 3789.81090905, 5746.03683175, 3196.16010926, 7042.03954685
8.99106, -0.14493392, 2.2570464, 4.1137524, 4.054363, 2.7124267, 6.2383692, 1.9282522, 9.3672529, 2.37920413, 2.36196765, 1.93193111, 2.92986877, 1.62890047, 3.59020092, 1149.67181032, 1141.34285206, 933.54189708, 1415.76230575, 787.11234906, 1734.84600828, 4682.60717302, 4648.68337029, 3802.3111851, 5766.39234665, 3205.90441427, 7066.01857115
8.99245, 0.27097595, 2.3252522, 4.4247288, 4.0120159, 2.6842847, 6.175927, 1.9082371, 9.277973, 2.47354214, 2.35536007, 1.92659431, 2.92231524, 1.62439691, 3.58180995, 1192.49435606, 1135.5187935, 928.81087495, 1408.84780821, 783.12154313, 1726.79012289, 4857.00215486, 4624.94199564, 3783.02538555, 5738.20480202, 3189.63607934, 7033.17655571
8.99384, 0.72834019, 2.3835773, 4.8011781, 4.0169263, 2.6892903, 6.1818529, 1.913327, 9.285806, 2.58296476, 2.3626071, 1.93314048, 2.93091961, 1.63056897, 3.59214928, 1242.35331411, 1136.3657783, 929.80110362, 1409.71249111, 784.27038293, 1727.75046163, 5060.0546375, 4628.37170477, 3787.04216659, 5741.7017745, 3194.30144638, 7037.05752341
8.99523, 1.3082157, 2.449371, 5.3066429, 4.0615009, 2.7209897, 6.2495093, 1.9363103, 9.3840093, 2.72225232, 2.38156107, 1.94931442, 2.95421028, 1.64439415, 3.62003409, 1306.2893105, 1142.80654263, 935.39036056, 1417.59574346, 789.07251993, 1737.09534278, 5320.44030717, 4654.58451189, 3809.79047847, 5773.78492816, 3213.84643245, 7075.08819437
8.99662, 2.414654, 2.5237716, 6.28414, 4.0593679, 2.7162891, 6.2458384, 1.9314123, 9.3782407, 2.96975472, 2.38685953, 1.95247576, 2.96069061, 1.64639922, 3.62792535, 1421.70866137, 1142.65964532, 934.70739527, 1417.36940861, 788.17958126, 1736.79424293, 5790.51150437, 4653.9660351, 3806.9922992, 5772.83805714, 3210.19563066, 7073.83117071
8.998, 3.5218525, 2.5725309, 7.3228759, 4.0641535, 2.7211821, 6.2533993, 1.9358878, 9.3894605, 3.21377353, 2.3941948, 1.9590848, 2.96983631, 1.65239748, 3.63910639, 1534.92217037, 1143.48526654, 935.67348937, 1418.41593712, 789.19734111, 1738.06430949, 6251.59461965, 4657.30867527, 3810.91071899, 5777.07561469, 3214.32704977, 7078.97357633
8.99939, 4.2244805, 2.5769341, 7.9838358, 4.0917323, 2.7388468, 6.2935883, 1.9478797, 9.4465353, 3.36411037, 2.40834136, 1.97037236, 2.9868513, 1.66167277, 3.65932273, 1602.91167987, 1147.51243766, 938.83152727, 1423.1574813, 791.74414614, 1743.57274304, 6528.48121331, 4673.69068762, 3823.75652084, 5796.36233046, 3224.68595664, 7101.37809831
9.00077, 4.5535659, 2.4975774, 8.1764401, 3.9367829, 2.6343778, 6.061258, 1.8743611, 9.1107212, 3.41241067, 2.3678266, 1.93694902, 2.93805923, 1.63382596, 3.60209813, 1622.28584614, 1125.68267535, 920.84021663, 1396.77558307, 776.7332214, 1712.4646997, 6607.35322864, 4584.75494756, 3750.45901616, 5688.88009502, 3163.53050262, 6974.63963547
9.0021, 4.2446006, 2.4716801, 7.8540681, 3.962217, 2.6524142, 6.1033312, 1.8851352, 9.1700988, 3.35160694, 2.38053669, 1.94771954, 2.95453554, 1.64201455, 3.62153559, 1590.08377322, 1129.38444744, 924.04547891, 1401.70345313, 779.01160198, 1718.1444824, 6476.15747299, 4599.80263452, 3763.48978236, 5708.91448979, 3172.78994521, 6997.72830638
9.00343, 3.8012447, 2.436131, 7.3961454, 3.9590221, 2.6480288, 6.0968635, 1.8808786, 9.162314, 3.25941027, 2.38468089, 1.95028312, 2.95930375, 1.64367781, 3.6277629, 1543.13109601, 1129.00032203, 923.33958504, 1401.04904593, 778.18075358, 1717.52350167, 6284.88689258, 4598.2090206, 3760.59096368, 5706.2130414, 3169.38595227, 6995.15483245
9.00476, 2.4922724, 2.410234, 6.1821118, 3.959705, 2.649609, 6.0961523, 1.8850935, 9.1606499, 2.98634034, 2.39002415, 1.95506755, 2.9655058, 1.64906328, 3.63524777, 1410.89911819, 1129.1690105, 923.67338474, 1401.0558211, 779.10139617, 1717.47600213, 5746.29414473, 4598.86691387, 3761.92662818, 5706.20447448, 3173.11545045, 6994.91704796
9.00609, 0.75835828, 2.3260044, 4.7192978, 3.9460669, 2.6403688, 6.0784044, 1.8773666, 9.136269, 2.61485836, 2.39106674, 1.95587805, 2.96759255, 1.64924061, 3.63826154, 1232.80294067, 1127.29399072, 922.11962741, 1399.10324957, 777.5521267, 1715.29731983, 5020.91419952, 4591.20125232, 3755.57469745, 5698.21594403, 3166.78552996, 6985.9994533
9.00742, -0.74340972, 2.1835363, 3.6306999, 3.960643, 2.6523217, 6.0973954, 1.8877553, 9.1604948, 2.29851495, 2.40068404, 1.96455981, 2.97868333, 1.65739111, 3.65099822, 1081.37813837, 1129.44544409, 924.26287295, 1401.37571837, 779.74977469, 1717.67848182, 4404.1689447, 4599.93444764, 3764.27976242, 5707.43498477, 3175.7158948, 6995.65300813
9.00874, -1.0765602, 1.9511018, 3.2619629, 3.9729231, 2.6581256, 6.1162375, 1.8887436, 9.1907656, 2.18339001, 2.40961074, 1.97096794, 2.98974385, 1.66141571, 3.66494663, 1025.05968519, 1131.26597273, 925.33160053, 1403.62732862, 780.00277472, 1720.62207232, 4174.77241075, 4607.31998382, 3768.60868934, 5716.56922147, 3176.72630314, 7007.59737279
9.01006, -1.6008477, 1.8886026, 2.9489588, 4.0113186, 2.6861389, 6.1761541, 1.9102268, 9.275681, 2.08051045, 2.42649347, 1.98563665, 3.01088806, 1.67447248, 3.68984778, 974.70060723, 1136.79057108, 930.2530813, 1410.57423144, 784.47543921, 1728.66080986, 3969.6494218, 4629.79093243, 3788.62860957, 5744.82578618, 3194.92206181, 7040.29250975
9.01138, -2.2544871, 1.8923442, 2.6759147, 4.0219702, 2.6919012, 6.1891951, 1.9149725, 9.2933717, 1.98618427, 2.43502167, 1.99210839, 3.0206506, 1.6802143, 3.70143442, 928.53923534, 1138.37028581, 931.30875337, 1412.15124544, 785.49856811, 1730.41703043, 3781.62484039, 4636.19542021, 3792.90414639, 5751.21225348, 3199.06879989, 7047.40066703
9.0127, -1.9556457, 1.7951882, 2.7356353, 4.0314834, 2.7001614, 6.2042024, 1.9205492, 9.3161572, 2.01263267, 2.44324972, 1.99954085, 3.03094739, 1.68635163, 3.71410197, 938.90245066, 1139.78729327, 932.79505548, 1413.95097513, 786.6908369, 1732.64574806, 3823.80661128, 4641.93717295, 3798.93342233, 5758.5056711, 3203.90432581, 7056.43303178
9.01402, -1.9019734, 1.8466102, 2.7861651, 4.0355104, 2.7023227, 6.2112294, 1.922199, 9.3254212, 2.03561222, 2.44985771, 2.00475003, 3.03934786, 1.69079439, 3.72413875, 947.59344235, 1140.42796444, 933.22685412, 1414.84025339, 787.07804126, 1733.61577822, 3859.17753197, 4644.51713204, 3800.66803622, 5762.09107535, 3205.46107328, 7060.33913001
9.01534, -2.3543894, 1.8611785, 2.6379231, 4.0776153, 2.7305709, 6.2698554, 1.9419037, 9.4110999, 1.98510336, 2.468057, 2.01966244, 3.06041852, 1.703201, 3.74949045, 922.09770514, 1146.43385016, 938.15069468, 1421.59091111, 791.15161746, 1741.67078688, 3755.31970031, 4668.94733454, 3820.69683719, 5789.5473815, 3222.03085249, 7093.09933318
9.01665, -2.1365293, 1.8619542, 2.7251174, 4.0871155, 2.735592, 6.2839706, 1.9465598, 9.4313486, 2.02209728, 2.47638345, 2.02597975, 3.07062307, 1.70900492, 3.76180549, 937.27176449, 1147.8400689, 939.07134401, 1423.27885697, 792.14885851, 1743.65204862, 3817.09344389, 4674.64503643, 3824.42233551, 5796.38542375, 3226.07201984, 7101.12376728
9.01797, -1.5056546, 1.8872543, 3.0113252, 4.0729773, 2.7288414, 6.2673096, 1.9410994, 9.40572, 2.1303808, 2.47761833, 2.02799817, 3.07339928, 1.71041816, 3.76508195, 985.32389453, 1145.9249631, 937.97083144, 1421.4800209, 791.08668194, 1741.39065089, 4012.76322287, 4666.81623539, 3819.91635182, 5789.02306297, 3221.72593298, 7091.86938362
9.01928, -1.6715971, 1.9401563, 2.993681, 4.1234897, 2.7626877, 6.3381535, 1.9650943, 9.5074314, 2.12885998, 2.49848528, 2.04507969, 3.0976027, 1.72478925, 3.79381315, 982.49421684, 1153.08068982, 943.82861309, 1429.58051004, 796.0107634, 1750.88991992, 4001.21422907, 4695.92877421, 3843.74830076, 5821.97613007, 3241.75912529, 7130.51083765
9.02059, -1.4583562, 1.962611, 3.11081, 4.1304165, 2.7679417, 6.3509617, 1.9699217, 9.5253981, 2.17496025, 2.50617564, 2.0516017, 3.10766594, 1.73076882, 3.80588927, 1001.59245762, 1154.12068744, 944.78452579, 1431.11340314, 797.03755382, 1752.65271523, 4078.96640844, 4700.13474997, 3847.61717665, 5828.18236466, 3245.92041759, 7137.6451537
9.0219, -1.1387496, 1.9743124, 3.2786159, 4.1292291, 2.7681402, 6.3501095, 1.9700139, 9.524572, 2.23786791, 2.51144498, 2.05628458, 3.11443868, 1.73469778, 3.81427422, 1028.31610151, 1154.02669589, 944.87728135, 1431.1065613, 797.10587666, 1752.6859301, 4187.77172417, 4699.72254532, 3847.97082905, 5828.11801049, 3246.17833616, 7137.73572992
9.0232, -0.75673787, 2.0008014, 3.4917093, 4.1100507, 2.7519813, 6.3181243, 1.9567036, 9.4805576, 2.3146201, 2.51121715, 2.05486559, 3.11354224, 1.73269931, 3.81397305, 1061.27336739, 1151.41482142, 942.17367418, 1427.58609386, 794.45764389, 1748.73968792, 4321.96186762, 4689.05666052, 3836.93666269, 5813.74493133, 3235.37341822, 7121.62057375
9.02451, -0.85336948, 2.0312846, 3.4622969, 4.1026122, 2.7470137, 6.3091389, 1.954684, 9.4674225, 2.31007577, 2.51463123, 2.05766411, 3.11838056, 1.73573072, 3.81996998, 1056.85997208, 1150.4441226, 941.38160728, 1426.65952582, 794.0970363, 1747.63677745, 4303.96166201, 4685.07420921, 3833.68701067, 5809.93515327, 3233.88461143, 7117.08446528
9.02581, -0.95183851, 2.0396559, 3.4186728, 4.0911459, 2.7398024, 6.2917188, 1.9499101, 9.441124, 2.30066373, 2.51678931, 2.05960529, 3.12110967, 1.73752744, 3.82328109, 1050.24574647, 1148.90639521, 940.20332752, 1424.77673538, 793.17580386, 1745.31577416, 4276.99926416, 4678.78286906, 3828.86477137, 5802.23159129, 3230.1128958, 7107.58820675
9.02711, -0.8173243, 2.0102851, 3.4728929, 4.0870867, 2.7372279, 6.2874358, 1.9475793, 9.4359978, 2.32410008, 2.52125084, 2.0633106, 3.12712983, 1.74043058, 3.83091967, 1058.60691949, 1148.40733702, 939.81963071, 1424.37982932, 792.75065254, 1744.94984544, 4311.02232253, 4676.72142902, 3827.27840954, 5800.57916391, 3228.36144031, 7106.05381177
9.02841, -0.95213328, 2.0063546, 3.4115684, 4.1231788, 2.7623392, 6.3362559, 1.9671165, 9.503011, 2.30874204, 2.53813345, 2.0774801, 3.14640572, 1.75312713, 3.85326595, 1049.28375279, 1153.53822618, 944.17915902, 1429.98756543, 796.76628246, 1751.24344501, 4273.02850428, 4697.58700462, 3845.00803421, 5823.37962596, 3244.6943233, 7131.63921446
9.02971, -1.3903784, 2.1081952, 3.25969, 4.09193, 2.7392848, 6.2918747, 1.9493394, 9.4414837, 2.26193585, 2.53428955, 2.07353194, 3.14254979, 1.74918549, 3.84957033, 1025.72498335, 1149.22980668, 940.28904736, 1425.05890456, 793.20695584, 1745.67305069, 4177.06345727, 4680.01258369, 3829.14239463, 5803.27238908, 3230.17947604, 7108.91050404
9.03101, -1.6414475, 2.0286094, 3.0998105, 4.1295403, 2.7638449, 6.3486662, 1.964952, 9.5236718, 2.21084371, 2.5517688, 2.08760007, 3.16396533, 1.76021794, 3.87518714, 1000.31604811, 1154.57066299, 944.55336096, 1431.5644678, 796.42637995, 1753.36314667, 4073.56520851, 4701.73290975, 3846.4840348, 5829.72873503, 3243.26976322, 7140.182471
9.03231, -0.84685587, 1.9729761, 3.4465615, 4.1290968, 2.7664033, 6.3480668, 1.9688692, 9.5225395, 2.33661108, 2.55753124, 2.0933949, 3.17113083, 1.76604534, 3.8839158, 1054.84722195, 1154.58013075, 945.04892897, 1431.58550131, 797.26918719, 1753.3674449, 4295.6045769, 4701.74219624, 3848.47816838, 5829.77809834, 3246.68169782, 7140.15552635
9.0336, -0.94492667, 2.0443016, 3.4547487, 4.1356993, 2.7705068, 6.3589119, 1.9711726, 9.5388889, 2.34477663, 2.56547463, 2.09977546, 3.18115368, 1.77115094, 3.89620807, 1056.16423854, 1155.57384737, 945.80768282, 1432.89587121, 797.78442627, 1754.97980196, 4300.94122734, 4705.75978625, 3851.54420849, 5835.07820288, 3248.75980863, 7146.67729501
9.03489, -1.4799353, 2.0921252, 3.2464932, 4.1510596, 2.7796213, 6.3801706, 1.9771565, 9.5684485, 2.27826874, 2.57618583, 2.10809665, 3.19384509, 1.77794461, 3.91127601, 1023.89909541, 1157.78893582, 947.42038743, 1435.37724237, 799.04352019, 1757.80490661, 4169.52445088, 4714.75099301, 3858.08766544, 5845.14678752, 3253.86701647, 7158.13752627
9.03619, -1.5129684, 2.1337017, 3.2782781, 4.194003, 2.8121083, 6.4416351, 2.0027973, 9.6545212, 2.29476154, 2.59554783, 2.12535112, 3.21671606, 1.79363127, 3.93803922, 1028.96286204, 1163.83435358, 952.99983423, 1442.36396521, 804.25783899, 1765.80269066, 4190.11903171, 4739.3396347, 3880.78412735, 5873.56154847, 3275.08037645, 7190.66132839
9.03748, -0.92288819, 2.1580118, 3.5906393, 4.1662724, 2.7930196, 6.4047529, 1.9879615, 9.6051726, 2.4072125, 2.59299912, 2.12307595, 3.21499076, 1.79115234, 3.93714243, 1076.93473275, 1160.0516461, 949.81819659, 1438.31723109, 801.32276058, 1761.39224737, 4385.44187119, 4723.90657189, 3867.80402067, 5857.0463162, 3263.10804149, 7172.65687353
9.03876, 0.09214984, 2.143897, 4.1702264, 4.1789968, 2.7994731, 6.4205868, 1.9918094, 9.6253618, 2.60027373, 2.60300662, 2.13047971, 3.22646244, 1.79706233, 3.95046105, 1160.67277245, 1161.89263643, 950.97287471, 1440.1818747, 802.14682502, 1763.34995658, 4726.40688915, 4731.37433015, 3872.48228193, 5864.60344019, 3266.44371255, 7180.58489923
9.04005, 0.26406151, 2.2552467, 4.3662858, 4.1804107, 2.8024892, 6.4246553, 1.9947093, 9.6323345, 2.66697364, 2.60958904, 2.13665605, 3.23509888, 1.8026128, 3.96121506, 1187.71640808, 1162.16061082, 951.54350728, 1440.72665854, 802.77988634, 1764.09697136, 4836.50208889, 4732.43628162, 3874.78200128, 5866.78557789, 3269.00139697, 7183.58240146
9.04134, 0.3970054, 2.2645784, 4.4736181, 4.177582, 2.8014314, 6.4211341, 1.9945542, 9.6280657, 2.70595354, 2.61488969, 2.14131657, 3.24187863, 1.80681548, 3.96972483, 1202.29995143, 1161.83877847, 951.42240023, 1440.42034236, 802.79802852, 1763.81446007, 4895.85746932, 4731.0964747, 3874.2648697, 5865.50193547, 3269.05504704, 7182.38754695
9.04262, 0.56727702, 2.2365671, 4.571983, 4.2057227, 2.8202225, 6.4626644, 2.0073915, 9.6876353, 2.74200528, 2.62988223, 2.15356344, 3.26003142, 1.81690418, 3.99139652, 1215.52018604, 1165.81647767, 954.66622642, 1445.15914044, 805.42649616, 1769.37042022, 4949.66088215, 4747.26481845, 3887.4501063, 5884.76254702, 3279.73822836, 7204.96759791
9.0439, 0.52104113, 2.2168339, 4.5373324, 4.2276676, 2.8337087, 6.4930497, 2.0157772, 9.7300963, 2.73808071, 2.64299514, 2.16383205, 3.275445, 1.82501825, 4.00963202, 1210.97916032, 1168.92537954, 957.00448486, 1448.64087399, 807.15629025, 1773.3519652, 4931.13930315, 4759.89519092, 3896.94767939, 5898.90411324, 3286.7618511, 7221.13630064
9.04518, 0.21425491, 2.235566, 4.357558, 4.222845, 2.8301369, 6.4858259, 2.0130513, 9.7186394, 2.68969112, 2.64778911, 2.16762695, 3.28143241, 1.82813491, 4.01683095, 1186.81892206, 1168.32977302, 956.45952306, 1447.92316725, 806.65957816, 1772.41577974, 4832.72848072, 4757.44063734, 3894.70465277, 5895.94536977, 3284.71904616, 7217.27978822
9.04646, -0.55352616, 2.3628526, 3.9971164, 4.2067833, 2.8195177, 6.4631794, 2.0070433, 9.6880658, 2.58222479, 2.64908394, 2.16874286, 3.28355091, 1.8297806, 4.02012159, 1136.74427886, 1166.1769414, 954.72169599, 1445.48132385, 805.50409086, 1769.73369296, 4628.79601215, 4748.64512294, 3887.60432872, 5885.96601008, 3279.99374431, 7206.31404345
9.04774, -0.93135541, 2.4403633, 3.8405171, 4.198645, 2.8137117, 6.4496232, 2.0035599, 9.6674199, 2.53723289, 2.65289498, 2.17172724, 3.28800638, 1.83259563, 4.02550872, 1114.32208971, 1165.11948771, 953.79641663, 1444.05275606, 804.85390169, 1767.95488916, 4537.46549495, 4744.31003549, 3883.81274105, 5880.11277351, 3277.32604525, 7199.02654741
9.04901, 0.13022408, 2.3065324, 4.3574713, 4.1919152, 2.8094947, 6.4423705, 1.9992658, 9.659116, 2.70909609, 2.65713357, 2.17531047, 3.29404851, 1.83502679, 4.03344215, 1187.02389347, 1164.25587333, 953.13913537, 1443.32801693, 804.03964226, 1767.30246858, 4833.47422961, 4740.76452155, 3881.11264934, 5877.12582121, 3273.99044942, 7196.32602577
9.05029, 1.5444331, 2.2609064, 5.2964269, 4.1625628, 2.7875502, 6.3967531, 1.9836363, 9.5923738, 2.99374192, 2.65401435, 2.17187195, 3.29005124, 1.8321199, 4.02889468, 1308.76056299, 1160.24340345, 949.46739858, 1438.29676189, 800.93953656, 1761.29359458, 5329.1442482, 4724.39698662, 3866.13783229, 5856.60290551, 3261.34699127, 7171.81422975
9.05156, 1.9473115, 2.2812646, 5.6227814, 4.1466683, 2.775642, 6.3752672, 1.9740841, 9.5635955, 3.09084746, 2.65430986, 2.17161932, 3.29117646, 1.83140669, 4.0309979, 1348.56107413, 1158.09628458, 947.49460368, 1435.96619417, 799.05715606, 1758.75611102, 5491.17450277, 4715.62535183, 3858.08126087, 5847.07738012, 3253.66226696, 7161.43814224
9.05283, 1.2899672, 2.2777486, 5.1209046, 4.1841691, 2.8023115, 6.4294225, 1.9941785, 9.6399694, 2.95568394, 2.67170968, 2.18646663, 3.3118498, 1.84444906, 4.05529524, 1287.04780167, 1163.39166625, 952.09336593, 1442.13964983, 803.16236404, 1765.87176353, 5240.66804838, 4737.15857731, 3876.78318974, 5872.17908639, 3270.35820536, 7190.36831164
9.05411, 0.58521089, 2.2370783, 4.5864347, 4.1908524, 2.8072159, 6.4403282, 1.9977214, 9.6563444, 2.80295116, 2.67934789, 2.19288487, 3.32148215, 1.84988778, 4.06709481, 1218.10707824, 1164.39154239, 952.98434648, 1443.45038058, 803.92460418, 1767.47887963, 4959.92111076, 4741.2007495, 3880.38725229, 5877.48002035, 3273.44179094, 7196.86796384
9.05537, -0.27988612, 2.2082051, 4.0248089, 4.1840711, 2.8044942, 6.4305693, 1.9965496, 9.6431404, 2.6310765, 2.68262749, 2.19628207, 3.32571902, 1.8531087, 4.07258435, 1141.16017147, 1163.51905786, 952.57953359, 1442.44308043, 803.73711777, 1766.3762561, 4646.57847669, 4737.61943912, 3878.71542382, 5873.34288296, 3272.65855023, 7192.33469459
9.05664, -2.1060912, 2.1492693, 3.0692198, 4.2076056, 2.8206541, 6.4655191, 2.0072482, 9.6923647, 2.30233446, 2.6957023, 2.20713721, 3.34161273, 1.86189402, 4.09137504, 996.58487811, 1166.8574668, 955.37794891, 1446.44524094, 805.93652046, 1770.98617533, 4057.87169491, 4751.18375818, 3890.08625555, 5889.60291327, 3281.59403791, 7211.06132634
9.05791, -2.8216329, 2.0952565, 2.7520786, 4.21191, 2.8228808, 6.4680512, 2.0106946, 9.6927897, 2.18465117, 2.70265883, 2.21257476, 3.34917938, 1.86734576, 4.09992658, 943.7501668, 1167.52493884, 955.81291553, 1446.81615456, 806.6770112, 1771.1323673, 3842.71703822, 4753.87251084, 3891.83356471, 5891.07719809, 3284.58908336, 7211.61252652
9.05917, -2.9323108, 2.0275663, 2.6752389, 4.2567018, 2.8534487, 6.5344714, 2.0327215, 9.7880291, 2.15837475, 2.72258959, 2.22910538, 3.37326761, 1.88141458, 4.12850858, 930.53782943, 1173.78717892, 961.03185317, 1454.31330949, 811.1322861, 1779.91955264, 3788.89669929, 4779.34182493, 3913.06006184, 5921.56785439, 3302.70983544, 7247.3478291
9.06044, -1.9790157, 1.9959944, 2.9970999, 4.261859, 2.8566216, 6.5440708, 2.0342091, 9.8032698, 2.28929041, 2.72991936, 2.23499542, 3.38278405, 1.88602774, 4.14033763, 984.98516876, 1174.56923217, 961.62432259, 1455.46939025, 811.47823895, 1781.41276191, 4010.56692686, 4782.4968997, 3915.44850273, 5926.2388762, 3304.09826483, 7253.38343418
9.0617, -1.4946613, 2.0352354, 3.2383168, 4.271246, 2.8629968, 6.5574651, 2.0389575, 9.8218487, 2.3845766, 2.73860189, 2.24213647, 3.39327927, 1.89215059, 4.15286899, 1023.91729233, 1175.93279861, 962.75468891, 1457.04580576, 812.47367422, 1783.20729043, 4169.06167704, 4788.01989396, 3920.02724047, 5932.62158572, 3308.13131507, 7260.64617956
9.06296, -0.89065375, 2.0674638, 3.5729444, 4.2701938, 2.8623997, 6.556358, 2.0384201, 9.82066, 2.50997749, 2.74397715, 2.24657974, 3.40007133, 1.89584813, 4.16128093, 1075.58434577, 1175.85869952, 962.71221593, 1457.01047323, 812.41548064, 1783.2066769, 4379.40671951, 4787.68913857, 3919.83052185, 5932.44172988, 3307.87430009, 7260.59963012
9.06422, -0.95705193, 2.1878367, 3.6553607, 4.2762453, 2.8671266, 6.5638385, 2.0424521, 9.8307997, 2.54407959, 2.75167336, 2.25314432, 3.4091375, 1.90169785, 4.17215081, 1087.98422571, 1176.76240322, 963.56477374, 1457.9291623, 813.26750451, 1784.23437971, 4429.86785057, 4791.3396303, 3923.27803315, 5936.14628952, 3311.32335102, 7264.7399933
9.06547, -1.1766665, 2.3179075, 3.64902, 4.2602956, 2.8553233, 6.542476, 2.0327722, 9.8021564, 2.54717705, 2.752269, 2.25319437, 3.41068869, 1.90114555, 4.174763, 1087.10509934, 1174.63592153, 961.63675816, 1455.64167237, 811.38648106, 1781.73956885, 4426.26172046, 4782.65258632, 3915.40429183, 5926.79678994, 3303.6446281, 7254.53836449
9.06673, -0.78514171, 2.2934901, 3.8600125, 4.3052785, 2.8889075, 6.6067522, 2.0587433, 9.8914629, 2.62531781, 2.77260598, 2.27119461, 3.43464249, 1.91729363, 4.20259745, 1118.15988799, 1180.89199411, 967.33381875, 1462.86268548, 816.60240102, 1789.94553499, 4552.6768885, 4808.09564636, 3938.57655544, 5956.16173567, 3324.86160356, 7287.9055637
9.06798, 0.19966219, 2.3171275, 4.4480923, 4.2754383, 2.8661628, 6.5644704, 2.0385663, 9.8344493, 2.82414836, 2.76879584, 2.26699749, 3.43083996, 1.91189058, 4.19928775, 1200.39004765, 1176.8627384, 963.57587557, 1458.26125826, 812.63946783, 1784.88612567, 4887.45407708, 4791.66134393, 3923.25215532, 5937.39088897, 3308.70627261, 7267.26199468
9.06924, 0.60478168, 2.2965208, 4.7016911, 4.2882703, 2.8771791, 6.5839805, 2.0488831, 9.860671, 2.90972502, 2.77885559, 2.27618916, 3.44325486, 1.92080595, 4.21384092, 1234.20893315, 1178.69845763, 965.48401457, 1460.51461472, 814.74223351, 1787.37168456, 5025.11900574, 4799.10642548, 3930.99737092, 5946.52943395, 3317.24764944, 7277.33788112
9.07049, 0.91098397, 2.2818908, 4.9136763, 4.3010558, 2.8867123, 6.6002916, 2.0554397, 9.8824085, 2.98091114, 2.78890228, 2.28479642, 3.45483508, 1.92796049, 4.22743716, 1261.80096302, 1180.52481778, 967.13997495, 1462.40998812, 816.09356485, 1789.44759376, 5137.4298254, 4806.513536, 3937.71593007, 5954.21061651, 3322.72960889, 7285.74609515
9.07174, 0.38247521, 2.354652, 4.6307889, 4.3075173, 2.8910292, 6.6113642, 2.0590969, 9.8981447, 2.90000022, 2.79694582, 2.2913782, 3.46510245, 1.93378831, 4.23982018, 1225.01391499, 1181.48182526, 967.92068076, 1463.72358601, 816.86807362, 1790.9787349, 4987.62108078, 4810.38099742, 3940.87082018, 5959.52301009, 3325.86297539, 7291.93618467
9.07299, -0.60851277, 2.4609685, 4.1391873, 4.2975169, 2.8804516, 6.5967885, 2.0514183, 9.8813279, 2.74762091, 2.7996779, 2.29207891, 3.46869052, 1.93431138, 4.24528576, 1158.23589385, 1180.18007136, 966.20609177, 1462.1965686, 815.39227549, 1789.56359252, 4715.70718986, 4805.05195648, 3933.8661822, 5953.26988925, 3319.83427252, 7286.1305238
9.07423, -1.1581237, 2.6722446, 3.9923671, 4.2754451, 2.8650603, 6.5645066, 2.0405417, 9.8347716, 2.70420588, 2.79843476, 2.2908223, 3.46757261, 1.93329112, 4.24430572, 1137.57610176, 1177.21528635, 963.6783655, 1458.70096562, 813.2760124, 1785.44865301, 4631.56403156, 4792.95228624, 3923.55117936, 5939.00215969, 3311.19818791, 7269.33323292
9.07548, -0.02626415, 2.6525031, 4.6483074, 4.2654775, 2.8599826, 6.5508218, 2.0359185, 9.8144982, 2.92421065, 2.80120609, 2.29373336, 3.47143572, 1.9352694, 4.24908368, 1227.54833775, 1175.91250771, 962.88157744, 1457.2668139, 812.40273434, 1783.71404487, 4997.84974446, 4787.61922886, 3920.28346077, 5933.12731522, 3307.62274149, 7262.22708241
9.07672, 1.4078312, 2.5384685, 5.5662111, 4.3180231, 2.8964443, 6.6260728, 2.0633869, 9.9218718, 3.20681792, 2.82446987, 2.31327389, 3.49882779, 1.95247194, 4.28145389, 1343.37347949, 1183.20341502, 969.05744935, 1465.69982286, 817.91329628, 1793.55103709, 5469.38837871, 4817.27464965, 3945.40433671, 5967.42581289, 3330.03855278, 7302.23377837
9.07797, 3.4792722, 2.5974052, 7.3646113, 4.264997, 2.8596849, 6.5510414, 2.0349793, 9.81488, 3.69670006, 2.81318741, 2.30355397, 3.48653855, 1.94320804, 4.26758124, 1545.31781475, 1175.9862972, 962.94611949, 1457.46477854, 812.31204727, 1783.96115413, 6291.54320484, 4787.86209964, 3920.49910826, 5933.86197726, 3307.21376044, 7263.14585249
9.07921, 4.3252445, 2.667558, 8.2306624, 4.2902755, 2.8784722, 6.5851043, 2.0502095, 9.8627991, 3.91649926, 2.82763433, 2.3161233, 3.50317622, 1.95469848, 4.28726915, 1633.75168442, 1179.53612081, 966.16138053, 1461.33566314, 815.39449473, 1788.41682751, 6651.54938088, 4802.28594645, 3933.5660332, 5949.58610793, 3319.74362952, 7281.24289339
9.08045, 4.2739194, 2.7550284, 8.286903, 4.3053256, 2.8874362, 6.6118668, 2.0541261, 9.9010927, 3.93842189, 2.83876283, 2.32478239, 3.5179378, 1.96082872, 4.30494564, 1639.42118451, 1181.67328117, 967.72199818, 1464.38901693, 816.22137813, 1791.9916363, 6674.59183148, 4810.95822387, 3939.89623, 5961.98162063, 3323.09024346, 7295.75343466
9.08169, 4.3252514, 2.8094123, 8.4069762, 4.2953576, 2.8806355, 6.5942362, 2.0505877, 9.877778, 3.97553523, 2.84168124, 2.32712575, 3.5209345, 1.96342751, 4.30928609, 1651.35363958, 1180.37456302, 966.63904461, 1462.52207034, 815.56645212, 1789.9867229, 6723.13227515, 4805.64194806, 3935.46361209, 5954.34502855, 3320.40394338, 7287.54714946
9.08293, 4.3922183, 2.8393904, 8.5122361, 4.278977, 2.8711893, 6.5679539, 2.0456989, 9.8374523, 4.00914059, 2.84249318, 2.3284149, 3.52163632, 1.9653971, 4.30993555, 1661.75799334, 1178.19159996, 965.11009743, 1459.69121384, 814.64200909, 1786.43519294, 6765.45082827, 4796.72573729, 3929.21528537, 5942.78419076, 3316.62039673, 7273.04427247
9.08416, 3.6203855, 2.7666625, 7.7076497, 4.3252209, 2.9027884, 6.6369899, 2.0676138, 9.9366641, 3.82332014, 2.86407131, 2.34632069, 3.54785007, 1.98022433, 4.34110194, 1581.36634746, 1184.61070983, 970.46348184, 1467.42896308, 819.04208792, 1795.52647353, 6438.11716192, 4822.83093568, 3950.98682067, 5974.25106857, 3334.5144413, 7310.01378807
9.0854, 3.4230737, 2.7266899, 7.4731143, 4.2986787, 2.8831107, 6.6015646, 2.0511736, 9.8872586, 3.77305095, 2.86160279, 2.34354079, 3.54621691, 1.97671049, 4.33990081, 1557.21326205, 1181.04045509, 967.22595106, 1463.59433585, 815.82778176, 1791.16348879, 6339.74621883, 4808.26675571, 3937.78245758, 5958.60366897, 3321.40832646, 7292.20732453
9.08663, 2.8160831, 2.6397024, 6.8384721, 4.3380368, 2.9097169, 6.6606589, 2.0692664, 9.9719312, 3.61726266, 2.88102563, 2.35953201, 3.56992508, 1.98979671, 4.36807556, 1489.71225113, 1186.50470732, 971.73583333, 1470.21702113, 819.46621392, 1798.92263514, 6064.89917867, 4830.48415521, 3956.11961502, 5985.53042517, 3336.2013127, 7323.75289529
9.08786, 2.4270822, 2.5825296, 6.4411835, 4.3626145, 2.9269417, 6.6961375, 2.0846923, 10.021598, 3.51840833, 2.89558837, 2.37175836, 3.58736516, 2.00163269, 4.38865957, 1445.876692, 1189.93116796, 974.6651931, 1474.21424178, 822.56343871, 1803.50316916, 5886.40133893, 4844.40509972, 3968.02198238, 6001.76815539, 3348.7907743, 7342.35742814
9.08909, 1.8749073, 2.5410624, 5.9396, 4.360987, 2.9253861, 6.693654, 2.0803691, 10.019455, 3.38617339, 2.90150277, 2.37641448, 3.59469645, 2.00401418, 4.39797385, 1388.52145439, 1189.7792522, 974.46353454, 1474.02763265, 821.75847639, 1803.41652465, 5652.86511266, 4843.75780095, 3967.17738896, 6000.97272776, 3345.49373188, 7341.96099278
9.09032, 0.98393725, 2.4736097, 5.1901399, 4.3872551, 2.945372, 6.727621, 2.0981101, 10.066998, 3.17242702, 2.9167456, 2.38985848, 3.61187629, 2.01704806, 4.41826844, 1298.04307554, 1193.4274321, 977.84416711, 1477.84991629, 825.30354345, 1807.79659361, 5284.48351876, 4858.58113234, 3980.91672179, 6016.4979676, 3359.90619691, 7359.74905936
9.09155, 0.1442246, 2.384884, 4.5339939, 4.393533, 2.94685, 6.7409413, 2.0997485, 10.087504, 2.97179231, 2.92539784, 2.39583555, 3.6235834, 2.02237473, 4.43271541, 1213.29279512, 1194.35133483, 978.14709153, 1479.39935683, 825.67434907, 1809.7434475, 4939.42591599, 4862.31349912, 3982.12625426, 6022.77006229, 3361.39577717, 7367.63106306
9.09278, -0.60552241, 2.2539285, 3.9665622, 4.4091391, 2.9596729, 6.7632477, 2.1078707, 10.117528, 2.78589928, 2.9372112, 2.40646824, 3.63777574, 2.03086128, 4.44933887, 1134.90071776, 1196.54114285, 980.33067969, 1481.93236492, 827.31846934, 1812.54143633, 4620.2570875, 4871.19940028, 3990.99207538, 6033.04624365, 3368.0690846, 7378.97799034
9.094, -0.97218243, 2.1149244, 3.644462, 4.4059537, 2.9561868, 6.758211, 2.1061517, 10.112269, 2.67640417, 2.94276071, 2.41046551, 3.64460828, 2.0346036, 4.45819737, 1087.90964663, 1196.17873939, 979.81041447, 1481.46702076, 827.02938194, 1812.17619654, 4428.92711386, 4869.69526222, 3988.85047535, 6031.11616566, 3366.87229953, 7377.44749008
9.09523, -2.2212133, 2.0911674, 3.0505479, 4.3737134, 2.9331181, 6.7126017, 2.0905127, 10.046583, 2.45421774, 2.9386599, 2.40651704, 3.64057184, 2.03165785, 4.45382711, 995.38393754, 1191.86444553, 976.03744382, 1476.54655003, 824.00170257, 1806.3873871, 4052.22681837, 4852.10267909, 3973.46687689, 6011.04890581, 3354.52650141, 7353.83718618
9.09645, -4.3936736, 1.9966313, 2.3328026, 4.4053011, 2.9559298, 6.7582735, 2.1063958, 10.11221, 2.15104142, 2.95595335, 2.4213459, 3.66123545, 2.04399471, 4.47850246, 870.49460435, 1196.23054315, 979.8828262, 1481.64776353, 827.17438702, 1812.383619, 3543.77903777, 4869.84836204, 3989.09792389, 6031.78039192, 3367.42265679, 7378.20435113
9.09767, -5.2696686, 1.9742754, 2.1496255, 4.4127338, 2.960403, 6.770768, 2.1102599, 10.130178, 2.06957555, 2.96519833, 2.42870798, 3.67298241, 2.05053816, 4.49271036, 835.66820383, 1197.30925648, 980.68129817, 1483.10343902, 827.98114808, 1814.09912446, 3401.98082951, 4874.21098334, 3992.32489752, 6037.6707461, 3370.68705025, 7385.14450584
9.09889, -4.6304001, 2.1015992, 2.3961116, 4.4471942, 2.9841972, 6.820509, 2.1275223, 10.201114, 2.19001981, 2.98357919, 2.44403984, 3.69490193, 2.06362881, 4.51875009, 882.33069204, 1202.04551671, 984.67208252, 1488.62825829, 831.40939188, 1820.54603923, 3591.92121571, 4893.46322492, 4008.54756117, 6060.12628993, 3384.62331707, 7411.34588368
9.10011, -1.9395828, 2.4871844, 3.490039, 4.4068957, 2.9567359, 6.7597865, 2.1054232, 10.116676, 2.64911441, 2.97681579, 2.4383264, 3.6868211, 2.05757311, 4.51029029, 1064.92347071, 1196.65688771, 980.1883267, 1482.07352252, 827.12845351, 1813.1017603, 4335.22104467, 4871.49759163, 3990.27083025, 6033.4066262, 3367.17593038, 7380.99696697
9.10133, 0.67390257, 2.5364904, 5.0536356, 4.4644192, 2.997653, 6.8424202, 2.1345066, 10.232736, 3.19448148, 3.00248535, 2.46030581, 3.71709177, 2.07609472, 4.54563225, 1281.53542776, 1204.51202111, 987.00495828, 1491.19186438, 832.87035855, 1823.57882181, 5217.00069804, 4903.44622459, 4017.99704072, 6070.49077915, 3390.53072418, 7423.60435788
9.10254, 3.0461067, 2.5965856, 6.9993434, 4.4891302, 3.0123473, 6.8831611, 2.1475909, 10.29131, 3.76735222, 3.01709285, 2.47149705, 3.73595419, 2.08681213, 4.56817682, 1508.28182094, 1207.91102925, 989.47851029, 1495.71143219, 835.46762148, 1828.89669954, 6140.02622558, 4917.25438494, 4028.04298141, 6088.85374872, 3401.0839588, 7445.20920638
9.10376, 4.8112576, 2.6897587, 8.7257766, 4.5022128, 3.0238983, 6.8981543, 2.1548031, 10.310841, 4.21531629, 3.02789723, 2.48148533, 3.74795678, 2.09474864, 4.58221187, 1684.15202945, 1209.74060281, 991.43178574, 1497.42714043, 836.9182608, 1830.73840808, 6855.9312231, 4924.67320383, 4035.9706348, 6095.80210508, 3406.96916612, 7452.66246383
9.10497, 5.4188971, 2.7646671, 9.4021437, 4.5113125, 3.0279585, 6.9142631, 2.1589364, 10.335404, 4.3848873, 3.03736126, 2.48839862, 3.7602606, 2.10118803, 4.59736221, 1748.30776762, 1211.03278576, 992.15472306, 1499.26152308, 837.76916024, 1833.02409402, 7117.05786046, 4929.90454358, 4038.88989188, 6103.23377002, 3410.4130277, 7461.92334003
9.10618, 5.3102987, 2.8005575, 9.3444009, 4.5179149, 3.0354327, 6.9215414, 2.165508, 10.343419, 4.38067954, 3.0460342, 2.49675574, 3.77022408, 2.1088498, 4.60890559, 1743.03206236, 1211.98897066, 993.43612558, 1500.13745667, 839.09192331, 1833.84110663, 7095.53971108, 4933.76803357, 4044.08251101, 6106.76368252, 3415.77770809, 7465.20541816
9.10739, 4.1585142, 2.7853007, 8.2394177, 4.5240005, 3.0378379, 6.9327056, 2.1646038, 10.361991, 4.12229145, 3.05458177, 2.50306848, 3.7813059, 2.1129034, 4.62287381, 1636.8282325, 1212.87534896, 993.8873093, 1501.43393093, 838.96540992, 1835.59325247, 6663.16573122, 4937.34730435, 4045.89542663, 6112.00547352, 3415.24263698, 7472.29416835
9.1086, 2.261127, 2.6700407, 6.4511838, 4.5645036, 3.0657564, 6.991931, 2.18301, 10.446533, 3.65543256, 3.07479273, 2.51992659, 3.80555177, 2.12640963, 4.65162995, 1448.43750128, 1218.36335952, 998.50185163, 1507.92110505, 842.57373177, 1843.17318285, 5896.23408893, 4959.65864373, 4064.65632813, 6138.37726182, 3429.91116658, 7503.10630799
9.10981, 0.54886667, 2.4853376, 4.9837315, 4.6020878, 3.0933209, 7.0464774, 2.2057946, 10.522453, 3.21980084, 3.09406292, 2.53667121, 3.82857997, 2.1420728, 4.67853829, 1273.15880982, 1223.44010078, 1003.03883768, 1513.87944734, 847.00855314, 1849.96605061, 5182.68703791, 4980.29554763, 4083.101293, 6162.59599994, 3447.94397645, 7530.71415532
9.11101, -0.94910144, 2.3903888, 3.9676393, 4.5562218, 3.060102, 6.9818851, 2.1816507, 10.43252, 2.87903319, 3.08519777, 2.52841601, 3.81915187, 2.13487862, 4.66847667, 1136.04714871, 1217.39830623, 997.69596479, 1507.01166178, 842.40875786, 1842.14952029, 4624.51539203, 4955.6721407, 4061.32822126, 6134.60333382, 3429.19945841, 7498.85145229
9.11222, -2.5202051, 2.2680564, 3.1297278, 4.5468498, 3.0540494, 6.967086, 2.1774761, 10.410852, 2.5625629, 3.08870587, 2.53139127, 3.82337447, 2.13745976, 4.67373825, 1009.04088226, 1216.21619655, 996.76666979, 1505.50105564, 841.65125844, 1840.34232778, 4107.48591199, 4950.83101301, 4057.52147974, 6128.41807036, 3426.09575851, 7491.45085944
9.11342, -3.0070692, 2.0825171, 2.8231668, 4.5675115, 3.0679169, 6.9959019, 2.1839558, 10.452808, 2.43908231, 3.10240158, 2.54261136, 3.83954748, 2.14526086, 4.69326065, 958.40430667, 1219.04661326, 999.08464291, 1508.69809857, 842.95115458, 1844.15310494, 3901.33769637, 4962.32380513, 4066.93349782, 6141.39640589, 3431.36721387, 7506.9195496
9.11463, -2.9428803, 2.0361734, 2.7949138, 4.5748645, 3.0748338, 7.0066849, 2.1949099, 10.465879, 2.43215503, 3.11168884, 2.55104352, 3.85090973, 2.15533804, 4.70646571, 953.65198415, 1220.09830961, 1000.26835826, 1509.94803492, 845.11158733, 1845.4129435, 3881.96977747, 4966.57569239, 4071.72805244, 6146.44832137, 3440.14136724, 7512.00374216
9.11583, -3.2885231, 2.0248397, 2.6619774, 4.5822219, 3.0789896, 7.0182947, 2.1956889, 10.483785, 2.37878041, 3.12097457, 2.55832835, 3.86249537, 2.16041695, 4.72075243, 930.74969873, 1221.14934435, 1001.00174207, 1511.28552424, 845.31023121, 1847.09730758, 3788.72081388, 4970.82507155, 4074.68961855, 6151.85686248, 3440.92989933, 7518.81630905
9.11703, -3.1317568, 1.9690334, 2.6824415, 4.6304252, 3.111314, 7.0900173, 2.2164002, 10.587186, 2.39313149, 3.14421234, 2.57734973, 3.89067612, 2.17533187, 4.75435606, 934.37426748, 1227.6262784, 1006.30043727, 1519.07559746, 849.3365821, 1856.29079597, 3803.45283197, 4997.16099609, 4096.23464726, 6183.53114405, 3457.29943656, 7556.19533909
9.11822, -3.3066558, 1.9799897, 2.6347884, 4.6402382, 3.1171115, 7.1036174, 2.2235578, 10.606748, 2.37694848, 3.15440196, 2.58537214, 3.90289329, 2.18359006, 4.76911749, 926.09048699, 1228.996622, 1007.29509782, 1520.61872062, 850.75549577, 1858.11109727, 3769.71115404, 5002.71014476, 4100.25976835, 6189.77673635, 3463.0552055, 7563.56125801
9.11942, -3.1488127, 1.9418264, 2.6586393, 4.6126357, 3.098059, 7.0653195, 2.2104383, 10.551869, 2.39295319, 3.1519482, 2.58314827, 3.90095011, 2.18194446, 4.76726384, 930.3262712, 1225.40642453, 1004.26983265, 1516.6014883, 848.29083213, 1853.40474425, 3786.93107944, 4988.06689402, 4087.92136604, 6173.38829289, 3453.00247458, 7544.35970053
9.12062, -3.4988537, 1.9255564, 2.5481283, 4.6104611, 3.0969121, 7.0625321, 2.2085972, 10.548329, 2.34788584, 3.15819188, 2.5883963, 3.9088279, 2.18587131, 4.77703216, 910.83822164, 1225.18813434, 1004.14178714, 1516.38967418, 847.98634648, 1853.20061011, 3707.58252852, 4987.14921388, 4087.3762845, 6172.49005238, 3451.74289786, 7543.48471623
9.12181, -4.2712382, 1.9735604, 2.3685647, 4.6045813, 3.0938762, 7.0512748, 2.2053958, 10.532309, 2.26864743, 3.16314757, 2.59284077, 3.91433689, 2.18911034, 4.78394499, 878.20933211, 1224.47661164, 1003.7068482, 1515.26726682, 847.41996779, 1851.89866044, 3574.74537251, 4984.22408091, 4085.58219523, 6167.88555088, 3449.41746534, 7538.14144838
9.12301, -4.9781845, 2.0569064, 2.2317089, 4.6006564, 3.0901602, 7.0466542, 2.1997924, 10.527823, 2.20705702, 3.16887187, 2.5970797, 3.92180739, 2.19121821, 4.79362512, 852.50949763, 1224.02518282, 1003.16171843, 1514.85802985, 846.39151709, 1851.61095129, 3470.11409189, 4982.35743713, 4083.33939416, 6166.18373311, 3445.2110374, 7536.92630129
9.1242, -4.3654911, 1.9824685, 2.3559675, 4.6526461, 3.1285424, 7.1199335, 2.2309827, 10.628392, 2.27272057, 3.19382712, 2.61898142, 3.95093025, 2.21161484, 4.8271987, 875.97140036, 1230.99216646, 1009.4302194, 1522.80133259, 852.41950923, 1860.54021426, 3565.59439618, 5010.68729946, 4108.8313296, 6198.48079027, 3469.72769209, 7573.22871397
9.12539, -2.9146365, 1.9566691, 2.7728889, 4.6364681, 3.1160261, 7.0996413, 2.222097, 10.601384, 2.47114691, 3.19540543, 2.61958729, 3.95412627, 2.21214626, 4.83185189, 950.37793151, 1228.92038012, 1007.46658771, 1520.71668877, 850.768918, 1858.28102072, 3868.439753, 5002.2252139, 4100.81470595, 6189.95948544, 3462.98897931, 7563.98895059
9.12658, -2.4634909, 2.0988753, 3.028166, 4.604506, 3.0928709, 7.0525615, 2.2026101, 10.535737, 2.58819782, 3.1915316, 2.61570356, 3.94985424, 2.20737663, 4.82769793, 993.21845308, 1224.74721875, 1003.77375549, 1515.75280739, 847.07868443, 1852.62449013, 4042.79534212, 4985.20978527, 4085.75963391, 6169.71862587, 3447.94818219, 7540.92076738
9.12777, -2.906931, 2.2128207, 2.9685534, 4.6067102, 3.0940448, 7.0543176, 2.2071871, 10.537626, 2.56838283, 3.19950484, 2.62210829, 3.95926736, 2.21465917, 4.83903447, 983.44982586, 1225.11038455, 1004.02164095, 1516.02819809, 848.00682881, 1852.89651821, 4003.00992232, 4986.65910177, 4086.74493119, 6170.80379688, 3451.70608673, 7541.98430092
9.12895, -2.0761159, 2.2763133, 3.3520741, 4.5893024, 3.0824311, 7.0301106, 2.1940475, 10.504201, 2.73539456, 3.20063767, 2.6230699, 3.96135946, 2.21302432, 4.84222188, 1045.10808849, 1222.86282134, 1002.19237138, 1513.51065416, 845.52687563, 1850.06043464, 4253.95773125, 4977.48205227, 4079.27565907, 6160.52102124, 3441.59195512, 7530.39707176
9.13014, -1.2942828, 2.4171045, 3.8332809, 4.5755758, 3.0739915, 7.0072062, 2.1925162, 10.47084, 2.93181847, 3.20313049, 2.62544597, 3.96391381, 2.21729338, 4.84554372, 1117.67250315, 1221.10250223, 1000.87669071, 1511.12953104, 845.28010925, 1847.22588507, 4549.29404824, 4970.28810323, 4073.89674459, 6150.79333374, 3440.56757171, 7518.81584367
9.13132, -0.29237913, 2.4727823, 4.4444436, 4.5747204, 3.0727027, 7.0102258, 2.1920546, 10.47669, 3.1640635, 3.21010154, 2.63085409, 3.97376788, 2.22209271, 4.85789964, 1203.54567915, 1221.05761462, 1000.72361738, 1511.54082613, 845.23906722, 1847.84664236, 4898.79788556, 4970.07680248, 4073.25025197, 6152.43204415, 3440.38072426, 7521.29925875
9.13251, 1.0523007, 2.6042111, 5.4444919, 4.5365362, 3.045017, 6.9565699, 2.1709046, 10.401601, 3.5100459, 3.20402804, 2.62499801, 3.96763483, 2.21643238, 4.85159134, 1332.16310773, 1216.02055112, 996.26204498, 1505.83123379, 841.19967026, 1841.31808856, 5422.27857026, 4949.54569535, 4055.06675988, 6129.15669413, 3423.91927754, 7494.68256156
9.13369, 2.0543312, 2.684662, 6.3031613, 4.5273255, 3.0392943, 6.9408338, 2.1648764, 10.379072, 3.78535937, 3.20810642, 2.62853814, 3.97222398, 2.21842351, 4.85743691, 1433.45008533, 1214.85438138, 995.38190649, 1504.21247782, 840.07859157, 1839.42729512, 5834.51147878, 4944.77059631, 4051.46103003, 6122.53266311, 3419.33649158, 7486.9434085
9.13487, 3.224023, 2.7676708, 7.39361, 4.5003297, 3.0212214, 6.9008313, 2.1524142, 10.321821, 4.10917401, 3.20588862, 2.62674274, 3.96987625, 2.21711994, 4.85516983, 1552.58818311, 1211.29569315, 992.47433118, 1499.95666607, 837.70466003, 1834.45122363, 6319.39787805, 4930.25743484, 4039.60319337, 6105.1752653, 3409.65434918, 7466.64653005
9.13605, 3.8134947, 2.822396, 7.9885749, 4.4968692, 3.0159978, 6.8965194, 2.149845, 10.318359, 4.28118395, 3.21206526, 2.63053899, 3.97781164, 2.22091945, 4.86557924, 1613.93971419, 1210.8986093, 991.67225538, 1499.57307422, 837.25206483, 1834.24764284, 6569.07516687, 4928.61283108, 4036.31531537, 6103.57881164, 3407.79255826, 7465.77491991
9.13723, 4.0900037, 2.8860294, 8.318716, 4.4774735, 3.0047023, 6.8673299, 2.137724, 10.275036, 4.37889977, 3.21257569, 2.63170727, 3.97860488, 2.219794, 4.86663228, 1647.044943, 1208.35296795, 989.86968884, 1496.48117, 834.9358666, 1830.4968132, 6703.78182381, 4918.22320802, 4028.95528516, 6090.95902925, 3398.34557055, 7450.46534221
9.1384, 3.4622608, 2.8824967, 7.7473909, 4.5139173, 3.0322747, 6.9197574, 2.16233, 10.347688, 4.23563289, 3.23308689, 2.64987171, 4.00300389, 2.23769847, 4.89510758, 1589.56934174, 1213.32890071, 994.45701232, 1502.26717436, 839.77459117, 1837.06027537, 6469.80839317, 4938.44798041, 4047.60343319, 6114.47422784, 3418.02056419, 7477.13715671
9.13958, 3.0703491, 2.839956, 7.3630605, 4.5319896, 3.0447226, 6.9456262, 2.1689374, 10.385212, 4.13891763, 3.24714776, 2.66153061, 4.01988198, 2.24636906, 4.91547264, 1549.72836371, 1215.82438512, 996.55268291, 1505.15803249, 841.10440226, 1840.49262063, 6307.61272335, 4948.57649929, 4056.10978634, 6126.20519742, 3423.4133888, 7491.06420384
9.14075, 2.748926, 2.8109503, 7.060093, 4.5415681, 3.0496018, 6.960419, 2.1736077, 10.40673, 4.0623369, 3.25816927, 2.6698834, 4.03355905, 2.25403839, 4.93205454, 1517.59559042, 1217.17706488, 997.4070019, 1506.8448459, 842.05687687, 1842.50208743, 6176.79251464, 4954.05378799, 4059.56378778, 6133.03572021, 3427.27051055, 7499.20016486
9.14193, 2.2652269, 2.8685961, 6.7104707, 4.5056199, 3.0241249, 6.9098202, 2.1520045, 10.337777, 3.96984743, 3.25292912, 2.66499984, 4.02838247, 2.24811701, 4.92732155, 1479.62614528, 1212.41912997, 993.28840676, 1501.44309828, 837.90945709, 1836.49218403, 6022.21769418, 4934.65998866, 4042.77731758, 6111.0147466, 3410.37036601, 7474.69606509
9.1431, 1.8517815, 2.9245248, 6.4337227, 4.5041609, 3.0216705, 6.9085418, 2.1517948, 10.336144, 3.89628939, 3.26007044, 2.67019875, 4.03750647, 2.2533075, 4.93854837, 1448.87569475, 1212.29106975, 992.94115198, 1501.38873387, 837.91580967, 1836.45052813, 5897.02675463, 4934.11056491, 4041.340855, 6110.75854528, 3410.37672567, 7474.48379263
9.14427, 2.1569812, 2.986277, 6.7492312, 4.5178666, 3.0306602, 6.9276346, 2.1615811, 10.361884, 4.00013584, 3.27276098, 2.68050246, 4.0526591, 2.2637755, 4.95640687, 1484.06036567, 1214.20247996, 994.4730922, 1503.54662544, 839.86634985, 1838.83929996, 6040.1963216, 4941.86188298, 4047.55281683, 6119.50632629, 3418.29601702, 7484.16346972
9.14544, 3.0282424, 2.9861589, 7.4916244, 4.5516581, 3.0547831, 6.9784984, 2.1773829, 10.434404, 4.22442907, 3.29279611, 2.69755441, 4.07719062, 2.27744254, 4.98555886, 1563.64035554, 1218.80348944, 998.47929237, 1509.1411609, 842.9780701, 1845.36677314, 6364.0542713, 4960.55984059, 4063.83500076, 6142.24122381, 3430.94124467, 7510.68764189
9.14661, 4.232772, 2.9662731, 8.5566607, 4.5818708, 3.0747242, 7.022186, 2.1917475, 10.49855, 4.52553105, 3.31160716, 2.71281686, 4.09971397, 2.29040695, 5.01281935, 1671.18869788, 1222.91072472, 1001.78936601, 1513.94291068, 845.80177895, 1851.13458465, 6801.73973184, 4977.24791661, 4077.28375757, 6161.74921502, 3442.41411664, 7534.11967741
9.14778, 5.5170812, 2.9440234, 9.7513187, 4.6054045, 3.0924276, 7.0550054, 2.2056501, 10.542867, 4.84274295, 3.32807904, 2.72715306, 4.11915768, 2.3031809, 5.03545948, 1784.14223423, 1226.1163654, 1004.72583357, 1517.56210726, 848.52786274, 1855.14202017, 7261.41919525, 4990.26632547, 4089.21178699, 6176.44401006, 3453.4895212, 7550.38674426
9.14894, 6.4347153, 2.9639278, 10.671271, 4.5861617, 3.0788238, 7.0288381, 2.1935603, 10.507953, 5.07815812, 3.32906923, 2.72766206, 4.12135396, 2.30235842, 5.03914907, 1866.50918389, 1223.62048259, 1002.56946702, 1514.82975318, 846.24642177, 1852.17115939, 7596.60774565, 4980.07988175, 4080.41227145, 6165.28840879, 3444.1845654, 7538.25263608
9.15011, 7.0813043, 3.0038715, 11.364027, 4.5535435, 3.057078, 6.9784914, 2.1811742, 10.434129, 5.25291443, 3.3251324, 2.72450405, 4.11637538, 2.30133252, 5.0334099, 1926.25001399, 1219.33003406, 999.07889833, 1509.47978129, 843.90139041, 1845.75743835, 7839.70534103, 4962.589545, 4066.18254041, 6143.47910062, 3434.62073441, 7512.10608308
9.15127, 6.5834577, 3.0259367, 10.899269, 4.540463, 3.0489409, 6.9607287, 2.1706928, 10.410864, 5.15475509, 3.32705071, 2.72636409, 4.11942598, 2.30042741, 5.03793705, 1886.55501956, 1217.6454782, 997.80412019, 1507.64170782, 841.91834501, 1843.80155297, 7678.10585531, 4955.70538836, 4060.97122969, 6135.96343839, 3426.53042583, 7504.10316856
9.15243, 5.2935991, 3.0392356, 9.6521759, 4.5128883, 3.027288, 6.9220242, 2.1571361, 10.356327, 4.8607206, 3.3236504, 2.72216793, 4.11627708, 2.29787721, 5.03490084, 1775.44682596, 1214.01023474, 994.31027106, 1503.52831943, 839.33209321, 1839.06861677, 7225.86467589, 4940.88222925, 4046.7286091, 6119.18758348, 3415.98522409, 7484.79805769
9.15359, 4.0384768, 3.0045116, 8.4124848, 4.4574835, 2.9898922, 6.8420624, 2.1260999, 10.245395, 4.54707853, 3.30990234, 2.71080372, 4.100755, 2.28592587, 5.01804627, 1657.60661433, 1206.60243353, 988.20509765, 1494.9024033, 833.31875874, 1829.2947087, 6746.23023855, 4910.7054428, 4021.85841562, 6084.04654618, 3391.49238426, 7444.97709672
9.15475, 2.4260337, 2.8268373, 6.7751942, 4.471308, 2.9989808, 6.8619186, 2.1372942, 10.2724, 4.08899939, 3.32179988, 2.72046419, 4.11508635, 2.29661568, 5.03491488, 1487.662687, 1208.53961173, 989.76123213, 1497.15366313, 835.5563612, 1831.80633822, 6054.5475105, 4918.56155395, 4028.16878877, 6093.17425461, 3400.57980268, 7455.15673796
9.15591, 2.067357, 2.661222, 6.2861051, 4.4307864, 2.9717005, 6.8020608, 2.1135644, 10.188678, 3.94672151, 3.3134931, 2.71361469, 4.10549869, 2.28851312, 5.02463573, 1433.04124266, 1203.1181473, 985.30432519, 1490.69270209, 830.95137953, 1824.42825314, 5832.21389688, 4896.46924972, 4010.00711421, 6066.84471758, 3381.81905663, 7425.08693755
9.15707, 1.6981699, 2.5557681, 5.8622716, 4.4281994, 2.9696489, 6.7996499, 2.1122038, 10.186993, 3.81919455, 3.31934504, 2.71826233, 4.11322143, 2.29248617, 5.03456344, 1383.96502599, 1202.83410043, 985.0192105, 1490.51181751, 830.73031173, 1824.37936479, 5632.45072948, 4895.28541485, 4008.82397065, 6066.07408146, 3380.90014012, 7424.84578081
9.15822, 0.68824896, 2.5867876, 5.1333941, 4.4414058, 2.9785872, 6.8193609, 2.1214778, 10.213088, 3.58121347, 3.33110356, 2.72792902, 4.12762034, 2.30222175, 5.05133816, 1295.1453822, 1204.69316288, 986.55517108, 1492.75335328, 832.59819226, 1826.81578199, 5270.94349437, 4902.82378863, 4015.05238893, 6075.16243682, 3388.48293423, 7434.7196028
9.15938, 0.19705986, 2.5608967, 4.7829652, 4.4675837, 2.9959991, 6.8564826, 2.1338398, 10.265344, 3.4639933, 3.34784068, 2.74156958, 4.14743055, 2.31371221, 5.07475624, 1250.22768233, 1208.30576927, 989.48984057, 1496.89448852, 835.06716188, 1831.58574153, 5088.109874, 4917.49831034, 4026.97292594, 6091.98127268, 3398.5117526, 7454.08986559
9.16053, 0.78498042, 2.5137892, 5.1300323, 4.477016, 3.0018331, 6.8716386, 2.1371526, 10.287568, 3.59488455, 3.35829793, 2.74990803, 4.16059127, 2.32029212, 5.09074399, 1294.86539836, 1209.64768655, 990.50767945, 1498.63106649, 835.76146437, 1833.66896843, 5269.74436265, 4922.93182367, 4031.09254949, 6099.01432556, 3401.31821495, 7462.52600584
9.16168, 1.1254773, 2.4689692, 5.3182606, 4.4971665, 3.0172774, 6.8983102, 2.1514342, 10.324382, 3.66783581, 3.37283086, 2.76269346, 4.17730744, 2.33286235, 5.11042609, 1318.47974241, 1212.43408682, 993.10752866, 1501.6198968, 838.59581043, 1837.048773, 5365.81796473, 4934.24388319, 4041.65043026, 6111.14358399, 3412.83397841, 7476.23872497
9.16284, 1.5613975, 2.4081129, 5.5673572, 4.4829917, 3.0059569, 6.8792295, 2.1429608, 10.299373, 3.76063711, 3.37458873, 2.76330141, 4.18029359, 2.33315718, 5.11496043, 1349.0793292, 1210.58952634, 991.29820427, 1499.62559428, 836.98959326, 1834.92508625, 5490.31789475, 4926.7090495, 4034.26407338, 6102.99265397, 3406.27777932, 7467.55347779
9.16399, 1.8015177, 2.3581479, 5.6989191, 4.4801632, 3.0051233, 6.8767241, 2.1383138, 10.295968, 3.81277231, 3.38058252, 2.76869918, 4.18827727, 2.33550254, 5.12481529, 1365.00195855, 1210.27467502, 991.21570953, 1499.435638, 836.12796293, 1834.72348719, 5555.08652918, 4925.39992468, 4033.90559336, 6102.18517406, 3402.75202862, 7466.69091912
9.16514, 1.0267346, 2.3534334, 5.1133182, 4.479813, 3.0046908, 6.8769432, 2.1386677, 10.296681, 3.61915835, 3.38755315, 2.77431691, 4.19714424, 2.3406034, 5.135761, 1293.04168172, 1210.29449478, 991.19935007, 1499.54268854, 836.24352907, 1834.88877579, 5262.20336855, 4925.45279662, 4033.81625865, 6102.58640417, 3403.20314328, 7467.32145867
9.16628, -0.51602998, 2.332978, 4.1059269, 4.4721793, 2.9997902, 6.8633872, 2.1349722, 10.276914, 3.24989402, 3.39174502, 2.77785155, 4.20177548, 2.34347165, 5.14156054, 1158.7522786, 1209.32936384, 990.44516348, 1498.14636478, 835.56666755, 1833.22746752, 4715.66858341, 4921.49753953, 4030.72445013, 6096.86977642, 3400.42954504, 7460.51881365
9.16743, -2.323654, 2.2256006, 3.1733262, 4.5407425, 3.0468606, 6.9650196, 2.1684689, 10.421164, 2.86312419, 3.42488714, 2.80549255, 4.24173955, 2.36678837, 5.1884895, 1018.74723975, 1218.63184687, 998.24094348, 1509.28153152, 842.14269403, 1846.15092238, 4145.8794322, 4959.32701678, 4062.42729744, 6142.15088372, 3427.17205791, 7513.06981671
9.16858, -3.1050082, 2.117014, 2.798477, 4.5487795, 3.0504155, 6.9776379, 2.1736945, 10.441427, 2.6944296, 3.43521096, 2.81310194, 4.25461419, 2.3746807, 5.20458251, 956.74026458, 1219.77751464, 998.87853419, 1510.7318833, 843.20356495, 1848.04741235, 3893.51473891, 4963.96138767, 4064.99907991, 6148.01850817, 3431.46999196, 7520.74528951
9.16972, -3.2173674, 1.9924957, 2.6739069, 4.5829716, 3.0755028, 7.0275497, 2.1927008, 10.512147, 2.63935687, 3.45540182, 2.83062957, 4.27884878, 2.39009224, 5.23324043, 935.25536738, 1224.42066658, 1003.03279223, 1516.20886358, 846.92851612, 1854.39727733, 3806.05929355, 4982.82909653, 4081.88224709, 6170.27288748, 3446.60962363, 7546.54422469
9.17086, -3.2229984, 1.9687172, 2.6488447, 4.6292501, 3.1093176, 7.0960066, 2.216581, 10.608672, 2.63254701, 3.48019203, 2.85220298, 4.30878567, 2.40818413, 5.26839583, 930.91323925, 1230.65488738, 1008.58731338, 1523.65964039, 851.57472231, 1862.99405704, 3788.3676197, 5008.17147056, 4104.46361546, 6200.55940954, 3465.49814497, 7581.48672056
9.172, -2.6177026, 1.9437475, 2.8293686, 4.6157085, 3.0983255, 7.0777204, 2.2085906, 10.584098, 2.72658789, 3.48252244, 2.8532397, 4.31242384, 2.4089753, 5.27353294, 962.16513552, 1228.92120514, 1006.85834046, 1521.77887963, 850.08521138, 1860.93745702, 3915.52582974, 5001.08821632, 4097.40458616, 6192.8709432, 3459.4171829, 7573.07494468
9.17315, -3.0064243, 1.946348, 2.7088574, 4.6602683, 3.1319041, 7.1394398, 2.2343123, 10.670009, 2.67366392, 3.50686626, 2.87486841, 4.34056047, 2.42820686, 5.30635298, 941.5036934, 1234.9074668, 1012.35582008, 1528.48444822, 855.068474, 1868.57850718, 3831.4225552, 5025.42088264, 4119.75327354, 6220.12407516, 3479.67688336, 7604.12719436
9.17428, -3.2531534, 1.9023894, 2.6058956, 4.6681636, 3.1371608, 7.1522764, 2.2362113, 10.689485, 2.62796089, 3.5173325, 2.88342581, 4.35374046, 2.4344273, 5.32253814, 923.48777575, 1236.02051392, 1013.26031742, 1529.94137439, 855.47842975, 1870.38510741, 3758.08642174, 5029.92246602, 4123.41120325, 6226.0184229, 3481.32585548, 7611.43683776
9.17542, -4.1343496, 1.8922375, 2.3495723, 4.6885256, 3.148813, 7.1824154, 2.2438109, 10.731021, 2.50076954, 3.53262395, 2.89502753, 4.37234601, 2.44383787, 5.34441022, 876.94216483, 1238.7814438, 1015.19619261, 1533.24587537, 856.97799824, 1874.11858662, 3568.65143548, 5041.12968331, 4131.26600061, 6239.43096085, 3487.40873259, 7626.5873083
9.17656, -4.5962185, 1.779369, 2.1839809, 4.6957293, 3.1542241, 7.194648, 2.2456015, 10.751303, 2.41627651, 3.54302111, 2.90381194, 4.38557951, 2.45012679, 5.36108588, 845.52191149, 1239.80097942, 1016.12402907, 1534.63544294, 857.36705939, 1875.99207564, 3440.76974975, 5045.2503332, 4135.01858873, 6245.05070439, 3488.97243498, 7634.16854948
9.1777, -5.1250333, 1.7720627, 2.0654701, 4.6860041, 3.1477975, 7.180342, 2.242485, 10.730745, 2.35493396, 3.54707693, 2.907185, 4.39078165, 2.45377111, 5.36765029, 822.30666612, 1238.58463119, 1015.14422367, 1533.19332494, 856.81907819, 1874.30080633, 3346.27879359, 5040.27226847, 4131.00820905, 6239.14717114, 3486.72293371, 7627.24333809
9.17883, -5.3638765, 1.8162089, 2.0378516, 4.6704837, 3.1381564, 7.1547566, 2.2348599, 10.690896, 2.34422019, 3.54889422, 2.90903815, 4.39247761, 2.45491961, 5.36931863, 816.83498616, 1236.59926466, 1013.64374707, 1530.54282407, 855.4077981, 1870.91951902, 3323.99397238, 5032.16509038, 4124.87927488, 6228.32666066, 3480.96055261, 7613.44128176
9.17997, -4.7140063, 1.828817, 2.1938558, 4.6724999, 3.1362916, 7.1601847, 2.2358216, 10.701431, 2.43765097, 3.55747727, 2.91457812, 4.40382037, 2.46085518, 5.38379372, 847.57083455, 1236.93425017, 1013.3983251, 1531.20760476, 855.638935, 1871.94417263, 3449.04980082, 5033.50003949, 4123.85743923, 6230.99694907, 3481.88160567, 7617.56824628
9.1811, -3.9648425, 1.9759454, 2.4659407, 4.672902, 3.1369058, 7.1614528, 2.2343116, 10.703699, 2.5900607, 3.56543042, 2.92125432, 4.41386652, 2.46541764, 5.39616937, 898.64256005, 1237.05498961, 1013.55286916, 1531.42677441, 855.39663784, 1872.24471209, 3656.857438, 5033.96338104, 4124.46339974, 6231.85417615, 3480.87626444, 7618.74888357
9.18223, -2.9489581, 2.1000748, 2.8614166, 4.6643966, 3.1323619, 7.1481273, 2.230101, 10.685906, 2.796176, 3.57002858, 2.92556616, 4.41946905, 2.46851758, 5.4035557, 968.07704341, 1235.99612863, 1012.87381037, 1530.0848481, 854.63690304, 1870.79004472, 3939.38614516, 5029.62657542, 4121.67717698, 6226.3588343, 3477.76532652, 7612.78705331
9.18336, -1.6023348, 2.1452273, 3.4352411, 4.6457549, 3.1201733, 7.1213865, 2.2221129, 10.648573, 3.07052134, 3.57076818, 2.92632709, 4.42095188, 2.46954287, 5.40603951, 1060.77114159, 1233.59111145, 1010.95643898, 1527.30355661, 853.15147295, 1867.62118177, 4316.56129459, 5019.81194271, 4113.85195538, 6215.00638457, 3471.70137101, 7599.84976037
9.18449, -0.50952469, 2.2019358, 4.0297123, 4.6230389, 3.1026278, 7.0891733, 2.2083673, 10.602792, 3.33299252, 3.56994145, 2.92457093, 4.42074145, 2.46736257, 5.40639086, 1148.95710975, 1230.63870583, 1008.16504649, 1523.92850644, 850.55509478, 1863.70391406, 4675.38755888, 5007.76995577, 4102.47021029, 6201.23790447, 3461.11675929, 7583.86716028
9.18562, -0.46725863, 2.2817387, 4.1282535, 4.6116165, 3.0974768, 7.0704577, 2.2091412, 10.576277, 3.38102674, 3.57348545, 2.92866338, 4.42475461, 2.47330209, 5.41167659, 1162.98386569, 1229.18457883, 1007.38282429, 1521.99867735, 850.75056941, 1861.4737625, 4732.43952719, 5001.82492522, 4099.2643469, 6193.35049564, 3461.8929301, 7574.74997921
9.18674, -0.42655569, 2.2789897, 4.1611083, 4.5998161, 3.0879128, 7.0536639, 2.2023368, 10.55337, 3.40199564, 3.57683971, 2.93063517, 4.42931559, 2.47497668, 5.41782317, 1167.66571199, 1227.67737546, 1005.88083072, 1520.27235754, 849.48533481, 1859.55745039, 4751.46478872, 4995.66422265, 4093.12982282, 6186.2915918, 3456.72534135, 7566.91033866
9.18787, -0.61225949, 2.3108779, 4.08705, 4.5867949, 3.078506, 7.0356003, 2.1902169, 10.526728, 3.37917744, 3.57981581, 2.93275662, 4.43360095, 2.47371456, 5.4231638, 1157.29136548, 1226.00544204, 1004.40239509, 1518.40741824, 847.19093536, 1857.31017582, 4709.22328785, 4988.83302072, 4087.09102171, 6178.66838698, 3447.36978179, 7557.72365859
9.189, -1.8969892, 2.361171, 3.4818666, 4.6070174, 3.0896679, 7.0665471, 2.2021105, 10.573089, 3.12603098, 3.59581334, 2.94471395, 4.45339116, 2.4860323, 5.44738609, 1068.23677203, 1228.77222448, 1006.2765683, 1521.82631176, 849.53448632, 1861.49726981, 4346.82019122, 5000.06370838, 4094.69456543, 6192.54599045, 3456.88685781, 7574.71950992
9.19012, -1.7694506, 2.2533102, 3.4534451, 4.5952926, 3.083596, 7.050388, 2.1948382, 10.551113, 3.1202572, 3.599322, 2.94844379, 4.45831372, 2.48751307, 5.45397639, 1063.92558439, 1227.27407229, 1005.3417334, 1520.16763981, 848.1764883, 1859.66240532, 4329.25340759, 4993.93993101, 4090.8679977, 6185.76245492, 3451.34190407, 7567.21139458
9.19124, -1.6343053, 2.1660408, 3.4562374, 4.6425869, 3.1163938, 7.1180647, 2.2186782, 10.645218, 3.12857966, 3.62598042, 2.97078758, 4.48979384, 2.50664362, 5.49063677, 1064.4132557, 1233.64019845, 1010.72883899, 1527.52897641, 852.81660888, 1868.03827978, 4331.2138945, 5019.8168237, 4112.76613435, 6215.68238787, 3470.20400777, 7601.25196632
9.19236, -1.4872725, 2.1321775, 3.4926693, 4.6278487, 3.1064532, 7.0958599, 2.2126272, 10.614781, 3.15217224, 3.62844699, 2.97278578, 4.49297212, 2.50891143, 5.49524078, 1070.06644321, 1231.74721091, 1009.1702035, 1525.2271511, 851.69899549, 1865.4668281, 4354.19328875, 5012.0863739, 4106.40120074, 6206.2817382, 3465.63717958, 7590.74653244
9.19348, -1.7670286, 2.1426769, 3.370738, 4.6142455, 3.0957784, 7.0785362, 2.2057151, 10.589833, 3.10373028, 3.63138106, 2.97444819, 4.49772817, 2.51070787, 5.5013089, 1051.27910496, 1230.00218426, 1007.48935668, 1523.44669403, 850.4136886, 1863.37425011, 4277.72235148, 5004.95806603, 4099.53904689, 6199.00266602, 3460.38804214, 7582.18977367
9.1946, -2.7215197, 2.2341823, 3.0412332, 4.5679114, 3.0617266, 7.0105533, 2.1817245, 10.494268, 2.9548888, 3.62138848, 2.96482787, 4.48634252, 2.50274288, 5.48898894, 998.62841746, 1223.87734243, 1001.98740533, 1516.1955118, 845.82207056, 1855.04792652, 4063.46086728, 4980.00817959, 4077.12872965, 6169.46305713, 3441.68544006, 7548.26772856
9.19572, -2.8546586, 2.1839011, 2.9707441, 4.5588215, 3.0571326, 6.9963628, 2.1770717, 10.47366, 2.92717229, 3.62611821, 2.96942802, 4.49212492, 2.50583245, 5.49623001, 987.04103457, 1222.72524896, 1001.28964434, 1514.74227891, 844.96545258, 1853.32601631, 4016.28912933, 4975.29277262, 4074.26699909, 6163.5157359, 3438.18082838, 7541.21953569
9.19684, -2.1737621, 2.1835739, 3.2271079, 4.5280813, 3.0383143, 6.9506443, 2.1654391, 10.409661, 3.05792205, 3.62223628, 2.96712619, 4.48778662, 2.50491305, 5.49209399, 1028.80451087, 1218.6618742, 998.25723243, 1509.86684479, 842.7506646, 1847.75510066, 4186.20239001, 4958.73141734, 4061.90560798, 6143.64354689, 3429.14986185, 7518.50982064
9.19795, -1.6561296, 2.2496366, 3.4888327, 4.4940768, 3.0125298, 6.9024804, 2.1426751, 10.342101, 3.18683355, 3.61692542, 2.96131758, 4.48251653, 2.49745384, 5.48685769, 1069.76777446, 1214.14256284, 994.06575955, 1504.70730742, 838.35430803, 1841.84816774, 4352.85793734, 4940.31528887, 4044.82835899, 6122.61586375, 3411.2424127, 7494.43347208
9.19907, -0.89033306, 2.3006227, 3.9166708, 4.4923273, 3.0137247, 6.8975956, 2.145206, 10.333241, 3.38447396, 3.62466886, 2.96882385, 4.49139763, 2.50476591, 5.49731877, 1133.52606042, 1213.97199832, 994.31676702, 1504.25629775, 838.89474838, 1841.15882272, 4612.26328538, 4939.59395625, 4045.82733356, 6120.74687661, 3413.42257874, 7491.58712539
9.20018, -0.58738974, 2.400758, 4.1752995, 4.5143698, 3.0290926, 6.9311871, 2.1584541, 10.383756, 3.50234391, 3.64177859, 2.98312359, 4.51251629, 2.51817774, 5.52321831, 1170.41512667, 1217.01148104, 996.90180956, 1507.99506569, 841.52596045, 1845.7519951, 4762.3379754, 4951.93530959, 4056.32432223, 6135.92733414, 3424.11076841, 7510.23685453
9.20129, 0.13818764, 2.4722017, 4.6820366, 4.5017286, 3.0189223, 6.9126227, 2.1474684, 10.355885, 3.71604481, 3.64378878, 2.98393603, 4.51528291, 2.51667382, 5.52658876, 1239.46895981, 1215.36830767, 995.27757912, 1506.0510027, 839.42450634, 1843.36722937, 5043.29176141, 4945.22829686, 4049.69819968, 6127.99098682, 3415.54555572, 7500.50147487
9.20241, 0.91276515, 2.5009597, 5.242871, 4.5000349, 3.0171015, 6.9113358, 2.1457716, 10.357456, 3.94010425, 3.65032109, 2.98894613, 4.52380758, 2.52066351, 5.53795823, 1311.67180868, 1215.20217853, 995.02858861, 1505.98829251, 839.13598388, 1843.60189971, 5337.0559633, 4944.53108668, 4048.66768298, 6127.70949562, 3414.3569124, 7501.42409684
9.20352, 1.3270976, 2.5457175, 5.5934206, 4.4994965, 3.0140547, 6.9118653, 2.1466705, 10.358173, 4.07771763, 3.65729817, 2.9933257, 4.532899, 2.52616145, 5.54906727, 1354.88203852, 1215.19145175, 994.57677046, 1506.12278825, 839.35453403, 1843.75973665, 5512.85040755, 4944.46638125, 4046.81204597, 6128.23064366, 3415.23162418, 7502.03436655
9.20462, 1.0665543, 2.5910183, 5.458413, 4.520664, 3.0310734, 6.9450896, 2.1568231, 10.40569, 4.0361056, 3.67308043, 3.00765176, 4.55269179, 2.53709417, 5.57268847, 1338.49851555, 1218.10804678, 997.43114314, 1509.81461173, 841.37956658, 1848.07732858, 5446.16485145, 4956.31272844, 4058.40900858, 6143.22629055, 3423.45678309, 7519.57037885
9.20573, 1.0594114, 2.6736084, 5.5434679, 4.5012614, 3.0161626, 6.9139988, 2.1477786, 10.361393, 4.07551162, 3.67247192, 3.00620603, 4.5515154, 2.53679938, 5.57186313, 1348.95548637, 1215.55319009, 995.02553378, 1506.50820101, 839.65640601, 1844.23357186, 5488.68942934, 4945.89629728, 4048.60366732, 6129.7468461, 3416.43092489, 7503.89869301
9.20684, 1.2024237, 2.7115022, 5.7074345, 4.5180525, 3.0304618, 6.9391174, 2.1559594, 10.396503, 4.14359513, 3.68665487, 3.01933466, 4.5688717, 2.54669617, 5.5924291, 1368.82986902, 1217.88040175, 997.43226393, 1509.31929079, 841.29691104, 1847.4498023, 5569.53145641, 4955.34424051, 4058.37898141, 6141.15856035, 3423.09129589, 7516.95299827
9.20795, 1.6775801, 2.8344494, 6.1908118, 4.4934135, 3.0093743, 6.9028914, 2.143996, 10.346711, 4.32413843, 3.68395215, 3.01483738, 4.56605678, 2.54470693, 5.59019486, 1425.68954018, 1214.6170002, 994.0065962, 1505.45120255, 839.0022932, 1843.11452574, 5800.85887588, 4942.04495989, 4044.42329398, 6125.39387041, 3413.74034267, 7499.28154384
9.20905, 2.5606708, 2.9111768, 7.002737, 4.4913219, 3.0103469, 6.9024935, 2.1406901, 10.346524, 4.60812502, 3.69043395, 3.02133316, 4.5750237, 2.54781122, 5.60128383, 1516.37644753, 1214.3956802, 994.21748053, 1505.48393492, 838.39759266, 1843.19106754, 6169.820542, 4941.12357521, 4045.26425123, 6125.50117252, 3411.26551919, 7499.56129287
9.21015, 3.4645679, 2.9421444, 7.8337826, 4.5159999, 3.025176, 6.9366079, 2.1542325, 10.395325, 4.88364533, 3.70796239, 3.0348252, 4.59549113, 2.56097091, 5.6257107, 1603.91312729, 1217.7889982, 996.71365362, 1509.27597009, 841.0878729, 1847.62623476, 6525.96151797, 4954.90934268, 4055.4035236, 6140.90422555, 3422.19724894, 7517.57529911
9.21126, 4.7702405, 2.9626728, 9.0752809, 4.5176773, 3.0284347, 6.9386136, 2.1558499, 10.396961, 5.26705476, 3.7161685, 3.0426143, 4.60547201, 2.56712523, 5.63755774, 1726.42329147, 1218.07730418, 997.30123129, 1509.57119385, 841.44650013, 1847.8659197, 7024.39784343, 4956.06125735, 4057.77693858, 6142.07922878, 3423.6418207, 7518.5184569
9.21236, 5.7150242, 2.989033, 10.019338, 4.5471014, 3.0502678, 6.9803195, 2.1733542, 10.455406, 5.54539326, 3.73577022, 3.05972096, 4.62860891, 2.58272456, 5.66478312, 1814.08957986, 1222.09940999, 1000.94035705, 1514.17776893, 844.89836615, 1853.14612496, 7381.05951583, 4972.4052106, 4072.56644281, 6160.79622203, 3437.67209438, 7539.97045776
9.21346, 5.6992281, 3.0125191, 10.031015, 4.6185293, 3.1004114, 7.084303, 2.2081097, 10.601907, 5.55986003, 3.7726218, 3.09101477, 4.67239964, 2.60856547, 5.71588409, 1815.23820536, 1231.722955, 1009.18513812, 1525.4913438, 851.67030771, 1866.17848765, 7385.70174662, 5011.53972699, 4106.09495506, 6206.80197732, 3465.21071482, 7592.96365348
9.21456, 5.6121004, 3.0514265, 9.9920957, 4.6125273, 3.0944378, 7.0812817, 2.2028345, 10.601008, 5.56034657, 3.7778355, 3.09431447, 4.68090153, 2.61074529, 5.72726331, 1811.80497178, 1230.98462732, 1008.2634716, 1525.24317496, 850.69540983, 1866.19377211, 7371.70169458, 5008.51449497, 4102.32760034, 6205.76600276, 3461.22948764, 7592.99373087
9.21566, 5.6644762, 3.0558046, 10.053982, 4.6135955, 3.0972985, 7.079865, 2.2070599, 10.597571, 5.58892614, 3.78598663, 3.10206468, 4.68998881, 2.61858321, 5.73802565, 1817.49899555, 1231.18944956, 1008.78045429, 1525.16775939, 851.55398945, 1865.98563155, 7394.83772413, 5009.32666783, 4104.41368993, 6205.43291104, 3464.70814053, 7592.11475475
9.21676, 4.8767214, 2.9909495, 9.2193036, 4.6460623, 3.1173178, 7.1262867, 2.2228491, 10.664578, 5.36287598, 3.80707305, 3.11845323, 4.71498527, 2.63332029, 5.76793733, 1740.50855275, 1235.57643776, 1012.08652567, 1530.23717579, 854.63779302, 1871.97024248, 7081.5576157, 5027.15468923, 4117.84764418, 6226.03244836, 3477.24046646, 7616.43205144
9.21785, 4.1562326, 2.8957564, 8.4256144, 4.6440136, 3.1174225, 7.1266635, 2.2200821, 10.665765, 5.13729358, 3.8139969, 3.12486621, 4.72472702, 2.63704847, 5.78002345, 1663.98601117, 1235.36593779, 1012.15427532, 1530.35436885, 854.1485318, 1872.16829572, 6770.18414114, 5026.27715879, 4118.10602804, 6226.48316076, 3475.23525159, 7617.20592608
9.21895, 3.1320233, 2.8140818, 7.4057879, 4.6441991, 3.1164312, 7.127588, 2.2169679, 10.668312, 4.82631783, 3.82195614, 3.13082689, 4.73479933, 2.64064479, 5.79266133, 1560.11458107, 1235.4531355, 1012.04455532, 1530.53108651, 853.59244665, 1872.48658566, 6347.54031697, 5026.6106621, 4117.64218819, 6227.17580865, 3472.9580347, 7618.46869433
9.22004, 1.7527804, 2.6731263, 6.1186168, 4.7004369, 3.1548168, 7.2105249, 2.2449754, 10.786655, 4.39591327, 3.85293428, 3.15652738, 4.77206036, 2.66273705, 5.83667999, 1418.14053457, 1242.97317664, 1018.30931292, 1539.48720467, 859.01042881, 1882.93807505, 5769.87521873, 5057.1857687, 4143.11383563, 6263.58873135, 3494.98717862, 7660.95987867
9.22113, 0.65038575, 2.6117872, 5.2427227, 4.6893097, 3.1469465, 7.1952892, 2.2408444, 10.765691, 4.07752674, 3.85631793, 3.15909767, 4.77685986, 2.6657795, 5.84304632, 1312.78277989, 1241.56335462, 1017.0893515, 1537.93703293, 858.26277816, 1881.2017878, 5341.19212173, 5051.42854548, 4138.1329147, 6257.25541942, 3491.93062197, 7653.86347407
9.22223, -0.95785484, 2.5400244, 4.1930034, 4.7254798, 3.1745199, 7.2451445, 2.262859, 10.833392, 3.65417085, 3.87926276, 3.17954714, 4.80341121, 2.68444795, 5.87365549, 1174.08359905, 1246.40553692, 1021.58719585, 1543.33405688, 862.51202952, 1887.20310818, 4776.85997228, 5071.10798869, 4156.41525696, 6279.18717725, 3509.20427875, 7678.24794956
9.22332, -1.7901552, 2.4524632, 3.6808705, 4.7237532, 3.1726257, 7.2438619, 2.260945, 10.832586, 3.43087491, 3.88663014, 3.18521707, 4.81298708, 2.68889977, 5.88566701, 1100.1033118, 1246.24033277, 1021.33360524, 1543.27486853, 862.19043745, 1887.22758423, 4475.84603362, 5070.41456064, 4155.36606152, 6278.9200114, 3507.88113105, 7678.31530622
9.22441, -1.931127, 2.2444406, 3.4622823, 4.7783084, 3.2095729, 7.3250044, 2.2871733, 10.949387, 3.33440233, 3.91718291, 3.21040916, 4.84998849, 2.71010613, 5.92968558, 1066.99216814, 1253.47905668, 1027.31496859, 1551.9722044, 867.22048933, 1897.46990677, 4341.11284354, 5099.84439861, 4179.68410421, 6314.27921452, 3528.33143188, 7719.95449308
9.2255, -1.7063132, 2.132106, 3.4688647, 4.800301, 3.2241677, 7.3577527, 2.2966378, 10.996378, 3.34457852, 3.93443117, 3.22445654, 4.87102445, 2.72140996, 5.95487359, 1068.05954982, 1256.42341748, 1029.69972914, 1555.51563408, 869.05655837, 1901.63261422, 4345.43729611, 5111.80222016, 4189.36903618, 6328.66926958, 3535.78672818, 7736.85819924
9.22658, -2.3438357, 2.1147609, 3.18627, 4.8005799, 3.2228811, 7.356502, 2.2938933, 10.996439, 3.2121468, 3.94276551, 3.2305483, 4.88078611, 2.72546559, 5.96733105, 1023.68106383, 1256.52239572, 1029.54545159, 1555.46076586, 868.58032778, 1901.73245042, 4164.86455802, 5112.18364504, 4188.72392359, 6328.41970411, 3533.83446344, 7737.23219214
9.22767, -4.441514, 2.1795637, 2.5528012, 4.8225445, 3.2370413, 7.3885491, 2.3068481, 11.041892, 2.88125184, 3.96014278, 3.24449301, 4.90176295, 2.73893813, 5.99231273, 916.33373961, 1259.45687636, 1031.85649035, 1558.92334926, 871.07325414, 1905.7543841, 3728.10440708, 5124.10110893, 4198.10879254, 6342.48064592, 3543.96209294, 7753.56293357
9.22876, -4.9893573, 2.083379, 2.385891, 4.8143574, 3.2313572, 7.3754676, 2.3049623, 11.022192, 2.79139021, 3.96519377, 3.24853638, 4.90783587, 2.74364024, 5.99969588, 885.91545721, 1258.45051698, 1031.00189592, 1557.62087713, 870.76084665, 1904.14916085, 3604.33246357, 5119.98522571, 4194.61425265, 6337.15491433, 3542.6761798, 7746.99953597
9.22984, -4.3041006, 2.0543479, 2.5430104, 4.7951009, 3.2215945, 7.3462266, 2.2943172, 10.978677, 2.88793401, 3.96562892, 3.25048851, 4.90846115, 2.74308919, 6.00051052, 914.66624007, 1255.99368754, 1029.49447256, 1554.60743997, 868.79099755, 1900.48123421, 3721.28905768, 5109.96838103, 4188.46388754, 6324.86846227, 3534.64716523, 7732.04444568
9.23093, -3.3105425, 2.1845079, 2.8880384, 4.7641318, 3.198441, 7.304481, 2.2793593, 10.922422, 3.08421806, 3.96127943, 3.24573282, 4.9049917, 2.73999638, 5.99795317, 974.79180042, 1251.99406341, 1025.83983088, 1550.26187804, 865.99778329, 1895.70109826, 3965.891225, 5093.67463666, 4173.57755962, 6307.16218165, 3523.26825906, 7712.56420867
9.23201, -2.7974336, 2.2340695, 3.1184109, 4.8329826, 3.2450752, 7.4044265, 2.3109289, 11.064961, 3.21170816, 3.99831513, 3.27628586, 4.94897338, 2.76479348, 6.0498464, 1012.97484746, 1261.07120054, 1033.34269725, 1560.90943283, 872.01766704, 1908.125501, 4121.21985953, 5130.58314227, 4204.08508293, 6350.4547715, 3547.74507608, 7763.07993126
9.23309, -1.5831247, 2.2945249, 3.6766837, 4.8332829, 3.2441067, 7.404708, 2.3117957, 11.067025, 3.49484013, 4.00700872, 3.28281753, 4.95967419, 2.77123851, 6.06337773, 1099.97226562, 1261.1731268, 1033.23989166, 1561.01677029, 872.22458959, 1908.39840873, 4475.14434663, 5130.97644817, 4203.64931409, 6350.86501078, 3548.57214414, 7764.15789459
9.23417, -0.88753107, 2.3575951, 4.0859721, 4.8454755, 3.25228, 7.422796, 2.3184466, 11.092574, 3.69216117, 4.02069521, 3.29402519, 4.97641642, 2.78119539, 6.08343846, 1159.63925749, 1262.82570014, 1034.59214076, 1562.99998297, 873.52182325, 1910.69504821, 4717.8748112, 5137.67839712, 4209.13328801, 6358.9070497, 3553.83502268, 7773.46919021
9.23525, -0.43568982, 2.3858498, 4.3694524, 4.8470456, 3.2567844, 7.4266133, 2.320966, 11.095547, 3.82634621, 4.03003956, 3.30343116, 4.98845619, 2.78872151, 6.09740602, 1199.25166394, 1263.0931392, 1035.35987006, 1563.47963566, 874.03980742, 1911.04618138, 4879.01354049, 5138.74503106, 4212.23916314, 6360.83196051, 3555.92757012, 7774.86533962
9.23633, -0.71128909, 2.4467369, 4.2740576, 4.8516952, 3.2605727, 7.4300267, 2.3230328, 11.100125, 3.7925631, 4.04072583, 3.31252812, 5.00043535, 2.79602017, 6.11190457, 1186.14729717, 1263.76171012, 1036.01342272, 1563.91672963, 874.47240458, 1911.53552222, 4825.67986041, 5141.44360266, 4214.88049675, 6362.58370567, 3557.67271176, 7776.8237503
9.23741, -1.5482742, 2.4080247, 3.8323547, 4.8879942, 3.2861798, 7.4822281, 2.3416187, 11.173029, 3.59907962, 4.06465741, 3.33276174, 5.02891248, 2.8133042, 6.14531386, 1123.240888, 1268.54359291, 1040.12543357, 1569.47906492, 878.0073349, 1917.89805262, 4569.73459157, 5160.87653088, 4231.59201569, 6385.18669531, 3572.03920617, 7802.67631616
9.23848, -1.6019841, 2.3312281, 3.7441343, 4.8583917, 3.2617383, 7.4439046, 2.325809, 11.123453, 3.56513199, 4.06112323, 3.32754901, 5.02690067, 2.80987453, 6.14496928, 1110.29193004, 1264.75887965, 1036.3012708, 1565.53172698, 875.08148975, 1913.73273718, 4517.0350667, 5145.45774471, 4216.01657477, 6369.10124039, 3560.12114336, 7785.69820086
9.23956, -2.5440035, 2.3035775, 3.3370321, 4.8849285, 3.2828792, 7.4799425, 2.3432523, 11.171431, 3.37313986, 4.08115662, 3.34565848, 5.05013846, 2.82659562, 6.17175333, 1048.24617776, 1268.27140582, 1039.70599108, 1569.39485688, 878.40059512, 1917.95096248, 4264.59462448, 5159.72634521, 4229.85046324, 6384.79110378, 3573.60945889, 7802.82679599
9.24063, -3.6022375, 2.2791485, 2.9666611, 4.9175409, 3.3067795, 7.5264094, 2.358226, 11.238851, 3.18740826, 4.10371995, 3.36516485, 5.07688873, 2.84181916, 6.20389848, 988.41308705, 1272.56070562, 1043.53528116, 1574.33966532, 881.24614493, 1923.82460679, 4021.15820446, 5177.15516833, 4245.41167296, 6404.88166811, 3585.1712328, 7826.69028049
9.24171, -4.1127112, 2.4504874, 2.8910253, 4.8833112, 3.281357, 7.4781022, 2.341925, 11.169541, 3.15349644, 4.09848736, 3.35964307, 5.07179974, 2.83826467, 6.1984637, 975.78039952, 1268.18713973, 1039.56795885, 1569.35733703, 878.2388311, 1917.97882162, 3969.74811495, 5159.34067726, 4229.25378191, 6384.58543891, 3572.92167984, 7802.87533483
9.24278, -3.1211616, 2.4094167, 3.1884729, 4.8946631, 3.2893207, 7.4942253, 2.3438698, 11.194404, 3.31906495, 4.11230946, 3.37114549, 5.08847633, 2.8457132, 6.21906183, 1024.79957476, 1269.72296271, 1040.88003994, 1571.12574103, 878.64676246, 1920.20704896, 4169.15462058, 5165.56747991, 4234.57418878, 6391.75337699, 3574.5664809, 7811.90809186
9.24385, -1.7074145, 2.3758406, 3.7464097, 4.8923164, 3.287711, 7.4943776, 2.3450359, 11.195783, 3.60573872, 4.12044277, 3.37779615, 5.09981479, 2.85273458, 6.23324008, 1110.90426883, 1269.48118675, 1040.6766694, 1571.21923267, 878.90867052, 1920.42007472, 4519.43250965, 5164.56251611, 4233.72931737, 6392.10729418, 3575.61720663, 7812.74243103
9.24492, -0.65753516, 2.3940596, 4.3101832, 4.9265921, 3.3104933, 7.54364, 2.3598731, 11.265722, 3.87615378, 4.14406384, 3.39703085, 5.12794798, 2.86812093, 6.26660973, 1191.62140979, 1273.9833018, 1044.32768027, 1576.45257411, 881.72825412, 1926.50414475, 4847.78969411, 5182.85679514, 4248.56495874, 6413.37129331, 3587.07313266, 7837.46151412
9.24599, -1.0002769, 2.5274278, 4.2579322, 4.9574186, 3.3311183, 7.5901893, 2.3750323, 11.332439, 3.86120928, 4.16631177, 3.41522246, 5.15525644, 2.88375746, 6.29920388, 1184.4350137, 1278.02592118, 1047.62751095, 1581.38702112, 884.59937172, 1932.29558433, 4818.53385138, 5199.28159245, 4261.97179816, 6433.41914525, 3598.73861229, 7860.98990344
9.24706, -1.4365513, 2.6564527, 4.1645298, 4.9566634, 3.3283265, 7.5902051, 2.3731234, 11.33428, 3.82720877, 4.17535956, 3.42146521, 5.16685082, 2.8890784, 6.31387726, 1171.42985798, 1277.99164941, 1047.24010056, 1581.46672306, 884.28745341, 1932.54791674, 4765.60639158, 5199.12065696, 4260.37810352, 6433.71677114, 3597.45477824, 7861.98391762
9.24813, -0.93148825, 2.77677, 4.5451589, 4.924298, 3.3076356, 7.5422609, 2.3568043, 11.265842, 4.0073133, 4.17110311, 3.4185158, 5.16213714, 2.88562919, 6.30900091, 1223.85305345, 1273.87526151, 1044.03142043, 1576.54189422, 881.28524958, 1926.79969252, 4978.85362828, 5182.35293842, 4247.30698755, 6413.65506101, 3585.22638814, 7838.56657712
9.24919, -0.17475466, 2.8283877, 5.0615584, 4.9866145, 3.353512, 7.630363, 2.3938582, 11.388405, 4.23833915, 4.20684468, 3.44987621, 5.20386689, 2.91475993, 6.35748042, 1291.57046747, 1281.97299794, 1051.29817955, 1585.80060647, 888.22949552, 1937.34707636, 5254.31866466, 5215.27459811, 4276.85193032, 6451.29471048, 3613.46200949, 7881.4429097
9.25026, 0.71165737, 2.9137071, 5.7133839, 4.9958319, 3.3590952, 7.64519, 2.3973785, 11.410039, 4.51296312, 4.22006354, 3.46039948, 5.22046542, 2.9233673, 6.3776201, 1372.28439745, 1283.22062286, 1052.22490874, 1587.41896213, 888.92623816, 1939.28209023, 5582.65294501, 5220.32852856, 4280.60429492, 6457.85171087, 3616.28150156, 7889.28220151
9.25132, 1.9256767, 2.9342952, 6.6499792, 5.0296291, 3.3822859, 7.694054, 2.4124896, 11.479888, 4.87863551, 4.24283565, 3.47931209, 5.24766187, 2.93846792, 6.40998561, 1480.56953746, 1287.61683471, 1055.90251352, 1592.56175174, 891.76698742, 1945.30405301, 6023.14797194, 5238.19147322, 4295.54770779, 6478.74675422, 3627.82320305, 7913.74796339
9.25239, 3.3545388, 2.9756589, 7.8849183, 5.0491905, 3.3952032, 7.7236015, 2.4216258, 11.52284, 5.3231878, 4.25974957, 3.49306024, 5.2684531, 2.95003186, 6.43506525, 1612.27348373, 1290.18203634, 1057.96913615, 1595.69557851, 893.49809321, 1949.0360782, 6558.90946195, 5248.6053087, 4303.93717167, 6491.46868314, 3634.85051198, 7928.89748791
9.25345, 3.7351603, 3.0454645, 8.3011421, 5.0801302, 3.4161778, 7.7693756, 2.4364638, 11.589055, 5.47296125, 4.28144995, 3.51094222, 5.29476279, 2.96505962, 6.46662179, 1654.36100494, 1294.19221233, 1061.28394346, 1600.49535957, 896.27512281, 1954.72367312, 6730.09860553, 5264.89755105, 4317.40446408, 6510.9680145, 3646.13281878, 7952.00263268
9.25451, 3.6143463, 3.0914361, 8.2536013, 5.0898853, 3.4224466, 7.7846645, 2.4405216, 11.612147, 5.4683844, 4.29428922, 3.52132113, 5.31076693, 2.97357311, 6.48624808, 1649.69764245, 1295.49758766, 1062.30922067, 1602.14773789, 897.06505402, 1956.76590837, 6711.10005845, 5270.18631328, 4321.55765365, 6517.66329822, 3649.33135719, 7960.27797101
9.25557, 3.6550407, 3.1263636, 8.3435818, 5.0894979, 3.4216999, 7.7857337, 2.4391987, 11.613821, 5.50935823, 4.30290955, 3.52813916, 5.32199571, 2.97884796, 6.49998436, 1658.74691089, 1295.51167987, 1062.24530829, 1602.33616771, 896.86577834, 1957.00271013, 6747.88549668, 5270.22200792, 4321.27991478, 6518.40308844, 3648.50571137, 7961.20861955
9.25663, 3.5287351, 3.1344819, 8.2445706, 5.0779885, 3.4129077, 7.7708073, 2.4321472, 11.592491, 5.48782009, 4.30686939, 3.53084064, 5.32781228, 2.98064856, 6.50735093, 1648.95626854, 1294.10934653, 1060.93160935, 1600.87781829, 895.61229173, 1955.30045371, 6708.02901453, 5264.49561467, 4315.91798627, 6512.44369466, 3643.39149154, 7954.25107741
9.25769, 2.716617, 3.1653078, 7.5693522, 5.0598705, 3.400864, 7.7421681, 2.4251593, 11.551378, 5.26914282, 4.30804583, 3.53187436, 5.32895327, 2.98250204, 6.50919844, 1580.06782791, 1291.86185419, 1059.1098478, 1598.00330081, 894.36852989, 1951.92565211, 6427.76131339, 5255.33113322, 4308.48928511, 6500.72333234, 3638.31687146, 7940.4896243
9.25875, 1.9041556, 3.101928, 6.8557377, 5.1059792, 3.4341867, 7.8078472, 2.4499607, 11.645143, 5.02500133, 4.33659241, 3.55648544, 5.36259177, 3.00392194, 6.54909813, 1503.81609548, 1297.7981564, 1064.3380372, 1604.8457077, 898.9741239, 1959.92767424, 6117.54194963, 5279.45849746, 4329.7399268, 6528.5316263, 3657.03754008, 7973.00933367
9.25981, 1.6354614, 3.0430873, 6.5988021, 5.1643798, 3.4753602, 7.8912999, 2.4808239, 11.762974, 4.94019214, 4.37039183, 3.58518194, 5.4023854, 3.02906963, 6.59583613, 1475.43963144, 1305.26285673, 1070.75177848, 1613.47844197, 904.66306876, 1969.91488285, 6002.08149662, 5309.80317572, 4355.81320992, 6563.62273005, 3680.16511825, 8013.60449885
9.26086, 1.6347007, 2.9796603, 6.5286319, 5.1737687, 3.4802601, 7.9065897, 2.4828743, 11.784932, 4.92401972, 4.38341104, 3.59512954, 5.41880214, 3.03658931, 6.61564561, 1467.64509073, 1306.51216974, 1071.55830374, 1615.11911111, 905.08073615, 1971.84827708, 5970.34904255, 5314.86374394, 4359.07640968, 6570.27022376, 3681.84920229, 8021.43689066
9.26191, 1.3769189, 2.9317199, 6.2959464, 5.2154286, 3.5103473, 7.9702551, 2.5054765, 11.873939, 4.84551934, 4.41016483, 3.6181358, 5.45187551, 3.05671527, 6.65437431, 1441.3237068, 1311.82535599, 1076.23239891, 1621.68735318, 909.23508518, 1979.37657218, 5863.25034447, 5336.45594956, 4378.07270766, 6596.96283862, 3698.73394936, 8052.02905767
9.26297, 1.7427384, 2.9448897, 6.5802081, 5.1922198, 3.492843, 7.9355186, 2.4917265, 11.827541, 4.96413008, 4.40960688, 3.61670321, 5.45143698, 3.05473488, 6.65534495, 1473.57450816, 1308.96736882, 1073.59830748, 1618.22886149, 906.7811243, 1975.60227131, 5994.42074649, 5324.80787954, 4367.33937248, 6582.86676799, 3688.73616768, 8036.64231186
9.26402, 0.94045969, 2.9892762, 6.0449278, 5.2353153, 3.5224864, 7.9994843, 2.513051, 11.918947, 4.76790511, 4.43714341, 3.63962556, 5.48482834, 3.07420409, 6.69500628, 1412.43643786, 1314.45213183, 1078.196745, 1624.81660624, 910.69720778, 1983.31774772, 5745.69101257, 5347.09782179, 4386.02770464, 6609.63843843, 3704.65149557, 8067.99559447
9.26507, 0.29640751, 3.0253534, 5.625184, 5.221855, 3.5124784, 7.9794237, 2.5055723, 11.891395, 4.60906608, 4.44075663, 3.64209609, 5.48946894, 3.07608292, 6.70132948, 1362.58244867, 1312.82496938, 1076.71621945, 1622.85675393, 909.38522467, 1981.12020302, 5542.86595287, 5340.456889, 4379.98719234, 6601.63901018, 3699.29937434, 8059.02331459
9.26612, 0.35826213, 2.9192796, 5.5796302, 5.2536972, 3.5337499, 8.0282868, 2.5206185, 11.959004, 4.60006165, 4.46368422, 3.66082399, 5.51788167, 3.09182215, 6.73454795, 1357.11985546, 1316.88549946, 1080.02398666, 1627.89704845, 912.15586752, 1986.84049016, 5520.62211294, 5356.95294658, 4393.42500171, 6622.11550965, 3710.55499073, 8082.26001615
9.26717, 0.44314442, 2.8182143, 5.5485995, 5.3082051, 3.5725948, 8.1056112, 2.5492843, 12.070616, 4.59698294, 4.49629762, 3.68869786, 5.5561516, 3.11594898, 6.78025331, 1353.40650621, 1323.76354885, 1085.99656507, 1635.79717874, 917.37247722, 1996.18729777, 5505.49416315, 5384.91019374, 4417.70282817, 6654.22530356, 3731.76041019, 8120.24876928
9.26822, 0.56694895, 2.8046079, 5.6127485, 5.2924411, 3.5628263, 8.0845872, 2.5415495, 12.039945, 4.63332932, 4.49918027, 3.69149855, 5.56076194, 3.11784603, 6.78605897, 1361.27365102, 1321.86061771, 1084.56346829, 1633.75365408, 916.02417079, 1993.74631914, 5537.47419114, 5377.14738648, 4411.85518417, 6645.88540841, 3726.26047704, 8110.2861116
9.26927, -0.22125428, 2.8342438, 5.1395587, 5.2754196, 3.5503217, 8.0582428, 2.5342562, 12.001996, 4.44320569, 4.50154927, 3.69289838, 5.56357155, 3.12002994, 6.78985097, 1302.69168421, 1319.79728249, 1082.71107449, 1631.16877746, 914.75329886, 1990.69838612, 5299.14919914, 5368.73213923, 4404.30194869, 6635.34343966, 3721.07557743, 8097.85453181
9.27032, -1.0602009, 2.7873701, 4.6458709, 5.3195763, 3.583984, 8.1219261, 2.5594153, 12.091687, 4.23349627, 4.53006188, 3.71833611, 5.59751324, 3.1422157, 6.8298169, 1238.60655676, 1325.37363524, 1087.8846203, 1637.68104644, 919.32736335, 1998.21978311, 5038.44022712, 5391.39390415, 4425.3290954, 6661.8071885, 3739.66692178, 8128.41727901
9.27137, -2.4757444, 2.7934026, 3.985855, 5.3840636, 3.6269226, 8.2183614, 2.5905401, 12.229434, 3.92972797, 4.56727153, 3.7486154, 5.64279611, 3.16808555, 6.8834303, 1147.31226498, 1333.44767722, 1094.43514868, 1647.45479294, 924.94529622, 2009.66684315, 4667.05158845, 5424.21561245, 4451.95737465, 6701.53779663, 3762.50437278, 8174.94863329
9.27241, -2.5841116, 2.7519884, 3.9054753, 5.3945896, 3.6312885, 8.2321572, 2.5926325, 12.251391, 3.89825187, 4.58154708, 3.7589221, 5.65965262, 3.17616773, 6.9043953, 1135.73947269, 1334.81469029, 1095.1463231, 1648.91625677, 925.36326018, 2011.56686163, 4619.95697303, 5429.75443261, 4454.83230403, 6707.45566356, 3764.18936673, 8182.64449952
9.27345, -2.2522849, 2.6840955, 3.9995934, 5.4154862, 3.6467155, 8.2643189, 2.6023294, 12.295801, 3.95344852, 4.60030783, 3.77501871, 5.68292206, 3.18896168, 6.93180887, 1149.39837689, 1337.46179381, 1097.52292234, 1652.21359584, 927.13674156, 2015.30633869, 4675.49972488, 5440.50033018, 4464.48178858, 6720.84141418, 3771.38829082, 8197.82281019
9.2745, -1.0675845, 2.6644428, 4.5505834, 5.4035487, 3.6394575, 8.2495746, 2.5983004, 12.274961, 4.22619975, 4.60527974, 3.77950398, 5.69026193, 3.19345765, 6.94107187, 1226.07570178, 1336.05175416, 1096.48342924, 1650.81924696, 926.46374033, 2013.69553493, 4987.38586567, 5434.74242646, 4460.23516248, 6715.14211327, 3768.63529459, 8191.2369963
9.27554, -1.3431722, 2.7572411, 4.4835995, 5.4136788, 3.6459418, 8.2654827, 2.6027535, 12.298732, 4.20410225, 4.61961845, 3.79109555, 5.70813157, 3.20314342, 6.962898, 1217.07696386, 1337.36785072, 1097.51256818, 1652.48964599, 927.30191354, 2015.74135257, 4950.76111951, 5440.07400881, 4464.40341245, 6721.90973347, 3772.02953953, 8199.52575852
9.27658, -1.6478263, 2.7556254, 4.3332284, 5.4255262, 3.6524268, 8.2815944, 2.6070789, 12.323203, 4.14202918, 4.63477117, 3.80275306, 5.72617138, 3.21280562, 6.98504431, 1196.55128807, 1338.89481808, 1098.54104602, 1654.179013, 928.11676065, 2017.84280005, 4867.24818868, 5446.26330947, 4468.56893618, 6728.75445043, 3775.32886989, 8208.04073466
9.27762, -1.7319852, 2.7074745, 4.2681553, 5.447872, 3.6678193, 8.3138909, 2.6184632, 12.370207, 4.11982836, 4.65449388, 3.81911716, 5.74991172, 3.22687583, 7.01370507, 1187.58999067, 1341.71374711, 1100.90637785, 1657.48109105, 930.18570139, 2021.7846994, 4830.77651407, 5457.70788664, 4478.17236261, 6742.15915432, 3783.72946496, 8224.04206764
9.27866, -2.0057308, 2.60271, 4.0809572, 5.5125359, 3.7127245, 8.4081146, 2.6513454, 12.504333, 4.03734514, 4.69235188, 3.85089094, 5.79514315, 3.25422825, 7.06716323, 1161.31046017, 1349.71797979, 1107.67838173, 1666.9271838, 936.05307017, 2032.81371992, 4723.85979519, 5490.24461436, 4505.70071735, 6780.55573865, 3807.58084595, 8268.8715309
9.2797, -3.3984955, 2.5592736, 3.5090581, 5.5763619, 3.7583519, 8.5019756, 2.6848309, 12.63712, 3.75206371, 4.72988302, 3.88305592, 5.8402959, 3.28196083, 7.12031126, 1076.92013044, 1357.57456086, 1114.51761343, 1676.28609606, 941.99085023, 2043.67706161, 4380.56773383, 5522.18047508, 4533.50230735, 6818.59738479, 3831.71844174, 8313.02669657
9.28074, -5.5763338, 2.6111203, 2.8813552, 5.5685778, 3.7538178, 8.490559, 2.6820641, 12.620179, 3.40751405, 4.73708744, 3.88933946, 5.84934715, 3.28756109, 7.13135428, 975.90493729, 1356.69199135, 1113.89873353, 1675.24086178, 941.55065977, 2042.40503724, 3969.65407607, 5518.56813881, 4530.96657157, 6814.31813824, 3829.91239369, 8307.81889844
9.28178, -6.7382635, 2.4680312, 2.566396, 5.6042924, 3.7772119, 8.5408196, 2.7001476, 12.688994, 3.22306988, 4.76286509, 3.9101513, 5.87973377, 3.30599079, 7.16673726, 921.06833514, 1361.10117989, 1117.41807471, 1680.27277902, 944.76494323, 2048.0644224, 3746.58200527, 5536.48083794, 4545.26368062, 6834.75863589, 3842.97147179, 8330.80567196
9.28281, -5.7664734, 2.3713901, 2.7454943, 5.6087825, 3.7808945, 8.5468339, 2.7023823, 12.697158, 3.34104063, 4.77535632, 3.9207465, 5.89486842, 3.31470495, 7.18496646, 952.71059153, 1361.71123203, 1118.01595111, 1680.94441354, 945.20087296, 2048.82083597, 3875.27604217, 5538.94011545, 4547.67740446, 6837.46320437, 3844.72927098, 8333.84909428
9.28385, -5.8461633, 2.5064549, 2.8257693, 5.6522806, 3.8125193, 8.6100343, 2.7252239, 12.786832, 3.39716894, 4.80463776, 3.94597944, 5.92995276, 3.33618317, 7.2265377, 966.58483551, 1367.04711568, 1122.73600825, 1687.22913764, 949.23276517, 2056.14200639, 3931.69544616, 5560.62201885, 4566.85837467, 6862.99936992, 3861.11389612, 8363.59506813
9.28488, -6.3005655, 2.7933697, 2.8850477, 5.7068989, 3.8484352, 8.6925836, 2.7518436, 12.90654, 3.44030985, 4.83861591, 3.97340788, 5.97166584, 3.35995092, 7.27655767, 976.71719137, 1373.70165778, 1128.06577219, 1695.37888896, 953.90298224, 2065.8426948, 3972.89404461, 5587.66773379, 4588.51940751, 6896.12177487, 3880.09498628, 8403.02004689
9.28591, -3.6700203, 2.9091336, 3.7364708, 5.6871763, 3.8358964, 8.6650371, 2.7386628, 12.869678, 3.92399546, 4.8411222, 3.97586047, 5.97561919, 3.35944071, 7.28251756, 1111.58796995, 1371.39129176, 1126.28027007, 1692.77117434, 951.66111216, 2062.98885697, 4521.47618067, 5578.24772098, 4581.2383289, 6885.48702485, 3870.96043407, 8391.37812744
9.28695, -0.71341352, 2.9757715, 5.1698517, 5.6683095, 3.8195391, 8.6378763, 2.7301643, 12.830892, 4.62623129, 4.84412204, 3.976434, 5.97987063, 3.36188374, 7.28814028, 1307.59423211, 1369.18058215, 1123.93044013, 1690.19745621, 950.22914176, 2059.97703255, 5318.72635406, 5569.23292175, 4571.66168624, 6874.99037025, 3865.12012256, 8379.09334773
9.28798, 1.3492187, 3.1180543, 6.6487458, 5.6683215, 3.8221299, 8.6400763, 2.7286086, 12.835274, 5.25828004, 4.85513247, 3.98681945, 5.99421941, 3.36856141, 7.30594534, 1482.9432475, 1369.24733329, 1124.36518048, 1690.49330522, 950.00368115, 2060.42702913, 6031.94591795, 5569.48209353, 4573.41167443, 6876.16617084, 3864.18754472, 8380.89011734
9.28901, 1.8028239, 3.2962152, 7.1861311, 5.7097711, 3.8503569, 8.7014784, 2.7485259, 12.923751, 5.47912813, 4.88397281, 4.01064647, 6.02921001, 3.38854927, 7.34781442, 1541.78192191, 1374.31007443, 1128.56317392, 1696.57047302, 953.5101007, 2067.61498974, 6271.25000966, 5590.05261709, 4590.46880417, 6900.85766614, 3878.43451999, 8410.09376238
9.29004, 1.6636511, 3.4834515, 7.2926804, 5.7321018, 3.8631278, 8.7331601, 2.7610474, 12.968143, 5.53225328, 4.90473346, 4.02650277, 6.05402452, 3.40404581, 7.37729856, 1553.24401324, 1377.06057644, 1130.48716425, 1699.73731498, 955.72518156, 2071.26178857, 6317.84709866, 5601.21789842, 4598.27624627, 6913.71115703, 3887.42883538, 8424.89342947
9.29107, 2.2643269, 3.5214477, 7.8265059, 5.7638388, 3.8863858, 8.7800501, 2.7765211, 13.035209, 5.74435902, 4.92962099, 4.04790743, 6.08423687, 3.42143352, 7.41338605, 1609.16573017, 1380.93338655, 1133.93920734, 1704.37562099, 958.44524165, 2076.70981703, 6545.28338514, 5616.94807536, 4612.29897855, 6932.54972123, 3898.47707923, 8447.01947497
9.29209, 3.4408352, 3.5633429, 8.8527448, 5.7650497, 3.8862522, 8.7824547, 2.7774902, 13.03989, 6.12337128, 4.94143569, 4.05711306, 6.09901329, 3.4298718, 7.43170709, 1711.49765505, 1381.14369068, 1133.97329337, 1704.6895355, 958.65778548, 2077.18080138, 6961.49092638, 5617.78115343, 4612.41928625, 6933.79900269, 3899.32609925, 8448.90161469
9.29312, 3.7691294, 3.6110706, 9.1919363, 5.7764428, 3.8944145, 8.7994174, 2.7829926, 13.063947, 6.25408112, 4.95781419, 4.07081245, 6.11909177, 3.44124848, 7.45585086, 1744.06056214, 1382.57371897, 1135.21767778, 1706.41640675, 959.65268864, 2079.1951983, 7093.91157597, 5623.57519147, 4617.46226049, 6940.7951559, 3903.3571796, 8457.06118589
9.29415, 4.5231941, 3.7067631, 9.9772168, 5.7473467, 3.8747665, 8.7591682, 2.7688572, 13.006905, 6.53097173, 4.95686164, 4.07001366, 6.11933927, 3.44051439, 7.45693029, 1817.11949565, 1379.15310422, 1132.40440842, 1702.59054099, 957.25812742, 2074.74997183, 7391.0468112, 5609.63941968, 4606.00087767, 6925.20575494, 3893.60174004, 8438.94647546
9.29517, 5.0861451, 3.7754216, 10.586342, 5.759617, 3.8828305, 8.7771077, 2.7753883, 13.032787, 6.74301296, 4.97367997, 4.08371336, 6.13983568, 3.45257333, 7.48168955, 1871.85527931, 1380.68978275, 1133.63572794, 1704.41372323, 958.43173452, 2076.91133869, 7613.65171294, 5615.86744747, 4610.99086945, 6932.59388526, 3898.35982403, 8447.70412872
9.2962, 5.7427301, 3.8447561, 11.294836, 5.7821924, 3.8987163, 8.8094067, 2.787051, 13.078642, 6.98141712, 4.9951656, 4.10170516, 6.1656228, 3.46797597, 7.512508, 1933.57045683, 1383.45904279, 1136.00659864, 1707.62839313, 960.48922032, 2080.66117416, 7864.64265668, 5627.10862864, 4620.61567106, 6945.64144528, 3906.71282071, 8462.92234482
9.29722, 6.475214, 3.9396906, 12.108389, 5.7955208, 3.9086417, 8.8272094, 2.7934943, 13.104443, 7.2454311, 5.01264886, 4.11655554, 6.18632544, 3.4801258, 7.53755218, 2002.09070252, 1385.11808843, 1137.50547829, 1709.43377672, 961.64429873, 2082.81093668, 8143.31085278, 5633.8342452, 4626.69383299, 6952.95703062, 3911.39544503, 8471.63262065
9.29824, 7.672012, 4.0461377, 13.402582, 5.7678793, 3.8892596, 8.787316, 2.7803605, 13.04713, 7.6407766, 5.01246493, 4.11601294, 6.18687565, 3.4801168, 7.53877463, 2106.47027034, 1381.87633477, 1134.73529585, 1705.64725535, 959.42637355, 2078.34955313, 8567.83057893, 5620.62635493, 4615.40801392, 6937.52810898, 3902.35871698, 8453.45272882
9.29926, 7.9794966, 4.0174635, 13.667889, 5.8131921, 3.921812, 8.8513496, 2.8020798, 13.138317, 7.73430044, 5.04402992, 4.14298826, 6.22407853, 3.50195504, 7.58298479, 2127.31769364, 1387.35935848, 1139.52804013, 1711.93147928, 963.21199082, 2085.69835617, 8652.59068196, 5642.90547369, 4634.88351144, 6963.06076428, 3917.74069355, 8483.30938813
9.30028, 9.272422, 3.9640325, 14.897251, 5.8066293, 3.9177801, 8.8409501, 2.7998174, 13.123624, 8.0929264, 5.052596, 4.15023369, 6.23450522, 3.50846685, 7.59590305, 2221.03413556, 1386.64157212, 1138.99598655, 1711.00640569, 962.86859045, 2084.63034518, 9033.73427012, 5639.96351511, 4632.70100735, 6959.27043894, 3916.3283643, 8478.93163289
9.3013, 9.8557032, 3.9288818, 15.437623, 5.8395041, 3.9407753, 8.8888468, 2.8189289, 13.191319, 8.25462688, 5.07686033, 4.17059548, 6.26368548, 3.527356, 7.63047095, 2261.06432756, 1390.62709413, 1142.38775415, 1715.7160477, 966.19495138, 2090.09879189, 9196.51464949, 5656.15152444, 4646.47802736, 6978.39843594, 3929.84220587, 8501.13989424
9.30232, 8.1380679, 3.9019641, 13.683962, 5.901667, 3.9837256, 8.9805001, 2.8493489, 13.321717, 7.78701924, 5.11390515, 4.20155474, 6.30834707, 3.5533512, 7.68325805, 2128.87014498, 1398.07539397, 1148.65061649, 1724.62033592, 971.44016884, 2100.50318073, 8658.80163595, 5686.42363509, 4671.9326027, 7014.58725477, 3951.16054542, 8543.4240414
9.30334, 6.8350062, 3.8928562, 12.400633, 5.8804914, 3.9692821, 8.9508945, 2.8361132, 13.279597, 7.4276039, 5.11485843, 4.20225876, 6.3104456, 3.55212785, 7.68633407, 2026.68246512, 1395.630951, 1146.62066741, 1721.85668809, 969.22713254, 2097.27910705, 8243.1385399, 5676.45868442, 4663.65756689, 7003.31870929, 3942.14370906, 8530.27671271
9.30436, 5.0667446, 3.8918375, 10.726756, 5.8625679, 3.956402, 8.9250586, 2.8270057, 13.244168, 6.92190973, 5.11723867, 4.20379894, 6.31389373, 3.55348979, 7.69137649, 1885.03112911, 1393.56833102, 1144.81294583, 1719.45123605, 967.71543393, 2094.57861909, 7666.96860841, 5668.0467938, 4656.28645734, 6993.50713464, 3935.97948556, 8519.25905752
9.30537, 2.9682582, 3.7296881, 8.688047, 5.8736513, 3.9636075, 8.943197, 2.8344295, 13.270369, 6.24184042, 5.13222468, 4.21596407, 6.33283218, 3.5652042, 7.71423882, 1696.54643032, 1394.95034625, 1145.90862861, 1721.27819671, 969.03061601, 2096.74766702, 6900.31941482, 5673.6454629, 4660.72452619, 7000.91028859, 3941.3131605, 8528.04755365
9.30639, 1.6003923, 3.5693738, 7.4150974, 5.8748951, 3.9633847, 8.9454887, 2.834944, 13.274537, 5.77805729, 5.14308227, 4.22431726, 6.34637089, 3.57269264, 7.73095427, 1567.413726, 1395.16403968, 1145.93063492, 1721.5801689, 969.1644109, 2097.17613401, 6375.07589723, 5674.49199566, 4660.79545521, 7002.11058374, 3941.84162986, 8529.75624903
9.3074, 0.74730143, 3.4286052, 6.6584588, 5.8975406, 3.979587, 8.977479, 2.8444851, 13.32094, 5.48626802, 5.16327946, 4.24139933, 6.37040965, 3.58584897, 7.75992632, 1485.36238321, 1397.91586091, 1148.32432485, 1724.73652962, 970.83940269, 2100.93685147, 6041.32807572, 5685.66191895, 4670.5127733, 7014.92062639, 3948.63866679, 8545.01832658
9.30842, 1.3016051, 3.3866288, 6.9917942, 5.8678372, 3.9583482, 8.9369411, 2.830575, 13.263873, 5.63330591, 5.16069325, 4.23863495, 6.36888585, 3.58431649, 7.75897218, 1522.16044335, 1394.45704711, 1145.31015309, 1720.91952197, 968.50852247, 2096.5310117, 6190.97000216, 5671.57147311, 4658.23483454, 6999.36802537, 3939.1427071, 8527.06471173
9.30943, 0.80847862, 3.4081376, 6.6578629, 5.8912869, 3.9749806, 8.9699608, 2.8398147, 13.310569, 5.50820632, 5.18140884, 4.2560849, 6.39349085, 3.5973921, 7.78827156, 1485.43580625, 1397.30608681, 1147.76762669, 1724.17656141, 970.13342017, 2100.31664877, 6041.57875915, 5683.13671893, 4668.2115004, 7012.58744847, 3945.7359518, 8542.42801964
9.31044, 0.58628013, 3.3708926, 6.4655923, 5.8977637, 3.9775228, 8.9798649, 2.8441514, 13.324855, 5.43906466, 5.19473919, 4.26605453, 6.40995477, 3.6074176, 7.80820685, 1463.89853202, 1398.13948677, 1148.18840344, 1725.2090146, 970.91938665, 2101.5419481, 5953.95863565, 5686.50387237, 4669.90444383, 7016.75893928, 3948.91704594, 8547.37781095
9.31145, 1.1529644, 3.3300279, 6.8279725, 5.8938108, 3.9763165, 8.9745812, 2.8404326, 13.318326, 5.6007578, 5.2035413, 4.27406757, 6.4210789, 3.61237772, 7.82214264, 1504.43370199, 1397.73637439, 1148.06808666, 1724.78222497, 970.32990526, 2101.12549618, 6118.79884608, 5684.84187996, 4669.39664708, 7014.99539253, 3946.50392155, 8545.65026324
9.31246, 1.4027199, 3.3669728, 7.0443232, 5.8753539, 3.9632922, 8.9480624, 2.8302653, 13.281671, 5.70039542, 5.20597839, 4.27576071, 6.42465554, 3.61325755, 7.82729505, 1528.15415189, 1395.61151657, 1146.24004058, 1722.31280682, 968.63710732, 2098.33047434, 6215.24956931, 5676.17728001, 4661.94324031, 7004.92415478, 3939.60344686, 8534.24869527
9.31347, 0.57068156, 3.4388766, 6.5372891, 5.9021837, 3.9802381, 8.9871507, 2.8458406, 13.338316, 5.50265447, 5.22853186, 4.29366269, 6.45185219, 3.63060234, 7.86002447, 1472.19972825, 1398.85999018, 1148.74177241, 1726.15145897, 971.34424862, 2102.89887492, 5987.65023673, 5689.36686419, 4672.09972501, 7020.50883014, 3950.59821613, 8552.79532023
9.31448, 0.30770459, 3.5677466, 6.4958054, 5.916591, 3.991483, 9.0090023, 2.8501749, 13.369086, 5.49644136, 5.24566884, 4.30856092, 6.47296777, 3.64083377, 7.88525884, 1467.59002451, 1400.63192922, 1150.41726316, 1728.32971602, 972.12923454, 2105.42175758, 5968.8783107, 5696.55108304, 4678.89569679, 7029.34033576, 3953.77524126, 8563.02240667
9.31549, 1.6865312, 3.6617994, 7.5704434, 5.9101191, 3.9862521, 8.9998764, 2.8486063, 13.357614, 5.94594831, 5.25361916, 4.31462297, 6.48304063, 3.64734367, 7.8981416, 1584.41618103, 1399.93131074, 1149.717101, 1727.53511215, 971.9072591, 2104.61690896, 6443.99991519, 5693.67906971, 4676.02956221, 7026.08080466, 3952.85681259, 8559.71514632
9.31649, 3.0526363, 3.6326658, 8.6317205, 5.9717924, 4.0294512, 9.0908444, 2.8778044, 13.486631, 6.36208281, 5.29179466, 4.34683928, 6.52909136, 3.67351036, 7.95247607, 1691.91078171, 1407.28197226, 1155.98373533, 1736.3244691, 976.92091939, 2114.85458415, 6881.16568412, 5723.5526365, 4701.49826865, 7061.80046985, 3973.23238273, 8601.31925904
9.3175, 4.8905837, 3.6116803, 10.214791, 5.9923194, 4.043567, 9.1219981, 2.8886659, 13.531041, 6.93534642, 5.31191227, 4.36350762, 6.55387879, 3.68809478, 7.98213413, 1840.61892145, 1409.76465067, 1158.06106746, 1739.37862337, 978.80864624, 2118.43305652, 7485.94654708, 5733.62725759, 4709.92835522, 7074.19403762, 3980.89420912, 8615.83918317
9.3185, 6.0898178, 3.6069519, 11.323286, 6.0242043, 4.064196, 9.1680187, 2.9062479, 13.597786, 7.31707005, 5.33704446, 4.38367447, 6.58398329, 3.7069549, 8.01835122, 1938.00790657, 1413.57596428, 1161.06525301, 1743.84167099, 981.8284999, 2123.75007482, 7882.00458809, 5749.10566583, 4722.12812975, 7092.31784097, 3993.16056179, 8637.43010386
9.31951, 6.5633009, 3.6463551, 11.81926, 5.9950222, 4.0443332, 9.1267543, 2.8914173, 13.539982, 7.49128695, 5.3352735, 4.38212492, 6.58293352, 3.70524284, 8.01807904, 1980.08949369, 1410.21416957, 1158.27888803, 1739.99442102, 979.36609245, 2119.33065367, 8053.12129108, 5735.41033883, 4710.77716634, 7076.64282998, 3983.13003328, 8619.42193235
9.32051, 6.0636767, 3.6627879, 11.368478, 5.9878488, 4.0399737, 9.1156556, 2.8857455, 13.523524, 7.36236814, 5.3432043, 4.3888995, 6.59265458, 3.70932922, 8.0299216, 1942.05269335, 1409.43567254, 1157.70821618, 1739.01689319, 978.45050126, 2118.14059911, 7898.39281334, 5732.22169769, 4708.437771, 7072.63946982, 3979.39068998, 8614.54817521
9.32151, 3.5153845, 3.6311752, 9.0335837, 6.029248, 4.0681795, 9.1772456, 2.9077272, 13.613102, 6.57665816, 5.37287586, 4.41342028, 6.62874649, 3.73123036, 8.07335003, 1731.25107105, 1414.36529946, 1161.79652242, 1744.96289232, 982.21564675, 2125.24287068, 7041.0280257, 5752.24811619, 4725.04653504, 7096.79423975, 3994.68801013, 8643.39948382
9.32251, 0.88890081, 3.4700902, 6.8408583, 6.0618929, 4.0912226, 9.2259634, 2.9242963, 13.682443, 5.73512933, 5.39873547, 4.43521292, 6.66029986, 3.74971798, 8.11091298, 1506.62611167, 1418.25499646, 1165.13633913, 1749.66964129, 985.05590797, 2130.74764192, 6127.4504216, 5768.04497723, 4738.6110576, 7115.90878331, 4006.22370199, 8665.75352419
9.32351, -1.1345877, 3.2672999, 5.4024352, 6.0878175, 4.1095578, 9.2625772, 2.935756, 13.73419, 5.10739256, 5.42169733, 4.45453118, 6.68760135, 3.76499527, 8.14340402, 1338.95244241, 1421.35048147, 1167.79850553, 1753.219486, 987.02998696, 2134.87226017, 5445.50003966, 5780.61166182, 4749.41947656, 7130.31805918, 4014.23655006, 8682.49432105
9.32451, -2.8374887, 3.0585507, 4.4138559, 6.1304869, 4.1382546, 9.3249042, 2.9587796, 13.821203, 4.62630173, 5.45220735, 4.47954066, 6.72429981, 3.78774896, 8.18649125, 1210.31836071, 1426.38916338, 1171.92319392, 1759.18995181, 990.93884738, 2141.72383168, 4922.32781042, 5801.08116616, 4766.17583965, 7154.57180914, 4030.11802945, 8710.32541615
9.32551, -4.3985942, 3.0302214, 3.7923025, 6.152068, 4.1534695, 9.356723, 2.9693091, 13.86806, 4.2973498, 5.47343272, 4.49732976, 6.75011399, 3.80256744, 8.21782855, 1121.92083213, 1428.9640062, 1174.1301462, 1762.27066656, 992.74665098, 2145.45091047, 4562.79987101, 5811.53018687, 4775.13272436, 7167.07288056, 4037.45448103, 8725.44912015
9.32651, -5.8116156, 3.0726029, 3.386826, 6.1919466, 4.1812537, 9.416988, 2.9872876, 13.953092, 4.06980832, 5.50289358, 4.52200223, 6.78630729, 3.82222308, 8.26062185, 1060.29655439, 1433.65452134, 1178.10545592, 1768.01895197, 995.79381759, 2152.11828019, 4312.15988754, 5830.58342871, 4791.28133471, 7190.42269214, 4049.8312842, 8752.53067896
9.32751, -4.7671634, 2.9849526, 3.6543886, 6.2449316, 4.2168217, 9.4928051, 3.0161743, 14.062465, 4.236597, 5.53826374, 4.55095362, 6.8282132, 3.84891224, 8.31075573, 1101.43393948, 1439.84231894, 1183.16063012, 1775.20443042, 1000.64333846, 2160.63704621, 4479.44549462, 5855.72584728, 4811.82153918, 7219.6172669, 4069.53802083, 8787.1415027
9.3285, -2.8555886, 2.9876704, 4.341177, 6.2187821, 4.1973315, 9.4553454, 3.0026183, 14.00854, 4.62743633, 5.53846449, 4.55012514, 6.82928763, 3.84845816, 8.31252841, 1200.53498675, 1436.89073432, 1180.47748874, 1771.77991177, 998.4380834, 2156.58962536, 4882.46272338, 5843.69928847, 4800.89076798, 7205.66203292, 4060.55365116, 8770.64689629
9.3295, -2.1841658, 3.0149815, 4.6651422, 6.2396676, 4.2144165, 9.4877751, 3.0113876, 14.055522, 4.80739116, 5.55978176, 4.56925866, 6.85581686, 3.86242755, 8.34450361, 1244.5825415, 1439.36848232, 1182.93256671, 1774.89821347, 999.9414939, 2160.30340978, 5061.58012005, 5853.75308794, 4810.8564626, 7218.31554984, 4066.65192381, 8785.71603536
9.33049, -1.8878406, 3.0415124, 4.8457325, 6.2536307, 4.2220924, 9.5067693, 3.0206805, 14.081475, 4.91011509, 5.57799434, 4.58327399, 6.87746567, 3.87671924, 8.37020372, 1268.50144597, 1441.04440674, 1184.06383166, 1776.75573583, 1001.52926631, 2162.39646559, 5158.83562734, 5860.54611893, 4815.43848391, 7225.84181529, 4073.0933948, 8794.19409615
9.33149, -2.155822, 3.1608997, 4.8260123, 6.2473419, 4.2175044, 9.4979355, 3.017382, 14.069498, 4.91082718, 5.58737829, 4.59079829, 6.88929921, 3.88307328, 8.38493576, 1265.97652229, 1440.38661393, 1183.47533634, 1776.01262001, 1001.0288337, 2161.57714867, 5148.54687226, 5857.84796593, 4813.02625605, 7222.79130685, 4071.04221922, 8790.82753273
9.33248, -3.3358265, 3.2691544, 4.411465, 6.2790301, 4.2414918, 9.544106, 3.0331165, 14.137554, 4.70538276, 5.61370802, 4.61384344, 6.9210369, 3.90164798, 8.42346307, 1210.43883604, 1444.10147896, 1186.89075262, 1780.4060334, 1003.68163136, 2166.89849864, 4922.66385115, 5872.93296961, 4826.89750958, 7240.63055486, 4081.81490683, 8812.4344583
9.33347, -2.8320277, 3.2544561, 4.6202793, 6.2915241, 4.2481762, 9.562399, 3.0395774, 14.162944, 4.82597275, 5.63155958, 4.6275595, 6.94279243, 3.91432926, 8.44943209, 1238.81238301, 1445.60404644, 1187.88031016, 1782.1934922, 1004.79629802, 2168.94326495, 5038.03500811, 5879.02082166, 4830.90310536, 7247.87169395, 4086.33219596, 8820.71591249
9.33446, -1.9388449, 3.2069248, 5.0045411, 6.3225714, 4.2717954, 9.6097457, 3.0538073, 14.229226, 5.03366424, 5.65781815, 4.65058231, 6.97522242, 3.93208527, 8.48775337, 1289.35808407, 1449.233247, 1191.23278989, 1786.68242343, 1007.19191727, 2174.11271547, 5243.57521742, 5893.75723636, 4844.51822376, 7266.09914859, 4096.05883876, 8841.70479526
9.33545, -0.55554942, 3.1888196, 5.7180666, 6.3104476, 4.2636475, 9.5916041, 3.0490262, 14.206004, 5.39240208, 5.66484126, 4.65637886, 6.98398479, 3.93766024, 8.4995049, 1378.27544349, 1447.90976197, 1190.15098319, 1785.07733614, 1006.44950797, 2172.43794631, 5605.16348764, 5888.35197603, 4840.09989967, 7259.5433332, 4093.02368467, 8834.85947116
9.33644, -0.79033527, 3.2255478, 5.6262223, 6.3489179, 4.2886045, 9.6472607, 3.0676061, 14.283685, 5.36075401, 5.69465333, 4.68031877, 7.01971439, 3.9583777, 8.5415673, 1367.22457458, 1452.38336986, 1193.68410374, 1790.33136136, 1009.55784586, 2178.46980131, 5560.2002457, 5906.52224957, 4854.44949594, 7280.88205871, 4105.64868931, 8859.35533176
9.33743, -0.43414833, 3.284096, 5.8822915, 6.2968355, 4.2525037, 9.5704668, 3.0429579, 14.176619, 5.49357098, 5.68385045, 4.67093495, 7.00725673, 3.95120389, 8.52840473, 1398.05637168, 1446.48050858, 1188.70410379, 1783.27356817, 1005.54007532, 2170.38983044, 5685.56423546, 5882.49373448, 4834.17813184, 7252.15136286, 4089.29339714, 8826.4615411
9.33842, -0.9557822, 3.3514954, 5.6412472, 6.2879408, 4.2459117, 9.5575604, 3.0384958, 14.157439, 5.3918446, 5.6925129, 4.6777314, 7.018161, 3.9571191, 8.54165745, 1369.1750587, 1445.52509601, 1187.83711998, 1782.15280894, 1004.84883655, 2169.0210328, 5568.08911062, 5878.58542637, 4830.63351974, 7247.56530282, 4086.46639379, 8820.86064647
9.33941, -1.7403206, 3.3516762, 5.2352219, 6.3190789, 4.270193, 9.6047195, 3.0545216, 14.224405, 5.20583044, 5.71938537, 4.70160591, 7.05122892, 3.97643668, 8.58103208, 1319.04303403, 1449.16656844, 1191.28361816, 1786.62645564, 1007.5416724, 2174.24496022, 5364.19395585, 5893.37144191, 4844.63070528, 7265.73022063, 4097.40153272, 8842.07063244
9.34039, -0.99625964, 3.3251479, 5.5792748, 6.2641317, 4.231106, 9.5237268, 3.0255198, 14.108752, 5.38615073, 5.70716024, 4.69047234, 7.03708976, 3.96633714, 8.56512936, 1361.75850773, 1442.91803258, 1185.87297996, 1779.15868627, 1002.79283144, 2165.48670032, 5537.88498575, 5867.9377165, 4822.60851205, 7235.33293165, 4078.07355966, 8806.41921198
9.34138, 0.00064018, 3.2471565, 6.0723075, 6.2081928, 4.1920533, 9.4407056, 2.9994212, 13.992307, 5.63180906, 5.69447437, 4.67933828, 7.02220125, 3.95812744, 8.54900767, 1420.71873111, 1436.52710959, 1180.44192668, 1771.4685879, 998.50433966, 2156.63123536, 5777.63697358, 5841.92490755, 4800.50327442, 7204.03144329, 4060.61767524, 8770.37241146
9.34236, 0.59500042, 3.1993803, 6.3874072, 6.1853436, 4.1770968, 9.4080899, 2.9869552, 13.944988, 5.78907584, 5.69677218, 4.68149115, 7.02583047, 3.95877931, 8.5537393, 1457.18045407, 1433.94650713, 1178.38798382, 1768.48656464, 996.4726653, 2153.07970788, 5925.89302653, 5831.40789684, 4792.13203575, 7191.87673127, 4052.3398471, 8755.8956688
9.34335, -0.61468479, 3.2500514, 5.7011595, 6.176986, 4.1718441, 9.397394, 2.982088, 13.932618, 5.48174535, 5.70591858, 4.68922743, 7.03786577, 3.96458277, 8.56946336, 1376.74225547, 1433.04343859, 1177.70110301, 1767.56243967, 995.70634368, 2152.22370972, 5598.75445691, 5827.7127087, 4789.32005845, 7188.09061587, 4049.20769106, 8752.38051222
9.34433, -2.5983928, 3.2320072, 4.684555, 6.1966043, 4.183812, 9.4241044, 2.9939146, 13.968256, 4.98030823, 5.72794624, 4.70660912, 7.0638602, 3.98145448, 8.5998949, 1248.03000956, 1435.38280459, 1179.44294738, 1770.15339144, 997.72432641, 2155.07282277, 5075.30484484, 5837.20363016, 4796.38507024, 7198.59940454, 4057.39851512, 8763.93312229
9.34531, -2.9200996, 3.2052622, 4.5161496, 6.1609647, 4.1606961, 9.3709912, 2.9768207, 13.894961, 4.9011217, 5.72447532, 4.70429258, 7.0599901, 3.97912576, 8.59686275, 1225.44783702, 1431.31436493, 1176.2338341, 1765.23867834, 994.91735868, 2149.50933634, 4983.45177107, 5820.63625346, 4783.31627562, 7178.58529119, 4045.96795019, 8741.27464715
9.3463, -3.2905623, 3.1081401, 4.2935626, 6.1932478, 4.1833419, 9.419949, 2.9913349, 13.963256, 4.78987516, 5.75273705, 4.72799464, 7.09479042, 3.99804625, 8.63790941, 1194.92207924, 1435.1256108, 1179.48484882, 1769.92540084, 997.38585615, 2154.88469426, 4859.29565638, 5836.11246964, 4796.51828535, 7197.61644867, 4055.99063129, 8763.10013576
9.34728, -3.2346443, 3.0598539, 4.2640303, 6.1969621, 4.1847016, 9.4237611, 2.9943331, 13.970662, 4.78436005, 5.76770626, 4.73964662, 7.11255845, 4.00925584, 8.66008605, 1190.85982333, 1435.62139658, 1179.73034358, 1770.36427167, 997.93110136, 2155.55443763, 4842.75731912, 5838.10612264, 4797.49811359, 7199.37339913, 4058.19228295, 8765.7899151
9.34826, -2.3929664, 3.0539386, 4.5925353, 6.1355035, 4.1422091, 9.3362679, 2.9618963, 13.847209, 4.9767176, 5.75230427, 4.72642483, 7.09583321, 3.99670111, 8.64167382, 1235.93767776, 1428.54993085, 1173.77898461, 1762.20720653, 992.55651649, 2146.10736022, 5026.0517869, 5809.326847, 4773.27786762, 7166.17418391, 4036.32039309, 8727.33870551
9.34924, -2.1817192, 3.0173285, 4.6826038, 6.1777179, 4.1691837, 9.3992622, 2.9804949, 13.937402, 5.03695579, 5.78546764, 4.75280447, 7.13627068, 4.01854304, 8.68991134, 1248.05535144, 1433.52138667, 1177.64842549, 1768.2229481, 995.713354, 2153.18355158, 5075.30981292, 5829.52122466, 4788.99481755, 7190.6099914, 4049.14233216, 8756.08088672
9.35022, -4.1638399, 1.9962978, 3.0572821, 5.5898926, 3.7121986, 8.6910782, 2.6262882, 13.195847, 4.07917005, 5.51576539, 4.49489607, 6.87766284, 3.78072635, 8.47466791, 1008.50421709, 1363.67755884, 1111.28528341, 1700.38314185, 934.71917713, 2095.21501392, 4101.14149908, 5545.47470718, 4519.10672844, 6914.70769209, 3801.09031015, 8520.31463779
9.3512, -5.3113897, 2.2420319, 2.8793945, 5.6135328, 3.7278914, 8.726121, 2.637976, 13.246564, 3.96666058, 5.53850545, 4.51342345, 6.90534006, 3.79673141, 8.50797247, 978.76937147, 1366.62045719, 1113.68254068, 1703.8854744, 936.83952499, 2099.33335579, 3980.20764277, 5557.42072346, 4528.83783375, 6928.92338614, 3809.6981231, 8537.02916234
9.35217, -4.3137412, 2.2363139, 3.1795571, 5.5421533, 3.6793498, 8.6237254, 2.5998626, 13.102098, 4.17659861, 5.51415148, 4.4928815, 6.87839139, 3.77671857, 8.47832083, 1028.5673218, 1357.9653086, 1106.4580362, 1693.93549202, 930.08921049, 2087.9487279, 4182.69716063, 5522.20308785, 4499.44188217, 6888.43503244, 3782.23322615, 8490.70063824
9.35315, -2.5693024, 2.4224061, 3.8874143, 5.4963909, 3.6461036, 8.556773, 2.5773001, 13.00779, 4.62750865, 5.50244399, 4.48158179, 6.86549461, 3.76789958, 8.46483668, 1137.36444848, 1352.40896512, 1101.49806187, 1687.42407304, 926.08687755, 2080.5156816, 4625.10579377, 5499.58682853, 4479.25471436, 6861.92967186, 3765.94308766, 8460.44128234
9.35412, -1.7031316, 2.6371137, 4.4342951, 5.5475138, 3.6822618, 8.63192, 2.6026795, 13.114578, 4.95223303, 5.53908427, 4.51280022, 6.90943412, 3.79401569, 8.51659386, 1214.78985806, 1358.74530733, 1106.99635998, 1694.8940883, 930.6774843, 2089.13267544, 4939.93824073, 5525.33251619, 4501.59639935, 6892.28022873, 3784.59637606, 8495.44991249
9.3551, -0.13802945, 2.7842333, 5.4083524, 5.5492446, 3.6828803, 8.6355582, 2.6040639, 13.121753, 5.48031825, 5.55124279, 4.5223804, 6.92497956, 3.80276166, 8.53629112, 1341.65601815, 1359.01930574, 1107.13987842, 1695.3286442, 930.96747984, 2089.79950221, 5455.81791333, 5526.42538216, 4502.16262554, 6894.02071832, 3785.76101811, 8498.12873432
9.35607, 0.8721461, 2.9468491, 6.2156808, 5.5520915, 3.6849175, 8.6389367, 2.6047568, 13.126798, 5.88703595, 5.56391701, 4.53279649, 6.94036774, 3.81097348, 8.55523094, 1438.37681463, 1359.42931092, 1107.49610302, 1695.7368898, 931.13341554, 2090.29568142, 5849.10877002, 5528.0715205, 4503.59398389, 6895.65447168, 3786.4213129, 8500.11393242
9.35704, 1.7078358, 3.0072875, 6.9018947, 5.5778577, 3.7028757, 8.6773315, 2.6176157, 13.181285, 6.21611617, 5.58815795, 4.55307207, 6.96992415, 3.82814078, 8.59040882, 1515.76585111, 1362.64168132, 1110.24166346, 1699.57779567, 933.47114419, 2094.72409903, 6163.78499254, 5541.11331861, 4514.74144131, 6911.24694682, 3795.91308597, 8518.08935769
9.35802, 2.9422536, 3.138336, 8.0145147, 5.479164, 3.6340219, 8.5340539, 2.5688303, 12.978979, 6.71226279, 5.54992975, 4.51985087, 6.92640731, 3.80012641, 8.54182365, 1633.45210504, 1350.59438513, 1099.92116795, 1685.5649068, 924.7737584, 2078.68199767, 6642.32450668, 5492.10237341, 4472.75638308, 6854.23775418, 3760.53107381, 8452.82229707
9.35899, 3.5329227, 3.2936951, 8.6879085, 5.4064175, 3.5837115, 8.4264835, 2.5317504, 12.827208, 7.00289876, 5.52427155, 4.49766131, 6.89673304, 3.78033835, 8.5091523, 1700.76787688, 1341.65920758, 1092.33021171, 1674.98380671, 918.11666194, 2066.5860523, 6916.03316129, 5455.7471933, 4441.87126884, 6811.1843534, 3733.44614879, 8403.60278591
9.35996, 3.2209839, 3.3903322, 8.5247904, 5.4097663, 3.5860028, 8.4314852, 2.5336542, 12.834829, 6.95113363, 5.53736352, 4.50836527, 6.91298833, 3.78954836, 8.52921037, 1684.80218634, 1342.13534809, 1092.72876276, 1675.55660288, 918.50332541, 2067.29334226, 6851.08377221, 5457.66249475, 4443.47494008, 6813.4875088, 3735.0041913, 8406.44675349
9.36093, 3.1650962, 3.4497595, 8.5554748, 5.4367255, 3.6053891, 8.4718729, 2.5457618, 12.892123, 6.97803411, 5.56262435, 4.5298842, 6.94385663, 3.8064481, 8.56590492, 1687.90795383, 1345.53625602, 1095.7280316, 1679.64080687, 920.73697561, 2071.99604283, 6863.6868029, 5471.47101376, 4455.65412082, 6830.06938476, 3744.07278198, 8425.53757897
9.3619, 3.1323443, 3.4124387, 8.4929831, 5.4891192, 3.640896, 8.5479834, 2.5746021, 13.000783, 6.96694094, 5.60097107, 4.56158882, 6.98946338, 3.83589807, 8.61979135, 1681.80822512, 1352.06531904, 1101.16013169, 1687.24510649, 925.97956331, 2080.80363031, 6838.85676652, 5497.99966358, 4477.7260006, 6860.9651451, 3765.37675795, 8461.32024707
9.36287, 3.5911664, 3.3413312, 8.8014895, 5.4912631, 3.6432877, 8.5509704, 2.574292, 13.004639, 7.10713901, 5.61374716, 4.57260257, 7.00526266, 3.84366585, 8.63904771, 1712.15891803, 1352.39049835, 1101.57156896, 1687.61620209, 925.96567554, 2081.20631572, 6962.24729793, 5499.3009082, 4479.38190709, 6862.44788333, 3765.30586888, 8462.92531345
9.36383, 4.2003885, 3.2946797, 9.2740317, 5.4704305, 3.6288875, 8.5198371, 2.5671228, 12.958732, 7.31055137, 5.61470053, 4.5730147, 7.00698988, 3.84626468, 8.64165848, 1757.59866655, 1349.88315793, 1099.44163357, 1684.61658483, 924.71680111, 2077.62269437, 7146.99439525, 5489.08436698, 4470.70388856, 6850.22441079, 3760.21325034, 8448.32101589
9.3648, 4.5401469, 3.2645806, 9.5392581, 5.44691, 3.6129708, 8.4854373, 2.5532482, 12.910621, 7.42994212, 5.61439845, 4.57256994, 7.00753451, 3.84392272, 8.64374004, 1782.63476609, 1347.03900734, 1097.07747484, 1681.28828468, 922.25621297, 2073.8561962, 7248.77193434, 5477.49810368, 4461.07332846, 6836.66422494, 3750.19329815, 8432.97285391
9.36577, 4.3039813, 3.216231, 9.2666299, 5.4477982, 3.6130736, 8.4868936, 2.5524391, 12.914614, 7.33846411, 5.6267131, 4.58229104, 7.02293493, 3.85142957, 8.66333246, 1757.05610489, 1347.20977764, 1097.14271673, 1681.50862368, 922.15179217, 2074.27071218, 7144.73342103, 5478.17152603, 4461.32153326, 6837.53400244, 3749.7543251, 8434.62610004
9.36673, 3.1212164, 3.149205, 8.1744777, 5.5247619, 3.6657832, 8.6007511, 2.589757, 13.077786, 6.9069257, 5.67821144, 4.62528146, 7.08472451, 3.88762427, 8.73618638, 1650.3428422, 1356.75349883, 1105.16610162, 1692.82614162, 928.91007872, 2087.42692238, 6710.7788519, 5516.95832791, 4493.93005682, 6883.52842854, 3777.2212853, 8488.09113318
9.3677, 1.6046736, 3.0990323, 6.918316, 5.5258606, 3.6659347, 8.6041698, 2.5908514, 13.083092, 6.36764532, 5.69086955, 4.63522724, 7.10122305, 3.89672646, 8.75656681, 1518.32245846, 1356.94979881, 1105.2389483, 1693.23916312, 929.14837304, 2087.94481631, 6173.9215267, 5517.73539729, 4494.20905096, 6885.18151121, 3778.175782, 8490.16450766
9.36866, 0.05503511, 2.9146737, 5.7108154, 5.6021451, 3.7182189, 8.7169328, 2.6292798, 13.243999, 5.79756974, 5.74214423, 4.67804502, 7.16273311, 3.9338276, 8.8288978, 1379.53375053, 1366.34523208, 1113.14245276, 1704.37485377, 936.05565533, 2100.83932709, 5609.54675011, 5555.91876836, 4526.32972984, 6930.43603919, 3806.24827574, 8542.56477255
9.36962, -1.435076, 2.9319691, 4.826818, 5.5791122, 3.702132, 8.6826184, 2.6167346, 13.196758, 5.34133152, 5.74250815, 4.67783632, 7.16381611, 3.93277328, 8.83187062, 1268.3326812, 1363.59458843, 1110.78158453, 1701.09308205, 933.86169029, 2097.18309193, 5157.35441428, 5544.71289289, 4516.71268364, 6917.06525095, 3797.31263106, 8527.66520724
9.37058, -1.9641818, 2.718756, 4.3886422, 5.5804529, 3.7029307, 8.6850543, 2.6172873, 13.200864, 5.10399505, 5.75545788, 4.68832758, 7.18011543, 3.94158463, 8.85210049, 1209.44817266, 1363.81950946, 1110.95116171, 1701.40789722, 934.00214619, 2097.60328108, 4917.89677622, 5545.60643483, 4517.38508537, 6918.31911603, 3797.86934864, 8529.34143601
9.37154, -1.3832063, 2.4999795, 4.474647, 5.6073614, 3.7213915, 8.7259361, 2.6315034, 13.258733, 5.16481295, 5.78168574, 4.71007572, 7.21242354, 3.96074767, 8.8905007, 1221.29624263, 1367.16491533, 1113.76691201, 1705.48398318, 936.57723795, 2102.29009196, 4966.0549299, 5559.18853328, 4528.81739178, 6934.86710832, 3808.32581594, 8548.36665406
9.37251, -1.0882639, 2.4420451, 4.5378228, 5.5851162, 3.7064258, 8.6921188, 2.6180027, 13.211778, 5.2124605, 5.78275932, 4.71082169, 7.21409467, 3.95916914, 8.89405159, 1229.94320517, 1364.51212054, 1111.57544948, 1702.2530377, 934.21392454, 2098.65922622, 5001.19617049, 5548.38041558, 4519.88909553, 6921.70283765, 3798.7015028, 8533.57003904
9.37347, -1.2159537, 2.3728969, 4.4032364, 5.5627682, 3.6903823, 8.6612626, 2.6096216, 13.167944, 5.14568434, 5.78365823, 4.71077996, 7.21685107, 3.96137457, 8.89848608, 1211.62088724, 1361.84045746, 1109.21677696, 1699.30507107, 932.75915338, 2095.26875049, 4926.67524107, 5537.4958741, 4510.28113625, 6909.68958099, 3792.77171205, 8519.75133901
9.37442, -2.2465524, 2.3410213, 3.9061954, 5.5657991, 3.6934425, 8.6643968, 2.6095397, 13.172473, 4.85698191, 5.797667, 4.72286112, 7.23366963, 3.96982587, 8.91914373, 1141.24001483, 1362.27181638, 1109.72579153, 1699.68787087, 932.78587878, 2095.72197437, 4640.47612397, 5539.22904571, 4512.33392873, 6911.22014695, 3792.86613072, 8521.56221144
9.37538, -3.0791712, 2.1254396, 3.4864847, 5.5674567, 3.6946109, 8.6661348, 2.6117867, 13.17542, 4.5986425, 5.81117816, 4.73391134, 7.25017495, 3.98019747, 8.93959823, 1078.23482135, 1362.53571642, 1109.95104625, 1699.93451341, 933.22921127, 2096.05032443, 4384.26963445, 5540.28106776, 4513.23271277, 6912.19678691, 3794.65438504, 8522.86497121
9.37634, -4.7894886, 2.2628548, 3.0352538, 5.4921721, 3.6418426, 8.5563211, 2.5748904, 13.020688, 4.30015071, 5.78439896, 4.71028035, 7.21987549, 3.9606416, 8.9064193, 1006.08909454, 1353.35273381, 1102.04549003, 1689.205446, 926.65550432, 2083.7993682, 4090.89840631, 5502.9207373, 4481.07047707, 6868.54464927, 3767.91036342, 8473.01850375
9.3773, -6.220555, 2.6733535, 2.8459347, 5.4449001, 3.610561, 8.4881846, 2.5495298, 12.923622, 4.17304645, 5.77212478, 4.70032726, 7.20689444, 3.94976084, 8.89268434, 974.25101614, 1347.57628619, 1097.35145878, 1682.54159687, 922.12213732, 2076.11078927, 3961.42529496, 5479.41208022, 4461.96694105, 6841.42251972, 3749.46281739, 8441.72360053
9.37825, -3.8806417, 2.5181615, 3.4203453, 5.4171924, 3.5888733, 8.4470254, 2.5363565, 12.86491, 4.58484351, 5.7700114, 4.69643812, 7.2051237, 3.9481595, 8.89186616, 1068.1017909, 1344.20280502, 1094.09927515, 1678.53177565, 919.77757137, 2071.4814246, 4343.01783863, 5465.67453654, 4448.72643199, 6825.09242706, 3739.91545945, 8422.86835966
9.37921, -1.7612053, 2.5437911, 4.2696083, 5.4438723, 3.6074511, 8.4867917, 2.5490816, 12.922717, 5.13389005, 5.79704285, 4.71903037, 7.23809564, 3.96683755, 8.93160407, 1193.41407006, 1347.56927794, 1096.97659891, 1682.5536003, 922.1233212, 2076.22326672, 4852.53272889, 5479.34215765, 4460.40899178, 6841.41960311, 3749.43928386, 8442.11712176
9.38016, 0.39029523, 2.6716188, 5.5388013, 5.3650233, 3.5530614, 8.3735268, 2.5078995, 12.762999, 5.86027013, 5.76760552, 4.69365429, 7.20549714, 3.94334529, 8.89582253, 1359.32811041, 1337.83394613, 1088.72391201, 1671.36234169, 914.68481599, 2063.44440813, 5527.13387571, 5439.73693114, 4426.83614743, 6795.88934167, 3719.17963981, 8390.12553447
9.38112, 1.8460541, 2.7855668, 6.6718323, 5.3124023, 3.5163004, 8.2962432, 2.4814418, 12.65374, 6.44620156, 5.75210491, 4.6797678, 7.18823154, 3.93127448, 8.87750189, 1491.96432692, 1331.31662843, 1083.12570685, 1663.70612614, 909.88797459, 2054.68538484, 6066.41999119, 5413.21643124, 4404.05666706, 6764.73285653, 3699.66124472, 8354.47890362
9.38207, 2.2906064, 2.8735175, 7.1240611, 5.3383302, 3.5348988, 8.3353843, 2.492893, 12.710797, 6.67591646, 5.77896138, 4.70257324, 7.22120858, 3.94910694, 8.91730184, 1541.76778969, 1334.62073274, 1086.03455316, 1667.70013634, 912.02547532, 2059.40395216, 6268.90038877, 5426.63070683, 4415.86760213, 6780.94723666, 3708.33850273, 8373.63338545
9.38302, 2.1614829, 2.9426523, 7.1155206, 5.3671634, 3.5540061, 8.376625, 2.5091743, 12.768725, 6.68683314, 5.80750449, 4.72580971, 7.25523832, 3.97084158, 8.95758448, 1540.91174113, 1338.27952286, 1089.01411454, 1671.89485378, 915.03949497, 2064.18297147, 6265.39607646, 5441.48704168, 4427.96597515, 6797.97757233, 3720.57964681, 8393.03351733
9.38397, 1.5587794, 3.0112307, 6.7497448, 5.3955286, 3.5736388, 8.418094, 2.5235323, 12.828789, 6.52732512, 5.83590977, 4.74948911, 7.28951198, 3.99113118, 8.99879586, 1500.85029903, 1341.87078953, 1092.06635413, 1676.10254332, 917.69450987, 2069.12405968, 6102.4820112, 5456.06870972, 4440.35976503, 6815.06052015, 3731.3609771, 8413.09247255
9.38492, 0.94121029, 3.0239642, 6.3320925, 5.4232253, 3.5939171, 8.4596051, 2.5375208, 12.886843, 6.33642078, 5.86407083, 4.77369219, 7.32395099, 4.01120806, 9.03948426, 1453.73953692, 1345.37018885, 1095.20900076, 1680.3046217, 920.27533465, 2073.89252146, 5910.90662521, 5470.27673161, 4453.1210538, 6832.12051988, 3741.84056668, 8432.44937193
9.38587, 0.10409747, 3.06994, 5.797951, 5.4510268, 3.6122934, 8.4983542, 2.5529725, 12.942129, 6.07702331, 5.89240772, 4.79672853, 7.35734371, 4.03252158, 9.07938629, 1391.13579645, 1348.87409516, 1098.05416705, 1684.22329364, 923.1139711, 2078.4286379, 5656.33844727, 5484.50296834, 4464.67269272, 6848.02806017, 3753.36833344, 8450.86140724
9.38682, 0.65363155, 2.9569738, 6.046559, 5.4027191, 3.5798539, 8.4277788, 2.5284567, 12.84197, 6.22007325, 5.87959681, 4.78601442, 7.34341235, 4.02225048, 9.06477809, 1420.71080559, 1342.94346509, 1093.16114664, 1677.28977838, 918.71180422, 2070.46246502, 5776.56826183, 5460.36854747, 4444.76100266, 6819.81080285, 3735.45511806, 8418.43935844
9.38777, 1.1218673, 2.819612, 6.2445841, 5.4564421, 3.6176348, 8.5065452, 2.5544213, 12.953507, 6.3355649, 5.92227214, 4.82220808, 7.39452347, 4.05209714, 9.1248822, 1443.85166461, 1349.66378256, 1098.96327584, 1685.18438172, 923.45785947, 2079.52669838, 5870.63620081, 5487.67249088, 4468.33545898, 6851.88421971, 3754.73829658, 8455.26241736
9.38872, 1.5404055, 2.809349, 6.5169936, 5.4309837, 3.5990496, 8.4696764, 2.5442061, 12.901941, 6.48715119, 5.92201662, 4.82085743, 7.39543597, 4.05327917, 9.12762729, 1475.07380156, 1346.57129429, 1096.18541243, 1681.6031462, 921.65046641, 2075.47558171, 5997.56141757, 5475.07794667, 4457.02400054, 6837.2973194, 3747.37540045, 8438.75896841
9.38967, 1.2139824, 2.8160453, 6.2813687, 5.4590003, 3.6192233, 8.5097266, 2.5578782, 12.95885, 6.38350055, 5.95097761, 4.84550947, 7.43001278, 4.07353721, 9.16885255, 1448.22663718, 1350.10003093, 1099.3021509, 1685.64917284, 924.16457767, 2080.14025977, 5888.38027474, 5489.40489487, 4469.67963105, 6853.72239721, 3757.58346797, 8457.69340227
9.39062, 0.25967718, 2.8316215, 5.6505452, 5.4810497, 3.6326165, 8.5444453, 2.5642179, 13.009744, 6.06852238, 5.97681277, 4.86572496, 7.46242051, 4.08804102, 9.20814515, 1373.6429204, 1352.88395328, 1101.38320889, 1689.15931492, 925.3502344, 2084.31354557, 5585.10746069, 5500.70338421, 4478.12418038, 6867.96848874, 3762.39008052, 8474.62973159
9.39156, 0.13828376, 2.7211286, 5.4795339, 5.4541304, 3.6132218, 8.5064105, 2.5524468, 12.956089, 5.98976292, 5.97586231, 4.86390557, 7.46295792, 4.08804976, 9.2103214, 1352.75631708, 1349.61693811, 1098.48738166, 1685.46962454, 923.26444487, 2080.10243767, 5500.16391474, 5487.39953233, 4466.33335295, 6852.94098518, 3753.89544984, 8457.4762078
9.39251, -0.33859597, 2.6210084, 5.0990976, 5.4565173, 3.6154171, 8.5090233, 2.5531377, 12.960178, 5.79161747, 5.99116079, 4.87677154, 7.48157551, 4.09817336, 9.23333707, 1305.00962503, 1349.9721861, 1098.86984658, 1685.80333585, 923.43040842, 2080.52306883, 5306.01091965, 5488.82324182, 4467.8715723, 6854.27198146, 3754.5560865, 8459.15456107
9.39345, -1.3108391, 2.5045671, 4.4755512, 5.4850878, 3.635197, 8.5509302, 2.5685213, 13.020161, 5.43858426, 6.0208026, 4.90147252, 7.517428, 4.12006609, 9.27621431, 1222.6704237, 1353.56131528, 1101.92013166, 1690.0238074, 926.24894786, 2085.42376881, 4971.21116378, 5503.3956747, 4480.25694736, 6871.40627233, 3766.00187653, 8479.04858065
9.39439, -1.9105514, 2.4004906, 4.1058828, 5.4864395, 3.6372348, 8.5532876, 2.5683972, 13.022847, 5.22131596, 6.03562151, 4.91430797, 7.53604074, 4.12959816, 9.29885915, 1171.13917168, 1353.78759504, 1102.27739663, 1690.33105563, 926.26728823, 2085.73054893, 4761.67435505, 5504.29515929, 4481.69281555, 6872.62985801, 3766.06239374, 8480.26426457
9.39534, -2.2705253, 2.3085579, 3.8974679, 5.4619541, 3.6204491, 8.5165263, 2.5560416, 12.970778, 5.09914897, 6.03643391, 4.91459404, 7.53767959, 4.12943263, 9.30228069, 1141.07923539, 1350.82332793, 1099.77983394, 1686.76963732, 924.07769558, 2081.64919113, 4639.43771233, 5492.222184, 4471.52123935, 6858.12380483, 3757.14567144, 8463.63816083
9.39628, -2.2600903, 2.4266849, 3.9637108, 5.3850545, 3.5675639, 8.4048437, 2.5183989, 12.812851, 5.15443566, 6.00793457, 4.89008067, 7.50576502, 4.1085862, 9.26729592, 1150.78608918, 1341.3393795, 1091.76584538, 1675.74697547, 917.28836298, 2069.028683, 4678.8866955, 5453.64167668, 4438.92113103, 6813.28207065, 3729.52745769, 8412.29388204
9.39722, -3.0649637, 2.6968312, 3.7621154, 5.4134887, 3.5873706, 8.4454195, 2.5325204, 12.870284, 5.03355438, 6.03805863, 4.91526379, 7.5417012, 4.12985862, 9.31006629, 1121.18886556, 1344.9351279, 1094.84046876, 1679.86094363, 919.89698581, 2073.75184194, 4558.53275578, 5468.24092107, 4451.40537199, 6829.98321863, 3740.11968058, 8431.46591017
9.39816, -1.6672394, 2.5152354, 4.2457517, 5.3879988, 3.5698263, 8.4090716, 2.5202133, 12.819448, 5.3600577, 6.03817804, 4.9149116, 7.54338361, 4.12962692, 9.31379836, 1191.12986446, 1341.82402228, 1092.20801671, 1676.31581629, 917.6994408, 2069.74327432, 4842.88097803, 5455.57140934, 4440.68576062, 6815.54398231, 3731.17096466, 8415.13644455
9.3991, -0.3281164, 2.4465636, 4.8960666, 5.3625702, 3.552035, 8.372487, 2.5067262, 12.768423, 5.76971325, 6.0383331, 4.91438515, 7.54497513, 4.12842141, 9.31749573, 1279.15913138, 1338.71278886, 1089.53085874, 1672.73890507, 915.28083154, 2065.71093238, 5200.76985392, 5442.90146908, 4429.78446234, 6800.97562342, 3721.32351621, 8398.71043449
9.40004, 0.6440986, 2.5309645, 5.5551338, 5.2942077, 3.5019483, 8.2746343, 2.4694103, 12.633137, 6.16045345, 6.01403438, 4.89125476, 7.51864921, 4.10735316, 9.29011353, 1362.59853854, 1330.21286762, 1081.87110594, 1663.01076872, 908.48400322, 2054.8317136, 5539.99369071, 5408.32144277, 4398.62434279, 6761.39662981, 3693.67462507, 8354.44513318
9.40098, -0.01237437, 2.7106199, 5.3060164, 5.3263285, 3.5270639, 8.3186548, 2.4887498, 12.690806, 6.03248732, 6.04402285, 4.91834271, 7.55333375, 4.1314523, 9.3294647, 1331.80016549, 1334.34688003, 1085.82899496, 1667.55943477, 912.1061617, 2059.67820374, 5414.72934312, 5425.08357668, 4414.67892331, 6779.83321884, 3708.37016378, 8374.07915704
9.40192, -0.3934333, 2.9196469, 5.2572495, 5.3011671, 3.5095881, 8.2816376, 2.4774045, 12.638387, 6.01646559, 6.04154326, 4.91575486, 7.55127443, 4.13010035, 9.32841734, 1325.76998859, 1331.2960287, 1083.22073308, 1663.97577967, 910.09630379, 2055.58156601, 5390.16684728, 5412.63400105, 4404.03730209, 6765.20600061, 3700.16742478, 8357.35286237
9.40285, 0.67192114, 2.9007592, 5.9274538, 5.2470828, 3.4718428, 8.2030847, 2.4497691, 12.528409, 6.40089194, 6.02234131, 4.89876304, 7.53000049, 4.11499188, 9.305814, 1407.85114895, 1324.59041939, 1077.46377327, 1656.1941591, 905.07637127, 2046.77739637, 5723.83543048, 5385.32612559, 4380.59472772, 6733.51214346, 3679.72722476, 8321.48838208
9.40379, 1.718712, 2.8752647, 6.6460112, 5.1907768, 3.4303419, 8.1212429, 2.420032, 12.413039, 6.79115482, 6.00176898, 4.87901104, 7.5071371, 4.09801602, 9.28115781, 1490.86155198, 1317.56775531, 1071.08881568, 1648.04107044, 899.63705402, 2037.49166286, 6061.27583004, 5356.72918729, 4354.63959862, 6700.30794871, 3657.58196934, 8283.66588004
9.40473, 2.6352108, 2.8319043, 7.3088444, 5.13328, 3.3896792, 8.038636, 2.3886147, 12.297823, 7.13588001, 5.98026815, 4.8596219, 7.48366542, 4.07939943, 9.2562974, 1563.56259929, 1310.35325656, 1064.80532565, 1639.76683073, 893.84860306, 2028.17317528, 6356.79695242, 5327.35279781, 4329.05676567, 6666.6117474, 3634.01764563, 8245.7108308
9.40566, 2.6795219, 2.820854, 7.3227927, 5.1606053, 3.4079891, 8.0796474, 2.4012067, 12.357594, 7.15675006, 6.00797065, 4.8823238, 7.51750429, 4.09819155, 9.29703449, 1565.17557681, 1313.93842858, 1067.76035308, 1644.07224125, 896.2712503, 2033.2540867, 6363.30147604, 5341.88398151, 4341.03440627, 6684.05990642, 3643.83667522, 8266.29863302
9.4066, 2.5701644, 2.8379158, 7.2496716, 5.13234, 3.3880443, 8.0389364, 2.3868417, 12.300236, 7.13515747, 6.00346669, 4.87774324, 7.51352424, 4.09407886, 9.29396682, 1557.46395806, 1310.43820989, 1064.71501415, 1640.0539503, 893.65655765, 2028.68940138, 6331.89599878, 5327.6086518, 4328.61685374, 6667.66700565, 3633.17581275, 8247.67098901
9.40753, 1.4108178, 2.7905493, 6.3182976, 5.1908441, 3.4300558, 8.1249482, 2.4179909, 12.422985, 6.67429727, 6.04956991, 4.91763283, 7.56860443, 4.12888549, 9.35876382, 1454.09461083, 1317.9884935, 1071.37921945, 1648.93268388, 899.53891673, 2038.9454478, 5911.59674502, 5358.25965528, 4355.67387378, 6703.70759521, 3657.06006512, 8289.29780959
9.40846, 0.67509748, 2.6379197, 5.6681582, 5.1932881, 3.4319619, 8.1283291, 2.4197094, 12.427769, 6.33418916, 6.06305147, 4.92880091, 7.58526376, 4.13858284, 9.37921807, 1377.35979051, 1318.40131297, 1071.76025532, 1649.40405679, 899.92853919, 2039.49669092, 5599.58581323, 5359.89313695, 4357.18652616, 6705.56787003, 3658.61346881, 8291.46953127
9.40939, -0.32170584, 2.5258087, 4.9293879, 5.1671358, 3.4134176, 8.089322, 2.4068416, 12.373193, 5.91881193, 6.05986544, 4.92530075, 7.58218025, 4.13582161, 9.37732432, 1284.56686243, 1315.17987584, 1068.94393824, 1645.56968711, 897.602331, 2035.17196135, 5222.29721715, 5346.75181693, 4345.700576, 6689.92346677, 3649.12585899, 8273.81834377
9.41033, -2.9677394, 2.4998756, 3.6435713, 5.2525554, 3.4728357, 8.214343, 2.4496672, 12.549688, 5.09897108, 6.12215377, 4.97807037, 7.65606001, 4.18092576, 9.46314243, 1104.48041791, 1326.11047311, 1078.29229702, 1658.36758691, 905.62400928, 2049.79697813, 4490.13312808, 5391.14362762, 4383.66845272, 6741.89521134, 3681.70616674, 8333.2046165
9.41126, -3.0289747, 2.1510442, 3.4295073, 5.22261, 3.4522552, 8.1701004, 2.4343773, 12.486139, 4.956896, 6.11698956, 4.97330836, 7.6508139, 4.17626344, 9.45818978, 1071.62801528, 1322.42786251, 1075.17619213, 1654.02431516, 902.86358641, 2044.75969291, 4356.53914249, 5376.12740987, 4370.96371065, 6724.1818699, 3670.45327151, 8312.65654884
9.41219, -2.6848623, 2.1316946, 3.5013217, 5.2206499, 3.4509912, 8.16925, 2.4316722, 12.486944, 5.0186686, 6.12822632, 4.98246707, 7.66590802, 4.1823948, 9.47764839, 1082.87422025, 1322.28262736, 1075.06304388, 1654.06701211, 902.4320727, 2044.98482206, 4402.22199928, 5375.49196625, 4370.46712708, 6724.29914093, 3668.66829866, 8313.50216259
9.41312, -2.7879754, 2.198919, 3.4920443, 5.2781627, 3.4902207, 8.2538603, 2.4609806, 12.607103, 5.02220599, 6.17441812, 5.02089448, 7.72117163, 4.21607904, 9.54250288, 1081.52284777, 1329.64961746, 1081.24041684, 1662.74014826, 907.92488858, 2054.96049271, 4396.6914208, 5405.39580631, 4395.54326047, 6759.50153062, 3690.96739527, 8353.98640636
9.41404, -2.1853341, 2.1867371, 3.7396708, 5.3615172, 3.5483041, 8.3767326, 2.5016393, 12.781792, 5.20771884, 6.23554897, 5.0727243, 7.7941394, 4.25934862, 9.62779236, 1119.29863428, 1340.21087909, 1090.28416292, 1675.19980317, 915.46476311, 2069.30811155, 4550.22279357, 5448.28511667, 4432.27186888, 6810.09705072, 3721.58823773, 8412.24374601
9.41497, -1.6377728, 2.294605, 4.0666373, 5.3639415, 3.5491429, 8.3786882, 2.5051655, 12.78519, 5.44174125, 6.24974336, 5.08372337, 7.81102778, 4.27108662, 9.64881014, 1167.29556882, 1340.61826905, 1090.49796612, 1675.52584637, 916.18109931, 2069.74437147, 4745.30230485, 5449.89558086, 4433.10387727, 6811.36540992, 3724.46910477, 8413.94673186
9.4159, -1.3318955, 2.3950962, 4.3156482, 5.4210153, 3.5901085, 8.4628354, 2.5331101, 12.903952, 5.61741058, 6.29583687, 5.12350232, 7.86631072, 4.3036821, 9.7134726, 1202.5965942, 1347.83667234, 1096.85883838, 1684.04967979, 921.34861083, 2079.497112, 4888.76742204, 5479.19397556, 4458.92478119, 6845.95919476, 3745.44472742, 8453.52280588
9.41683, -1.0726766, 2.5299882, 4.5593961, 5.3964867, 3.5726786, 8.4256435, 2.5230592, 12.851413, 5.78580086, 6.29455997, 5.12161341, 7.86522878, 4.30401266, 9.71371283, 1236.18780276, 1344.88871057, 1094.27824886, 1680.47606916, 919.59057787, 2075.42112395, 5025.27947209, 5467.16414317, 4448.39692521, 6831.37454911, 3738.26666417, 8436.88244364
9.41775, -0.40347431, 2.61984, 5.0086934, 5.3728808, 3.5574566, 8.3914256, 2.5110028, 12.802793, 6.07662912, 6.29367205, 5.12118319, 7.86535593, 4.30253196, 9.71522511, 1295.76575494, 1342.0474678, 1092.02876798, 1677.18955209, 917.46155049, 2071.65120057, 5267.42862232, 5455.56881514, 4439.21562743, 6817.95781222, 3729.58091576, 8421.48728482
9.41868, 0.20455395, 2.667986, 5.4130827, 5.3687705, 3.5542511, 8.3843679, 2.510186, 12.791867, 6.3303385, 6.30437477, 5.12954278, 7.87843155, 4.31079682, 9.73131588, 1347.16396079, 1341.6385999, 1091.62174516, 1676.61477221, 917.38382078, 2070.92844167, 5476.32196406, 5453.86095999, 4437.52380069, 6815.56408095, 3729.23364449, 8418.47855284
9.4196, 0.96069088, 2.7151411, 5.9481086, 5.3187244, 3.5196882, 8.3130169, 2.4824024, 12.693753, 6.64954824, 6.28791178, 5.11510782, 7.8610766, 4.29574791, 9.71399148, 1412.28082202, 1335.47376426, 1086.38488139, 1669.59428227, 912.36309185, 2063.13021173, 5740.97919307, 5428.7553679, 4416.19889083, 6786.96891294, 3708.79321249, 8386.70853093
9.42053, 0.87396057, 2.7068166, 5.8804597, 5.34172, 3.5332081, 8.3481512, 2.4924888, 12.744318, 6.6255202, 6.3147317, 5.13569179, 7.89422493, 4.31351141, 9.75377298, 1404.33628567, 1338.46197688, 1088.55427352, 1673.24922137, 914.28603469, 2067.39650718, 5708.63639987, 5440.85689377, 4424.98040707, 6801.76928318, 3716.57884993, 8403.98063788
9.42145, 1.259547, 2.6754722, 6.1194929, 5.3161098, 3.5166942, 8.3110131, 2.4796338, 12.691099, 6.77294715, 6.31272601, 5.13437129, 7.89308814, 4.31135459, 9.7537043, 1432.70474254, 1335.35258681, 1086.09117147, 1669.65200874, 911.99562443, 2063.23452698, 5823.90598207, 5428.17210522, 4414.93120166, 6787.09020284, 3707.23751729, 8386.99248161
9.42237, 0.9279904, 2.6762105, 5.8750152, 5.2851126, 3.4948487, 8.2627154, 2.4672786, 12.621031, 6.65018742, 6.30748912, 5.12912847, 7.88661762, 4.30961509, 9.74713103, 1403.90262404, 1331.55653607, 1082.79608772, 1664.92197535, 909.79089135, 2057.68980212, 5706.77872469, 5412.69628012, 4401.50019721, 6767.80650205, 3698.24460313, 8364.38381386
9.42329, 0.08959207, 2.5978952, 5.2675336, 5.3124639, 3.5145684, 8.3040917, 2.4803318, 12.680436, 6.31024597, 6.33710097, 5.15440608, 7.92298254, 4.33009597, 9.79060939, 1329.44280685, 1335.10061893, 1085.93042531, 1669.21419562, 912.2647457, 2062.68587457, 5404.05917648, 5427.05764705, 4414.20439425, 6785.19771206, 3708.26984431, 8384.62284439
9.42422, -0.9728981, 2.5309661, 4.596945, 5.3382728, 3.5301288, 8.3432466, 2.4915579, 12.738265, 5.90750877, 6.36605084, 5.17684303, 7.95861069, 4.34915828, 9.83387901, 1242.03701111, 1338.44418566, 1088.41660617, 1673.27539018, 914.39822762, 2067.54525054, 5048.72045207, 5440.60319753, 4424.27329523, 6801.64891127, 3716.91100332, 8404.30510411
9.42514, -1.5300354, 2.3487258, 4.19231, 5.3371138, 3.5302826, 8.3437931, 2.4887284, 12.740248, 5.65350067, 6.37887343, 5.18794651, 7.97576807, 4.35591609, 9.85552342, 1186.20595875, 1338.40218931, 1088.52433584, 1673.45936016, 913.94941392, 2067.86578687, 4821.73431057, 5440.38723623, 4424.67439933, 6802.34014566, 3715.05573271, 8405.53812821
9.42606, -1.9194008, 2.3080656, 3.9580598, 5.3110713, 3.5119579, 8.3055609, 2.4762492, 12.686384, 5.50499444, 6.37685842, 5.18549667, 7.97443996, 4.35424521, 9.85563555, 1152.67828292, 1335.23590161, 1085.77937003, 1669.74987141, 911.7255159, 2063.64914355, 4685.41077761, 5427.47163433, 4413.47983895, 6787.20520666, 3705.98511462, 8388.32836679
9.42698, -2.4646993, 2.2625055, 3.6976478, 5.3121817, 3.5129765, 8.306982, 2.477323, 12.688557, 5.33221181, 6.39118048, 5.19735335, 7.99219839, 4.36451448, 9.87758416, 1114.2002201, 1335.47858847, 1086.02066967, 1670.0216581, 911.9935905, 2063.98523519, 4528.96731857, 5428.41293039, 4414.42393521, 6788.25347044, 3707.04393305, 8389.62469006
9.42789, -2.7658157, 2.2853509, 3.5763479, 5.397264, 3.5715282, 8.430647, 2.5215077, 12.864103, 5.25517572, 6.45586133, 5.25163343, 8.06859312, 4.41262999, 9.96683152, 1095.85608281, 1346.23374862, 1095.1174133, 1682.534955, 920.16093647, 2078.37254713, 4454.36594526, 5472.08511983, 4451.36344856, 6839.06082457, 3740.21151487, 8448.03623466
9.42881, -2.2983569, 2.206544, 3.7093624, 5.4004762, 3.5762167, 8.4341437, 2.5231959, 12.866094, 5.3635691, 6.47172829, 5.26642812, 8.08769463, 4.42363955, 9.98912867, 1116.13523748, 1346.73831161, 1095.92062461, 1683.01383031, 920.54001557, 2078.6939247, 4536.75758097, 5474.09045035, 4454.59119548, 6840.950359, 3741.7212126, 8449.27218916
9.42973, -1.7159229, 2.1670342, 3.9488021, 5.4545082, 3.6117942, 8.5151157, 2.5502546, 12.982965, 5.5459746, 6.51812959, 5.30403877, 8.14405069, 4.45694178, 10.05615907, 1151.68423048, 1353.56319002, 1101.44352424, 1691.20405962, 925.5342731, 2088.2749501, 4681.21466441, 5501.78572098, 4477.00284611, 6874.18394286, 3761.99004639, 8488.14550121
9.43064, -1.9940339, 2.2428054, 3.8843561, 5.4804815, 3.6291855, 8.5535829, 2.5610779, 13.03881, 5.51238389, 6.54770786, 5.3282491, 8.18001256, 4.47601291, 10.0994777, 1142.33489611, 1356.88575549, 1104.17652259, 1695.14931967, 927.56706442, 2092.92132796, 4643.17445146, 5515.24539337, 4488.07458918, 6890.16333065, 3770.22159628, 8506.9613753
9.43156, -2.628483, 2.2413248, 3.63576, 5.4802594, 3.6282158, 8.5533816, 2.5616873, 13.039464, 5.344741, 6.56190017, 5.33919296, 8.19781258, 4.48633933, 10.12182749, 1105.26161686, 1356.9631138, 1104.11431276, 1695.26036597, 927.74910104, 2093.13555279, 4492.44765822, 5515.51385655, 4487.78432465, 6890.55726267, 3770.93007918, 8507.76121149
9.43247, -2.5996765, 2.2159596, 3.6130348, 5.4563777, 3.6128815, 8.5190213, 2.5489047, 12.990633, 5.3395916, 6.56181801, 5.33947832, 8.19911203, 4.48485873, 10.12481568, 1101.88623195, 1354.10673116, 1101.86285534, 1691.98121229, 925.50225944, 2089.37234034, 4478.69113127, 5503.8584128, 4478.59611549, 6877.17209824, 3761.7665428, 8492.39522129
9.43339, -2.4949974, 2.0389873, 3.5409904, 5.458897, 3.6145659, 8.5215935, 2.5522902, 12.994254, 5.29775406, 6.57781823, 5.35251005, 8.21844825, 4.49774101, 10.14857566, 1090.92935653, 1354.52399847, 1102.20487489, 1692.36743802, 926.18827849, 2089.82504616, 4434.11919142, 5505.5085106, 4479.94891636, 6878.68457378, 3764.52351926, 8494.1644373
9.4343, -3.098193, 1.9271488, 3.2724433, 5.5432122, 3.6737317, 8.6437375, 2.5957874, 13.167075, 5.10407088, 6.64295612, 5.40797094, 8.295287, 4.54585095, 10.23823954, 1048.82620352, 1365.0489207, 1111.27407227, 1704.58337557, 934.11860882, 2103.83714419, 4262.95433003, 5548.24163206, 4516.773706, 6928.27949699, 3796.72528665, 8551.04652552
9.43522, -4.5610072, 1.8216743, 2.812896, 5.5437396, 3.6744667, 8.6441415, 2.5967491, 13.167581, 4.74267528, 6.65806397, 5.42055444, 8.31395149, 4.55681658, 10.26123306, 972.47373733, 1365.21941262, 1111.471169, 1704.75501833, 934.36387418, 2104.04024797, 3952.58673281, 5548.88829441, 4517.53710959, 6928.91932137, 3797.69047833, 8551.80068126
9.43613, -7.7065494, 2.279114, 2.3389476, 5.5218006, 3.6584799, 8.6135592, 2.5860152, 13.125417, 4.33427503, 6.659576, 5.42071478, 8.31759062, 4.55744836, 10.26745422, 886.83844157, 1362.61957547, 1109.13548639, 1701.86687545, 932.50206146, 2100.82955695, 3604.49520004, 5538.2756194, 4508.00658779, 6917.12345353, 3790.09191191, 8538.68043963
9.43704, -6.1257325, 1.8712149, 2.506697, 5.4899832, 3.6353666, 8.5687908, 2.5650169, 13.062723, 4.49698116, 6.65511639, 5.415571, 8.31438092, 4.54899294, 10.26566307, 918.16008697, 1358.79204883, 1105.71091195, 1697.56830949, 928.77946466, 2095.96655269, 3731.76910243, 5522.67328585, 4494.05052123, 6899.59524109, 3774.93049238, 8518.84473312
9.43795, -4.4695797, 1.8522716, 2.8922521, 5.4892934, 3.6353514, 8.5673157, 2.5655176, 13.060435, 4.84123813, 6.66955096, 5.42764671, 8.33222057, 4.55959084, 10.28767401, 986.32216293, 1358.81064821, 1105.79320749, 1697.55207086, 928.9411864, 2095.94335133, 4008.77387191, 5522.70325877, 4494.34787592, 6899.47224511, 3775.55660466, 8518.68006174
9.43886, -3.1526568, 2.0842737, 3.4337524, 5.4855213, 3.6339959, 8.5594344, 2.5673351, 13.04795, 5.28683094, 6.68220643, 5.43880078, 8.34705872, 4.57143147, 10.3058087, 1074.77719478, 1358.44765254, 1105.67164253, 1696.90093389, 929.34129213, 2095.10163935, 4368.2513647, 5521.18228864, 4493.81665785, 6896.76879655, 3777.151569, 8515.18867323
9.43977, -2.571586, 2.4228816, 3.8848587, 5.5119919, 3.6517017, 8.5990734, 2.5786373, 13.105874, 5.63605842, 6.71339433, 5.46431238, 8.3852053, 4.59180041, 10.35191903, 1143.28579846, 1361.82555814, 1108.44676966, 1700.95577955, 931.45595897, 2099.90761947, 4646.65466843, 5534.86546918, 4505.05845859, 6913.19189347, 3785.71498572, 8534.65122754
9.44068, -1.7373231, 2.5714712, 4.4173886, 5.6164609, 3.7228554, 8.7545076, 2.6290454, 13.327622, 6.02354318, 6.79204563, 5.52977307, 8.4797898, 4.64695287, 10.46274301, 1219.22327224, 1374.77558461, 1119.27943609, 1716.39129316, 940.58810818, 2117.76016076, 4955.24625311, 5587.45204397, 4549.04803589, 6975.86875019, 3822.79915821, 8607.13811865
9.44159, -0.31591121, 2.8007184, 5.3749175, 5.5621699, 3.6846308, 8.6776792, 2.6019961, 13.220209, 6.65948943, 6.77449861, 5.51381286, 8.46168449, 4.63349131, 10.44417627, 1344.99166406, 1368.21962888, 1113.60373893, 1708.97412333, 935.80855695, 2109.3704217, 5466.35709423, 5560.7609137, 4525.94306801, 6945.66596397, 3803.34234093, 8572.96909497
9.4425, 0.37625931, 2.9509372, 5.9689598, 5.618316, 3.724162, 8.7593589, 2.6298199, 13.336093, 7.03387527, 6.82414769, 5.5559665, 8.52082207, 4.668833, 10.51379837, 1417.47782689, 1375.21318721, 1119.64727979, 1717.12973053, 940.87071424, 2118.75750944, 5760.90996011, 5589.13811362, 4550.46777, 6978.7545031, 3823.88448414, 8611.04915201
9.44341, 1.4928129, 3.1452187, 6.9635167, 5.5682204, 3.6891933, 8.6839518, 2.6063499, 13.229652, 7.61472962, 6.80923598, 5.5425023, 8.50352277, 4.65861195, 10.49577197, 1531.13864743, 1369.17328426, 1114.4636646, 1709.85353285, 936.73461162, 2110.44684452, 6222.79849722, 5564.54470666, 4529.36305208, 6949.1250923, 3807.04304163, 8577.20198924
9.44431, 2.8004227, 3.3456516, 8.2056461, 5.5434149, 3.6732118, 8.6482006, 2.594805, 13.177553, 8.28485629, 6.80953224, 5.54308545, 8.50533582, 4.65887385, 10.49895258, 1662.22381196, 1366.22365546, 1112.13137647, 1706.45950059, 934.72847138, 2106.44679467, 6755.4947926, 5552.51147502, 4519.84724821, 6935.27441193, 3798.85865879, 8560.87504573
9.44522, 3.430941, 3.5970066, 8.9978919, 5.5177557, 3.6541972, 8.6099066, 2.5807377, 13.124174, 8.69566826, 6.80947785, 5.5415157, 8.50612573, 4.65698148, 10.50191666, 1740.75144689, 1363.16244628, 1109.33411633, 1702.8076763, 932.26270835, 2102.33717075, 7074.5827853, 5540.02444938, 4508.44148749, 6920.37561995, 3788.80610419, 8544.10225175
9.44613, 4.3557295, 3.6329256, 9.8726727, 5.5141242, 3.6512009, 8.6079172, 2.5777366, 13.12221, 9.12974401, 6.8230649, 5.55212321, 8.52491919, 4.66509508, 10.52554815, 1823.54726745, 1362.81820752, 1108.9641842, 1702.7414007, 931.79188574, 2102.34093725, 7411.01165262, 5538.57955679, 4506.90071936, 6920.04895471, 3786.86127107, 8544.04679379
9.44703, 5.2308194, 3.5674054, 10.614019, 5.5701191, 3.6901077, 8.6887946, 2.6049137, 13.236986, 9.48818971, 6.87346411, 5.59452153, 8.58466188, 4.70045716, 10.59590324, 1890.91715094, 1369.82412711, 1114.94152711, 1710.85158319, 936.76194692, 2111.67522867, 7684.74416134, 5567.00644322, 4531.15589247, 6952.95227942, 3807.02872075, 8581.91162743
9.44793, 5.8092081, 3.5386121, 11.125844, 5.6019501, 3.7126177, 8.73518, 2.6223121, 13.303176, 9.73681139, 6.90907476, 5.62458378, 8.62752455, 4.72707468, 10.64701688, 1936.11867554, 1373.83668506, 1118.42175569, 1715.54225827, 939.95633768, 2117.10871256, 7868.38002637, 5583.26783825, 4545.26239258, 6971.958181, 3819.97951182, 8603.92295058
9.44884, 5.4526023, 3.5233372, 10.767614, 5.6028256, 3.714422, 8.7355074, 2.6230154, 13.302815, 9.60136135, 6.92590656, 5.63921558, 8.64802913, 4.73885582, 10.67197628, 1904.84008414, 1374.04936078, 1118.77925208, 1715.70592173, 940.15444227, 2117.24227996, 7741.19976096, 5584.08586198, 4546.6775667, 6972.56550916, 3820.75293583, 8604.39444127
9.44974, 5.2445007, 3.52854, 10.586595, 5.579393, 3.6985015, 8.7003986, 2.6125325, 13.252784, 9.54261819, 6.92760114, 5.64030121, 8.65085381, 4.74045741, 10.67684549, 1888.9038953, 1371.27699212, 1116.46371287, 1712.38449812, 938.34504189, 2113.41736997, 7676.37272521, 5572.77335667, 4537.23009175, 6959.01029648, 3813.36832663, 8588.77971304
9.45064, 3.8254466, 3.5134391, 9.2943161, 5.6101748, 3.7202048, 8.7459327, 2.6276929, 13.318234, 8.95992616, 6.96119673, 5.66864337, 8.6915809, 4.76412354, 10.72553666, 1770.00041211, 1375.15877561, 1119.81962031, 1716.98979396, 941.13505882, 2118.79026405, 7193.09831669, 5588.50280846, 4550.83093245, 6977.66865602, 3824.67538486, 8610.5441431
9.45154, 1.9644226, 3.4737639, 7.7142451, 5.5914831, 3.7047293, 8.7226046, 2.6150161, 13.288153, 8.17910396, 6.96341887, 5.66809671, 8.69725302, 4.76207461, 10.73473484, 1612.66553733, 1372.9701549, 1117.57281388, 1714.82845586, 938.93336511, 2116.55665757, 6553.65190789, 5579.5626972, 4541.66287697, 6968.82801878, 3815.69661977, 8601.3964185
9.45245, 0.12313092, 3.1984483, 6.1540279, 5.6289917, 3.7317392, 8.7725103, 2.638673, 13.354282, 7.32006838, 7.00084902, 5.70021255, 8.73971662, 4.79322918, 10.78315081, 1440.49126941, 1377.67318109, 1121.72536978, 1719.85900005, 943.24320789, 2121.97943898, 5853.91067799, 5598.62868788, 4558.50046397, 6989.21345715, 3833.17941865, 8623.36229324
9.45335, -0.97893057, 3.0194001, 5.3108023, 5.6578002, 3.7529444, 8.8148206, 2.6530651, 13.414548, 6.81374276, 7.03281947, 5.72785126, 8.77834015, 4.81592394, 10.82913301, 1338.27054026, 1381.29886139, 1124.99324739, 1724.13230561, 945.88383568, 2126.92351303, 5438.45842885, 5613.31674688, 4571.74302553, 7006.52191605, 3843.87891993, 8643.38320169
9.45425, -2.0327049, 2.8011362, 4.5904146, 5.7073251, 3.7860925, 8.8891173, 2.6763235, 13.521631, 6.34753907, 7.07775837, 5.76467777, 8.83301047, 4.84672892, 10.89416545, 1244.29329831, 1387.43648777, 1130.03635614, 1731.51446717, 950.09298109, 2135.55787688, 5056.51256434, 5638.21250356, 4592.19947639, 7036.46372642, 3860.95231943, 8678.40022203
9.45515, -1.6724081, 2.7035957, 4.6686337, 5.7053294, 3.7827469, 8.888906, 2.6717582, 13.523642, 6.41433469, 7.09083009, 5.77378169, 8.8507663, 4.85238546, 10.91700602, 1254.94492531, 1387.2991758, 1129.62269325, 1731.62530293, 949.3543439, 2135.87877089, 5099.75635319, 5637.60818732, 4590.48073776, 7036.85632878, 3857.9189804, 8679.63295583
9.45604, -1.4297938, 2.6996432, 4.8109852, 5.731658, 3.8021293, 8.9290847, 2.6865729, 13.580956, 6.52446295, 7.12144121, 5.80017637, 8.88855636, 4.87558883, 10.96207906, 1274.02918281, 1390.60088026, 1132.59804215, 1735.66472414, 952.05421561, 2140.56064585, 5177.26753713, 5650.97950002, 4602.53434961, 7053.214128, 3868.85908943, 8698.5881427
9.45694, -1.6689677, 2.8490601, 4.833998, 5.7869839, 3.8410031, 9.0092428, 2.7154025, 13.694534, 6.55338057, 7.17031595, 5.8416359, 8.94656458, 4.91167093, 11.0302609, 1277.16958989, 1397.40236221, 1138.45970808, 1743.5703765, 957.22149579, 2149.65599042, 5189.9865373, 5678.57198015, 4626.31635217, 7085.28205845, 3889.82537299, 8735.47705676
9.45784, -1.7926341, 3.1134259, 4.9816717, 5.8155275, 3.8616356, 9.049922, 2.731522, 13.752187, 6.666344, 7.20269004, 5.86929332, 8.98509322, 4.93631108, 11.07607923, 1296.62939557, 1400.95075076, 1141.59998975, 1747.63498277, 960.13137738, 2154.33975638, 5269.02130329, 5692.94462692, 4639.03925546, 7101.74085674, 3901.61807118, 8754.43832265
9.45874, -0.46322126, 3.2126672, 5.8196585, 5.7957856, 3.8474434, 9.0190118, 2.7203491, 13.708128, 7.22005622, 7.20523226, 5.87053861, 8.98817059, 4.93632959, 11.08104974, 1401.55466829, 1398.67704597, 1139.58680415, 1744.7803819, 958.23849137, 2151.04931617, 5695.35188291, 5683.65838851, 4630.82032948, 7090.08250492, 3893.89405891, 8740.9953035
9.45963, 1.5333381, 3.3043316, 7.2507537, 5.7673991, 3.8262788, 8.9810257, 2.7031879, 13.655241, 8.07548794, 7.20223353, 5.86631666, 8.98752613, 4.93077646, 11.08222291, 1564.53573526, 1395.35243134, 1136.53343512, 1741.23296401, 955.28295375, 2147.05710505, 6357.58936632, 5670.10236956, 4618.37509924, 7075.60966925, 3881.85236793, 8724.70159187
9.46053, 2.8636077, 3.4403519, 8.4287167, 5.7958881, 3.8444997, 9.0216821, 2.7170923, 13.714577, 8.72482906, 7.234961, 5.89245282, 9.02651188, 4.95368509, 11.12928867, 1686.97104956, 1398.90073134, 1139.32287438, 1745.30230006, 957.8094047, 2151.88030038, 6855.05655577, 5684.47433151, 4629.67206296, 7092.08731053, 3892.08673178, 8744.22899208
9.46142, 3.8309057, 3.5837399, 9.4098354, 5.8228904, 3.8658489, 9.0621348, 2.7337149, 13.770446, 9.23761589, 7.26671612, 5.92094905, 9.06534101, 4.97903864, 11.17488056, 1782.58621323, 1402.26094302, 1142.56776592, 1749.34226482, 960.80695893, 2156.42090432, 7243.53262753, 5698.08226818, 4642.81998268, 7108.44596349, 3904.23560113, 8762.60854214
9.46232, 4.9578719, 3.6664488, 10.508358, 5.8270412, 3.8685998, 9.0660149, 2.7368077, 13.775791, 9.78234066, 7.28449412, 5.93543092, 9.08622667, 4.99226343, 11.20040238, 1883.90917112, 1402.8672436, 1143.06106715, 1749.84968871, 961.42336392, 2157.00326741, 7655.19506869, 5700.49903141, 4644.78626604, 7110.44933235, 3906.7081934, 8764.9028037
9.46321, 5.7178886, 3.7099844, 11.268655, 5.807921, 3.8545563, 9.0400648, 2.7253408, 13.740702, 10.15106303, 7.28762192, 5.93694027, 9.09203826, 4.99213007, 11.20933745, 1951.01770431, 1400.66900761, 1141.07020559, 1747.47487715, 959.47923003, 2154.41631618, 7927.82353567, 5691.52022541, 4636.65870984, 7100.7415404, 3898.77652313, 8754.3195222
9.4641, 6.1912328, 3.7075901, 11.717396, 5.7851584, 3.8376186, 9.0083669, 2.7109906, 13.697319, 10.37277396, 7.28848036, 5.9362238, 9.09499351, 4.98934306, 11.21494493, 1989.6347903, 1398.02661643, 1138.64598136, 1744.53965419, 957.02177291, 2151.17428472, 8084.67548897, 5680.73677335, 4626.7703505, 7088.75671583, 3888.75913691, 8741.0745414
9.465, 5.7420736, 3.6594568, 11.239113, 5.8082957, 3.854138, 9.0420705, 2.7245438, 13.745398, 10.18036278, 7.31849187, 5.961573, 9.13126991, 5.01238167, 11.2583798, 1948.75322405, 1400.92597235, 1141.18080543, 1747.93296214, 959.48397321, 2155.1102256, 7918.49221119, 5692.47109568, 4637.03213309, 7102.48654146, 3898.73190452, 8756.99566527
9.46589, 4.2361635, 3.574867, 9.7856593, 5.9418945, 3.9469299, 9.2363962, 2.7927535, 14.019596, 9.51927317, 7.41773327, 6.04558666, 9.2482598, 5.08539916, 11.39400731, 1818.52186371, 1417.05252909, 1154.9234189, 1766.7486097, 971.49324151, 2176.66317896, 7389.25465447, 5757.95221668, 4692.83510911, 7178.88283228, 3947.49774522, 8844.50104635
9.46678, 2.7735988, 3.5480136, 8.5135256, 5.9268219, 3.9386224, 9.2130165, 2.7875952, 13.984781, 8.8977217, 7.42394992, 6.05196305, 9.25603566, 5.09142029, 11.40386138, 1696.33203101, 1415.36052268, 1153.79409739, 1764.64383851, 970.66862833, 2174.12231926, 6892.70082457, 5751.03014234, 4688.20807547, 7170.27198595, 3944.11490946, 8834.10466156
9.46767, 0.82672401, 3.4074282, 6.9153406, 5.9748242, 3.9694547, 9.2863528, 2.8075062, 14.091879, 8.03618837, 7.46974689, 6.08847806, 9.31249194, 5.12039757, 11.47169979, 1528.95812248, 1421.18746564, 1158.38847464, 1771.78651656, 974.20233202, 2182.59550052, 6212.56025547, 5774.65964227, 4706.83800434, 7199.23608904, 3958.44111079, 8868.46137966
9.46856, -0.68259522, 3.179619, 5.7487151, 6.0002058, 3.9860351, 9.3236172, 2.8196068, 14.145247, 7.34263342, 7.50152441, 6.11416301, 9.35101322, 5.1423393, 11.51785804, 1394.14152818, 1424.31006803, 1160.89256655, 1775.47142971, 976.37296497, 2186.88899284, 5664.71864628, 5787.30038334, 4716.97430648, 7214.15000595, 3967.22859809, 8885.83447566
9.46945, -1.528657, 2.9589745, 5.100172, 6.0282292, 4.0067492, 9.3639105, 2.8351523, 14.203256, 6.93084106, 7.53508935, 6.14312861, 9.39122304, 5.16751475, 11.56611446, 1313.24741733, 1427.73965547, 1163.99261119, 1779.43763278, 979.13447184, 2191.53343831, 5335.98366563, 5801.18824514, 4729.53190561, 7230.20659875, 3978.41676994, 8904.63325892
9.47034, -1.6373525, 2.8395553, 4.9445747, 6.0577221, 4.0281201, 9.4058796, 2.8514459, 14.261384, 6.83894402, 7.56971016, 6.17270871, 9.43244508, 5.19346424, 11.61463094, 1293.15711371, 1431.3356723, 1167.18051127, 1783.5550958, 982.01786849, 2196.178618, 5254.30990125, 5815.75209637, 4742.44625953, 7246.87750617, 3990.10000789, 8923.43469729
9.47123, -2.4037833, 2.9231808, 4.6405399, 6.0870242, 4.0489615, 9.4476485, 2.8681985, 14.319651, 6.63963021, 7.60435093, 6.20199569, 9.47374083, 5.21992471, 11.66341834, 1252.86351014, 1434.90126721, 1170.28416472, 1787.64537007, 984.972504, 2200.82606895, 5090.54879985, 5830.19208763, 4755.01808617, 7263.43765264, 4002.07249835, 8942.24503572
9.47211, -2.5775883, 2.9090756, 4.5894745, 6.1613936, 4.1002306, 9.5575156, 2.9044288, 14.476734, 6.61712967, 7.66703845, 6.25449581, 9.54906111, 5.26403214, 11.75231604, 1246.04379274, 1443.74768889, 1177.75773911, 1798.14344119, 991.24770022, 2213.0290903, 5062.79850562, 5866.08888421, 4785.34555229, 7306.03368841, 4027.53691696, 8991.75489384
9.473, -1.5029021, 2.9402213, 5.1160777, 6.1901445, 4.1184491, 9.6016657, 2.9160467, 14.539683, 7.00164143, 7.70161303, 6.28200318, 9.59189886, 5.28601678, 11.80344469, 1315.68851609, 1447.22118647, 1180.46025565, 1802.42751591, 993.30301931, 2218.00227434, 5345.72819196, 5880.1540045, 4796.28695618, 7323.38047185, 4035.85490682, 9011.88780081
9.47389, -0.78299225, 3.0766334, 5.5900095, 6.1777836, 4.1123841, 9.5797051, 2.9146627, 14.505399, 7.33474168, 7.71071934, 6.29108257, 9.60184343, 5.29630152, 11.8152629, 1375.38248275, 1445.88436489, 1179.67955149, 1800.50066367, 993.14204289, 2215.55255054, 5588.22299919, 5874.67440028, 4793.07573271, 7315.49175953, 4035.16787158, 9001.86084534
9.47477, 0.08894944, 3.0810384, 6.1073431, 6.1768109, 4.1108072, 9.5804251, 2.9117164, 14.509195, 7.68325763, 7.72683058, 6.30351501, 9.62302528, 5.30510242, 11.84243189, 1437.72462117, 1445.87817998, 1179.54117341, 1800.70238916, 992.71386391, 2216.00741684, 5841.47388406, 5874.60178642, 4792.47476059, 7316.25223938, 4033.39556478, 9003.63620526
9.47566, 0.63535079, 3.0616642, 6.4529201, 6.2194657, 4.1383478, 9.6462248, 2.9297713, 14.605068, 7.91503647, 7.77054205, 6.33852591, 9.67728354, 5.33324625, 11.9076639, 1477.95224692, 1450.97121491, 1183.57491471, 1807.01162954, 995.86190254, 2223.48421131, 6004.86958966, 5895.24657649, 4808.82452544, 7341.82664222, 4046.1529569, 9033.94054265
9.47654, 0.17037788, 3.0397341, 6.1840346, 6.3388515, 4.2207745, 9.8209498, 2.9905504, 14.85274, 7.7653259, 7.86192725, 6.4153419, 9.78589333, 5.40006882, 12.03447145, 1446.94011903, 1464.94018325, 1195.39291653, 1823.4394587, 1006.21356072, 2242.42482332, 5878.82082596, 5951.9538817, 4856.80138416, 7408.51243508, 4088.1783277, 9110.821919
9.47743, -1.0192183, 3.0707967, 5.5270315, 6.3654347, 4.2401353, 9.8587949, 3.0043589, 14.906613, 7.35755771, 7.89590185, 6.44432693, 9.82651731, 5.42454871, 12.08306734, 1368.02265673, 1468.11931988, 1198.2216922, 1827.08703591, 1008.60989913, 2246.65718278, 5558.13898484, 5964.82169797, 4868.25467921, 7423.27156132, 4097.88096218, 9127.94302911
9.47831, -2.0996677, 2.9598093, 4.9301766, 6.3946797, 4.2620101, 9.8995481, 3.0223734, 14.962381, 6.96428148, 7.93148443, 6.475187, 9.86853676, 5.45279458, 12.13236403, 1292.14399225, 1471.59760636, 1201.39802021, 1830.995849, 1011.70462142, 2251.02350213, 5249.80909143, 5978.90524517, 4881.12028284, 7439.09247892, 4110.42124656, 9145.6089394
9.47919, -2.6770963, 2.8703087, 4.6066411, 6.3787208, 4.2494025, 9.8777437, 3.0114976, 14.933146, 6.74681617, 7.93914045, 6.4799346, 9.87951363, 5.45504012, 12.14737235, 1249.12017519, 1469.86967679, 1199.70914252, 1829.11457578, 1009.95795579, 2248.99085517, 5074.96796895, 5971.83655859, 4874.21914344, 7431.3889632, 4103.29156267, 9137.27660408
9.48008, -3.9142604, 2.9103612, 4.1130314, 6.3512869, 4.2293617, 9.8393423, 2.9957929, 14.879035, 6.38946638, 7.9398892, 6.4791941, 9.88249518, 5.45304988, 12.15264913, 1180.39069781, 1466.81597563, 1196.96700734, 1825.69321079, 1007.39701437, 2245.08169283, 4795.69223795, 5959.38107767, 4863.03848109, 7417.42778564, 4092.85336736, 9121.31963408
9.48096, -4.2739174, 2.6953074, 3.8627174, 6.4251784, 4.280812, 9.9477288, 3.0352133, 15.032408, 6.20583603, 8.00380362, 6.53306391, 9.95900149, 5.50108603, 12.24244344, 1143.99362086, 1475.43380631, 1204.31532407, 1835.85807123, 1014.07889221, 2256.79136836, 4647.78052307, 5994.34505839, 4892.85360057, 7458.66518047, 4119.96713803, 9168.81945428
9.48184, -3.4357135, 2.5437119, 4.0598655, 6.4763513, 4.3185973, 10.020667, 3.0636664, 15.134687, 6.37652782, 8.05366638, 6.5765752, 10.01790136, 5.53922712, 12.31161873, 1172.91173542, 1481.40807554, 1209.70886438, 1842.71352597, 1018.89691051, 2264.6246513, 4765.22950504, 6018.56836913, 4914.72648705, 7486.45665152, 4139.50809249, 9200.56972773
9.48272, -3.4442869, 2.6621302, 4.1253032, 6.4126601, 4.2748622, 9.924608, 3.0307971, 14.998866, 6.44221736, 8.03205267, 6.55795598, 9.99226902, 5.52186607, 12.28391067, 1182.41471016, 1474.2155835, 1203.65755779, 1833.9967776, 1013.4919855, 2254.60829132, 4803.79864461, 5989.29864541, 4890.1020048, 7450.98243343, 4117.515948, 9159.80168455
9.4836, -4.1037881, 2.5710159, 3.8989266, 6.4232999, 4.2780851, 9.9466804, 3.0323754, 15.033106, 6.27716293, 8.05693707, 6.57530014, 10.02605202, 5.53582502, 12.32580327, 1149.6001197, 1475.54809714, 1204.20099116, 1836.17196626, 1013.83143539, 2257.34859285, 4670.4448832, 5994.66365919, 4892.27015648, 7459.75910882, 4118.86164473, 9170.86037516
9.48448, -5.2730225, 2.9437329, 3.7604082, 6.4490783, 4.2962813, 9.9829015, 3.0456881, 15.084687, 6.17868815, 8.09147331, 6.60427479, 10.0671647, 5.56059793, 12.37504915, 1129.07854382, 1478.61628094, 1206.84921845, 1839.64935258, 1016.1302307, 2261.38657994, 4587.03531847, 6007.07996825, 4902.98927334, 7473.8259797, 4128.16741752, 9187.19088917
9.48536, -4.4893121, 3.1665829, 4.1597187, 6.4005342, 4.2666942, 9.9063648, 3.0253602, 14.971672, 6.51333155, 8.07940383, 6.59655159, 10.05144182, 5.55468901, 12.35680965, 1187.6023091, 1473.15065537, 1202.77615821, 1832.72038493, 1012.80910443, 2253.06750544, 4824.75695244, 5984.82658044, 4886.40228055, 7445.61571777, 4114.64151818, 9153.31927861
9.48623, -1.8422568, 3.195055, 5.2827867, 6.374896, 4.2462889, 9.8727649, 3.0096132, 14.926432, 7.35679015, 8.08152614, 6.59571072, 10.05718011, 5.55280179, 12.36615921, 1338.45144132, 1470.30567624, 1199.98509314, 1829.74462249, 1010.24433391, 2249.82679699, 5437.55350898, 5973.22065059, 4875.02419028, 7433.46675524, 4104.18895538, 9140.0802576
9.48711, -0.09407148, 3.286191, 6.3449951, 6.4407609, 4.289943, 9.972112, 3.0411045, 15.070047, 8.08116552, 8.14192215, 6.64483372, 10.13099102, 5.59466425, 12.45419496, 1466.96289846, 1477.99196526, 1206.22755555, 1839.06491147, 1015.59173172, 2260.79293816, 5959.59201761, 6004.39801682, 4900.34486832, 7471.27045801, 4125.87965505, 9184.55644777
9.48799, 1.3402584, 3.4232222, 7.4413288, 6.4897241, 4.3254629, 10.042715, 3.0649863, 15.169999, 8.77182121, 8.19176794, 6.68776216, 10.19037328, 5.62961626, 12.52441068, 1588.77039779, 1483.70994966, 1211.3013125, 1845.701483, 1019.64773987, 2268.44716363, 6454.38717837, 6027.57861606, 4920.91725237, 7498.17091481, 4142.32371642, 9215.57722131
9.48887, 2.2036803, 3.5777114, 8.2433496, 6.4940068, 4.3301752, 10.048172, 3.0710311, 15.176377, 9.25395182, 8.21356587, 6.70699695, 10.21689441, 5.64829645, 12.55623479, 1672.32300398, 1484.31020737, 1212.05140324, 1846.3406641, 1020.72890141, 2269.09332227, 6793.7648695, 6029.96820487, 4923.92451922, 7500.70668828, 4146.68227084, 9218.12739633
9.48974, 2.9301536, 3.6875382, 8.9386749, 6.4990823, 4.3349781, 10.053505, 3.0754034, 15.18276, 9.65863951, 8.23579266, 6.72624745, 10.24325856, 5.66539808, 12.58794248, 1741.55391736, 1484.99971961, 1212.81289884, 1846.96685777, 1021.53064222, 2269.73793818, 7074.95668661, 6032.7208886, 4926.97851198, 7503.19033487, 4149.90599815, 9220.67209204
9.49062, 3.0208895, 3.7442774, 9.0840248, 6.4999163, 4.3353412, 10.055261, 3.0755133, 15.18599, 9.75975326, 8.25569357, 6.74235048, 10.26824817, 5.67882502, 12.61889241, 1755.78741165, 1485.20587157, 1212.95423977, 1847.2660529, 1021.62516037, 2270.14882926, 7132.72144267, 6033.50935118, 4927.51266899, 7504.34483035, 4150.25625503, 9222.26638887
9.49149, 2.8249631, 3.7091373, 8.9013516, 6.5045995, 4.3359458, 10.06612, 3.0744758, 15.203414, 9.68369489, 8.27796146, 6.75857351, 10.29779332, 5.691132, 12.6556274, 1738.17224812, 1485.85049892, 1213.12836148, 1848.39968322, 1021.52823071, 2271.61848808, 7061.10476577, 6036.07959481, 4928.1804286, 7508.88976991, 4149.8291473, 9228.16259985
9.49237, 2.1796466, 3.6483292, 8.3410821, 6.5134736, 4.3447801, 10.072659, 3.0817716, 15.209554, 9.39624294, 8.30327397, 6.78151832, 10.32559543, 5.71140902, 12.6882369, 1682.70685256, 1486.97475022, 1214.4542686, 1849.13803268, 1022.81594481, 2272.24682333, 6835.72805057, 6040.59762111, 4933.52665521, 7511.82815957, 4155.02654778, 9230.64009897
9.49324, 1.4046292, 3.5677241, 7.6871817, 6.5085006, 4.3390699, 10.068432, 3.0772427, 15.205923, 9.04169084, 8.3196787, 6.79304362, 10.34777556, 5.72067078, 12.71664283, 1615.52211133, 1486.51675233, 1213.74556624, 1848.88651069, 1022.1395862, 2272.14334528, 6562.7480058, 6038.6885351, 4930.60802976, 7510.74601569, 4152.24557057, 9230.14553841
9.49411, -0.02516226, 3.5016641, 6.6515513, 6.5050513, 4.3352356, 10.067313, 3.0729558, 15.207371, 8.43054083, 8.33718285, 6.80613118, 10.37171917, 5.73023087, 12.74738298, 1502.87506299, 1486.23255073, 1213.29877197, 1848.92030328, 1021.50280297, 2272.41933811, 6105.09193726, 6037.4854742, 4928.75338255, 7510.82289819, 4149.62539462, 9231.19247953
9.49498, -1.6483015, 3.3881628, 5.6390735, 6.5048236, 4.3362918, 10.067367, 3.0729395, 15.206668, 7.78091396, 8.35688638, 6.82316675, 10.39644082, 5.74385861, 12.77743757, 1383.87658385, 1486.31631527, 1213.53619135, 1849.06183017, 1021.5755454, 2272.53465836, 5621.64216386, 6037.77718638, 4929.67819549, 7511.3374049, 4149.88751639, 9231.58669154
9.49586, -1.8589077, 3.1447619, 5.3583587, 6.5111922, 4.3416841, 10.074235, 3.0782913, 15.214959, 7.60312781, 8.38120874, 6.84392923, 10.42515302, 5.76276961, 12.81184845, 1349.09280312, 1487.15484965, 1214.38122628, 1849.83065735, 1022.54114351, 2273.32394961, 5480.29741647, 6041.13435456, 4933.07078768, 7514.39941635, 4153.77620727, 9234.71783332
9.49673, -2.0759377, 3.1427829, 5.2598439, 6.4929719, 4.3307199, 10.04671, 3.0720077, 15.175274, 7.55101921, 8.38959332, 6.85171351, 10.43592816, 5.77072392, 12.82588727, 1336.73232, 1485.18236108, 1212.93651005, 1847.43834796, 1021.57244686, 2270.52501819, 5430.04284726, 6033.07314112, 4927.16239595, 7504.62096039, 4149.80776257, 9223.2737625
9.4976, -3.9880728, 3.4814136, 4.6739607, 6.4962856, 4.3286244, 10.054401, 3.0681556, 15.188618, 7.13525429, 8.41200422, 6.86660205, 10.46513965, 5.78103525, 12.86251982, 1260.18016839, 1485.67107317, 1212.73263349, 1848.28191343, 1021.0071961, 2271.69092114, 5119.03327524, 6035.00979491, 4926.29455733, 7507.98723405, 4147.47822745, 9227.9355826
9.49847, -2.8160416, 3.5597577, 5.2623538, 6.5230702, 4.3482549, 10.092568, 3.0829374, 15.243949, 7.58944134, 8.449788, 6.89885925, 10.51043351, 5.80901021, 12.91720436, 1337.24884242, 1488.84070912, 1215.56925331, 1851.92353563, 1023.53939322, 2275.99315987, 5432.05358537, 6047.83661459, 4937.77755584, 7522.71945385, 4157.73089819, 9245.33745112
9.49934, 0.31395372, 3.7649141, 7.1153672, 6.4517364, 4.300949, 9.9865019, 3.0481386, 15.089339, 8.8466009, 8.42395589, 6.87796439, 10.48055957, 5.79022089, 12.88287771, 1555.08083391, 1480.78708366, 1209.02827175, 1842.30276774, 1017.82160528, 2264.58912734, 6316.86049327, 6015.07344426, 4911.16780462, 7483.57854872, 4134.4713068, 9198.93891047
9.50021, 2.9230535, 3.79095, 9.0607759, 6.4074319, 4.2688639, 9.9243487, 3.0251682, 15.004607, 10.00632615, 8.41460937, 6.86828194, 10.47232152, 5.7818487, 12.87669095, 1754.96763037, 1475.80309048, 1204.59919983, 1836.69660616, 1014.05422579, 2258.38888851, 7128.75892713, 5994.7797748, 4893.13714441, 7460.74577162, 4119.13472911, 9173.67914443
9.50108, 4.9874224, 3.8748267, 10.934347, 6.4046876, 4.2654453, 9.9218198, 3.0207729, 15.003025, 11.01419397, 8.42956706, 6.87920866, 10.49184732, 5.78915707, 12.90166351, 1928.03517353, 1475.59611147, 1204.20580103, 1836.59836812, 1013.3922176, 2258.43680634, 7831.70410268, 5993.89071255, 4891.49972048, 7460.28660266, 4116.41244783, 9173.79985836
9.50194, 6.5033279, 4.0002271, 12.487463, 6.4058629, 4.2676405, 9.9233067, 3.0246094, 15.0042, 11.7937304, 8.44700806, 6.89458298, 10.5133784, 5.80428512, 12.92767754, 2060.57003478, 1475.83937319, 1204.60368308, 1836.87024795, 1014.10966431, 2258.6903426, 8369.99574727, 5994.83107527, 4893.07693226, 7461.33152675, 4119.2939013, 9174.75661726
9.50281, 6.3065448, 4.1639468, 12.500907, 6.4268537, 4.2829618, 9.9479105, 3.0381086, 15.035312, 11.82377294, 8.47782653, 6.92081786, 10.54754176, 5.82890485, 12.96706063, 2061.8314267, 1478.36475326, 1206.85333038, 1839.28202864, 1016.44536497, 2261.19811681, 8375.05196584, 6005.04069958, 4902.17542822, 7471.06789149, 4128.74818077, 9184.86908681
9.50368, 5.20773, 4.2292264, 11.576778, 6.4916015, 4.3258432, 10.047105, 3.0668035, 15.179638, 11.40128788, 8.53760357, 6.96940088, 10.62136979, 5.86817469, 13.05541755, 1984.30474172, 1485.9029453, 1212.96956582, 1848.56611545, 1021.30978467, 2272.19303864, 8060.07759614, 6035.61176247, 4926.97951919, 7508.71880655, 4148.47374048, 9229.45544592
9.50455, 4.5628009, 4.1658987, 10.953517, 6.5371497, 4.356745, 10.115578, 3.0886856, 15.278071, 11.11258588, 8.58484685, 7.0084085, 10.67907628, 5.90099421, 13.12419272, 1930.29390976, 1491.21705594, 1217.38435967, 1854.99181962, 1025.02273655, 2279.71684936, 7840.62691955, 6057.14836095, 4944.87214285, 7534.75868255, 4163.52184539, 9259.94181903
9.50541, 4.0803011, 4.1065584, 10.475357, 6.541182, 4.3618809, 10.120415, 3.0920405, 15.284474, 10.88916156, 8.60474771, 7.02662743, 10.70309021, 5.91606057, 13.15331661, 1887.82976129, 1491.78600499, 1218.19079526, 1855.57098463, 1025.65428537, 2280.36129385, 7668.08136987, 6059.41102702, 4948.10831654, 7537.05105699, 4166.05388837, 9262.48558661
9.50628, 2.6501806, 4.0110412, 9.1774562, 6.5953373, 4.3995566, 10.196588, 3.1228391, 15.389965, 10.21307649, 8.6579272, 7.07131003, 10.76521877, 5.95758474, 13.22556518, 1767.14306751, 1498.05947809, 1223.5310799, 1862.67886533, 1030.82597925, 2288.38644787, 7177.81217738, 6084.84381485, 4969.75963419, 7565.86112802, 4187.02673408, 9295.00752603
9.50714, 2.7427834, 3.9921851, 9.2360399, 6.5983989, 4.403092, 10.201596, 3.1244937, 15.397345, 10.26637465, 8.67747742, 7.08847952, 10.78967266, 5.97123324, 13.25553098, 1772.90402323, 1498.51677433, 1224.11214074, 1863.27254916, 1031.1744697, 2289.10253222, 7201.15464849, 6086.65268616, 4972.08011097, 7568.2121553, 4188.40880756, 9297.84191632
9.50801, 2.8416011, 4.1156666, 9.4186278, 6.5612227, 4.3733669, 10.151437, 3.1010376, 15.331132, 10.38868703, 8.67080131, 7.0790471, 10.7852597, 5.96101701, 13.25421334, 1790.47512329, 1494.40001486, 1220.06348845, 1858.82384805, 1027.37262588, 2284.3444221, 7272.46593731, 6069.88226946, 4955.59533093, 7550.08150772, 4172.93283189, 9278.4405562
9.50887, 2.9233559, 4.0870405, 9.4495057, 6.6099869, 4.4115428, 10.217532, 3.1312559, 15.418225, 10.42695234, 8.72073605, 7.12439666, 10.8424105, 6.00222295, 13.31895134, 1793.53891076, 1500.05283762, 1225.46667586, 1865.00182328, 1032.4417023, 2290.9913371, 7284.85210363, 6092.79397515, 4977.5019867, 7575.11441434, 4193.48867302, 9305.36436168
9.50973, 4.0370133, 4.0192634, 10.302788, 6.6036945, 4.4043437, 10.211362, 3.1253432, 15.412642, 10.90987693, 8.73445792, 7.13317816, 10.86136244, 6.00884951, 13.34384582, 1872.90361309, 1499.44842581, 1224.55598986, 1864.57510749, 1031.54197139, 2290.74417645, 7607.14849937, 6090.29037188, 4973.7633029, 7573.32071537, 4189.80074832, 9304.28613759
9.51059, 4.7952989, 3.9767616, 10.9168, 6.6225406, 4.414729, 10.241282, 3.1312956, 15.458272, 11.25339165, 8.76492232, 7.15628753, 10.89965921, 6.02695281, 13.39109926, 1928.04655228, 1501.69644759, 1226.08862519, 1867.44147953, 1032.59940995, 2294.30055965, 7831.05929034, 6099.37239497, 4979.948595, 7584.90241337, 4194.06221956, 9318.6565912
9.51146, 5.6161991, 3.9856045, 11.66563, 6.6022344, 4.4015224, 10.2108, 3.1224112, 15.414458, 11.65728151, 8.76977912, 7.16052135, 10.90619028, 6.0309848, 13.40007765, 1993.22398681, 1499.50347165, 1224.34401958, 1864.79841287, 1031.20985327, 2291.21653819, 8095.72206131, 6090.41603791, 4972.82240007, 7574.10594639, 4188.38445361, 9306.05511381
9.51232, 4.8355697, 4.0066048, 10.99495, 6.6992234, 4.4711029, 10.350373, 3.174693, 15.610581, 11.34071812, 8.85230068, 7.2318808, 11.00327398, 6.09389257, 13.51305237, 1935.22041888, 1510.5880286, 1234.07382481, 1877.63775257, 1039.88347198, 2305.91525204, 7860.07066126, 6135.3882633, 5012.30111546, 7626.19351651, 4223.57964472, 9365.68085119
9.51318, 3.9267645, 4.0959987, 10.302755, 6.6595529, 4.4453693, 10.291855, 3.1556701, 15.526601, 11.00082119, 8.84445254, 7.22607296, 10.99500038, 6.08827438, 13.50475207, 1873.45083983, 1506.2191047, 1230.60744521, 1872.4595507, 1036.83921063, 2299.87277183, 7609.12714356, 6117.59456402, 4998.18213286, 7605.10096637, 4211.181427, 9341.06407426
9.51404, 2.889263, 4.0641215, 9.4070296, 6.6665995, 4.4464699, 10.305527, 3.1527517, 15.549516, 10.53374863, 8.86765683, 7.2420976, 11.0253351, 6.09819882, 13.54300794, 1790.29122172, 1507.12616499, 1230.84993001, 1873.84010466, 1036.43557437, 2301.73787835, 7271.31145745, 6121.22967392, 4999.12700789, 7610.64728307, 4209.50836122, 9348.5645262
9.5149, 1.9988427, 3.8898083, 8.551685, 6.7397971, 4.4979721, 10.411617, 3.192744, 15.698556, 10.06455631, 8.93495146, 7.29923196, 11.1052382, 6.14965617, 13.6363657, 1707.08478229, 1515.48853228, 1238.04839603, 1883.59849656, 1043.06480545, 2312.91193137, 6933.31099584, 6155.14438059, 5028.32351774, 7650.22001451, 4236.39924627, 9393.87304751
9.51576, 1.5055284, 3.7425094, 8.0357218, 6.8044723, 4.5446838, 10.505029, 3.2274626, 15.829368, 9.77680991, 8.9966733, 7.35252587, 11.17849541, 6.196056, 13.72197149, 1654.90668612, 1522.85407364, 1244.55157932, 1892.16799335, 1048.7975721, 2322.69856692, 6721.33628404, 6185.00996238, 5054.69568624, 7684.96344592, 4259.64873738, 9433.54588249
9.51662, 0.95444588, 3.6592419, 7.5665058, 6.8628344, 4.582313, 10.594274, 3.2518006, 15.959864, 9.50719119, 9.05432966, 7.3985552, 11.24967934, 6.23256041, 13.80762985, 1605.98163413, 1529.48298341, 1249.78487696, 1900.32766217, 1052.82173748, 2332.42389978, 6522.57695165, 6211.88327657, 5075.90987329, 7718.04181718, 4275.95848742, 9472.96908438
9.51747, 1.1452915, 3.6619714, 7.6876207, 6.8430674, 4.5691186, 10.56589, 3.2437755, 15.919492, 9.60314495, 9.06030712, 7.40344281, 11.25824131, 6.23796459, 13.81917489, 1618.90112044, 1527.38935205, 1248.07465934, 1897.91777138, 1051.59798321, 2329.6407395, 6574.99645747, 6203.3310448, 5068.92382753, 7708.19320946, 4270.95449313, 9461.59059129
9.51833, 1.2599044, 3.672361, 7.7675103, 6.8298609, 4.5615406, 10.541887, 3.2384527, 15.884013, 9.67355401, 9.07091445, 7.41311802, 11.2694915, 6.24617174, 13.8332829, 1627.41046238, 1526.02663626, 1247.13066247, 1895.89972289, 1050.81185536, 2327.21389725, 6609.50330769, 6197.74687033, 5065.04930949, 7699.9354368, 4267.72753055, 9451.65851341
9.51919, 0.86804937, 3.6190046, 7.4358784, 6.8631128, 4.5832152, 10.594309, 3.2544692, 15.958422, 9.48512137, 9.11249539, 7.44666604, 11.32173723, 6.27504487, 13.89542152, 1592.40731479, 1529.84909091, 1250.18173351, 1900.74712459, 1053.48439577, 2332.82949125, 6467.29102648, 6213.22145762, 5077.40012967, 7719.5606352, 4278.54740181, 9474.38955783
9.52005, 0.58003502, 3.5252552, 7.1370088, 6.8623821, 4.5816514, 10.594741, 3.2520606, 15.961009, 9.31259024, 9.13166196, 7.46145285, 11.3463859, 6.28625064, 13.92651814, 1560.1917772, 1529.87982182, 1250.06008945, 1900.9252556, 1053.17170697, 2333.18964224, 6336.40232217, 6213.29646604, 5076.86540168, 7720.22220597, 4277.24318716, 9475.77630086
9.5209, 0.22653962, 3.3676214, 6.781543, 6.9132635, 4.618439, 10.665747, 3.2782711, 16.060212, 9.09715013, 9.18507395, 7.50738534, 11.40871526, 6.32504376, 13.99963584, 1520.95234571, 1535.65232734, 1255.15960263, 1907.42287172, 1057.48393802, 2340.59883207, 6176.99038661, 6236.69090614, 5097.53564665, 7746.54957141, 4294.72240702, 9505.79189765
9.52176, -0.64419111, 3.273723, 6.1748717, 6.9414831, 4.6392244, 10.70464, 3.297685, 16.113682, 8.69958992, 9.22382273, 7.54062776, 11.45436045, 6.35754432, 14.05342586, 1451.43359065, 1538.89623073, 1258.07314098, 1911.03760815, 1060.68831621, 2344.66388994, 5894.60903462, 6249.81513687, 5109.32732357, 7761.16773312, 4307.7016902, 9522.22481129
9.52261, -2.1195626, 3.1302556, 5.2889634, 6.9215219, 4.6228902, 10.682112, 3.2814174, 16.086212, 8.06876148, 9.23043982, 7.54359538, 11.46700918, 6.35553822, 14.07176231, 1343.38337423, 1536.79340098, 1255.94747615, 1909.1640675, 1058.14559085, 2342.83434666, 5455.74874618, 6241.22557371, 5100.65406476, 7753.49737634, 4297.34102065, 9514.71917437
9.52347, -4.8154598, 3.0915209, 4.1937997, 6.9861758, 4.6672372, 10.775234, 3.3153318, 16.218182, 7.20074406, 9.29379926, 7.59632382, 11.54215463, 6.40231492, 14.16037054, 1196.32834644, 1544.06758611, 1262.04978673, 1917.60832412, 1063.67769123, 2352.59752606, 4858.48986283, 6270.71717974, 5125.39564364, 7787.72870454, 4319.77332606, 9554.2927372
9.52432, -6.092865, 2.7282999, 3.6369617, 6.9948406, 4.6770742, 10.78139, 3.3241626, 16.221361, 6.72028796, 9.31981796, 7.62088922, 11.57060045, 6.42480052, 14.19260655, 1114.15961324, 1545.1368818, 1263.47070847, 1918.29513837, 1065.17061623, 2352.99872985, 4524.75297583, 6275.00999042, 5131.12554081, 7790.45617226, 4325.80202899, 9555.84628855
9.52517, -6.4980146, 2.6363453, 3.4250564, 7.0300844, 4.6986392, 10.838692, 3.3358961, 16.306801, 6.5358413, 9.36370891, 7.65514962, 11.62668945, 6.45021057, 14.26106701, 1081.29305397, 1549.13697187, 1266.47201672, 1923.52567285, 1067.12626019, 2359.35849476, 4391.24258624, 6291.20497708, 5143.2734481, 7811.63609564, 4333.70977594, 9581.59812493
9.52603, -5.6718391, 2.5135825, 3.5251261, 6.9647239, 4.652106, 10.744624, 3.3034671, 16.176167, 6.64537489, 9.34080079, 7.63408443, 11.60186396, 6.43305331, 14.23540963, 1097.05589328, 1542.03197252, 1260.27762858, 1915.30100858, 1062.00465212, 2350.06155109, 4455.22132422, 6262.30055252, 5118.07629828, 7778.17242312, 4312.87576279, 9543.76563656
9.52688, -5.5815162, 2.5211225, 3.5559394, 6.9313644, 4.6309663, 10.693303, 3.2880665, 16.100276, 6.68908738, 9.3389717, 7.63353153, 11.59966989, 6.43220667, 14.23332461, 1101.9201188, 1538.4461617, 1257.50218164, 1910.86001722, 1059.60313143, 2344.71249279, 4474.9397589, 6247.68871944, 5106.76446825, 7760.07563424, 4303.08885427, 9521.96713556
9.52773, -6.5094295, 2.5445873, 3.3938694, 6.9392055, 4.6385824, 10.702421, 3.294556, 16.111608, 6.54936257, 9.36496902, 7.65674367, 11.63034201, 6.45282545, 14.26989948, 1076.59414897, 1539.42780556, 1258.62713351, 1911.81325137, 1060.72523043, 2345.70771122, 4372.05530579, 6251.6255653, 5111.2923494, 7763.88509755, 4307.61153226, 9525.93310529
9.52858, -6.9621732, 2.7973912, 3.3886532, 6.9598659, 4.6514747, 10.734372, 3.3031453, 16.159471, 6.5589012, 9.39978591, 7.68445122, 11.67362793, 6.47562014, 14.32290449, 1075.84457515, 1541.82970257, 1260.46648774, 1914.80385338, 1062.1841363, 2349.35984571, 4368.97657615, 6261.32994534, 5118.72131641, 7775.96818032, 4313.5018926, 9540.68865701
9.52943, -5.1434584, 2.7176715, 3.8456672, 6.9534092, 4.6485436, 10.723559, 3.3034944, 16.141124, 7.00283265, 9.41644107, 7.69921333, 11.69384605, 6.49044818, 14.34679147, 1146.18137062, 1541.22622517, 1260.16075603, 1913.97812163, 1062.31737269, 2348.19621276, 4654.57547133, 6258.82950755, 5117.43908539, 7772.55314559, 4314.00868347, 9535.88740313
9.53028, -4.0855584, 2.8697491, 4.2734948, 6.9560625, 4.6496263, 10.728237, 3.3028347, 16.149439, 7.39867955, 9.43939947, 7.7174114, 11.72267723, 6.50438212, 14.38273067, 1208.34407034, 1541.63216524, 1260.39899984, 1914.53453556, 1062.28841362, 2348.97148901, 4906.97555619, 6260.42824815, 5118.36589849, 7774.75091579, 4313.85679558, 9538.95993836
9.53113, -3.8003357, 2.9823209, 4.466708, 6.9263696, 4.6257898, 10.690631, 3.2831999, 16.100846, 7.58115773, 9.440491, 7.71497812, 11.72852563, 6.49965664, 14.39348964, 1235.44762852, 1538.45001376, 1257.2553893, 1911.31482614, 1059.20304787, 2345.60515224, 5017.00075867, 6247.45615115, 5105.55939108, 7761.61426145, 4301.29320908, 9525.21382262
9.53198, -3.6885738, 2.9738876, 4.5920312, 7.0599942, 4.7178285, 10.884959, 3.3504502, 16.377256, 7.70420313, 9.55272954, 7.8090173, 11.8614753, 6.58077275, 14.54942663, 1252.75029031, 1553.3319282, 1269.79371098, 1928.74803114, 1070.07367615, 2365.82526752, 5087.22428278, 6307.83961134, 5156.43496598, 7832.3460751, 4345.40293608, 9607.2488211
9.53283, -4.2013498, 3.2688312, 4.645517, 7.0914195, 4.7419971, 10.928703, 3.3699052, 16.437139, 7.76658985, 9.59577227, 7.84682534, 11.91235578, 6.61488328, 14.60920078, 1260.11640792, 1556.89824223, 1273.13448444, 1932.76010038, 1073.25391548, 2370.31875887, 5117.09623736, 6322.2715673, 5169.96020291, 7848.57603254, 4358.2827254, 9625.41962485
9.53368, -4.6971307, 3.5565832, 4.6799129, 7.1186859, 4.7618701, 10.968123, 3.3866492, 16.491623, 7.81312512, 9.63620009, 7.88124205, 11.96112558, 6.64646926, 14.66687508, 1264.8646992, 1560.00181055, 1275.89213111, 1936.38336488, 1075.99510016, 2374.41641546, 5136.33728831, 6334.82417089, 5181.11726339, 7863.22686355, 4369.37939568, 9641.98271994
9.53453, -2.4029108, 3.5307358, 5.6423041, 7.1299293, 4.7660509, 10.990028, 3.3845988, 16.526769, 8.5986693, 9.66597379, 7.90282454, 12.00058455, 6.65972965, 14.716244, 1388.94479156, 1561.34670317, 1276.54484726, 1938.45685106, 1075.74747881, 2377.11787228, 5640.15435737, 6340.23502214, 5183.72654294, 7871.584185, 4368.33909234, 9652.87591473
9.53537, 0.62254976, 3.7085875, 7.4811666, 7.0546051, 4.7157808, 10.876754, 3.3510644, 16.364665, 9.92378989, 9.63672024, 7.87897463, 11.96582234, 6.64177692, 14.67730966, 1599.45706708, 1553.18889954, 1269.88598157, 1928.57963787, 1070.481857, 2365.60093783, 6494.94049555, 6307.05861911, 5156.64599957, 7831.41370073, 4346.92253131, 9606.03297435
9.53622, 1.985093, 3.8609157, 8.5672189, 7.0007665, 4.6783484, 10.797218, 3.3222725, 16.2529, 10.64434945, 9.62214702, 7.8658466, 11.9496484, 6.62852377, 14.66103477, 1711.74637509, 1547.36326153, 1264.92788176, 1921.65499908, 1065.95067932, 2357.68031069, 6950.86010458, 6283.35232275, 5136.47166219, 7803.23257127, 4328.48823761, 9573.79331972
9.53707, 3.6311737, 3.9412402, 9.9495054, 6.931821, 4.6282659, 10.700657, 3.285128, 16.119042, 11.49769855, 9.59696347, 7.8418643, 11.92381952, 6.60672637, 14.63456391, 1844.81064795, 1539.83689167, 1258.23047988, 1913.18193871, 1060.05207023, 2348.12203518, 7491.13231888, 6252.74031121, 5109.23493577, 7768.76427336, 4304.50156596, 9534.90423849
9.53791, 4.4299454, 4.0380524, 10.740633, 6.9171983, 4.6190447, 10.678264, 3.2803028, 16.086346, 11.97371295, 9.60901822, 7.85217529, 11.93889769, 6.61714835, 14.65354177, 1916.88998328, 1538.32239427, 1257.06672864, 1911.31635577, 1059.34937979, 2345.90786972, 7783.76005951, 6246.54128072, 5104.46915571, 7761.12768122, 4301.61431455, 9525.83827915
9.53876, 3.3557057, 4.1247827, 9.9451616, 6.9476492, 4.6426407, 10.719562, 3.2975259, 16.142736, 11.54889018, 9.65279916, 7.89072425, 11.99010123, 6.650104, 14.71373404, 1844.67450826, 1541.8167698, 1260.36507774, 1915.14801327, 1062.20399799, 2350.18687313, 7490.46082505, 6260.68071187, 5117.82170666, 7776.62460413, 4313.17145628, 9543.13762446
9.5396, 2.7793588, 4.1004843, 9.4777562, 6.9155513, 4.6169479, 10.675825, 3.27667, 16.085682, 11.30056739, 9.65296845, 7.88723844, 11.9935626, 6.64452341, 14.72201387, 1800.93400432, 1538.36161689, 1256.96307152, 1911.37435544, 1058.91569228, 2346.19859945, 7312.79110322, 6246.60155146, 5103.96735494, 7761.24019415, 4299.78513093, 9526.86783814
9.5396, 2.7793588, 4.1004843, 9.4777562, 6.9155513, 4.6169479, 10.675825, 3.27667, 16.085682, 11.30056739, 9.65296845, 7.88723844, 11.9935626, 6.64452341, 14.72201387, 1800.93400432, 1538.36161689, 1256.96307152, 1911.37435544, 1058.91569228, 2346.19859945, 7312.79110322, 6246.60155146, 5103.96735494, 7761.24019415, 4299.78513093, 9526.86783814
9.54044, 1.8208111, 4.0713189, 8.7333928, 6.9667765, 4.6536806, 10.750688, 3.3038076, 16.189716, 10.87318765, 9.71138843, 7.93713327, 12.06378296, 6.68763805, 14.80420197, 1728.89150713, 1544.15959063, 1262.04409855, 1918.20214868, 1063.36807601, 2353.94254965, 7020.2032779, 6270.09513033, 5124.55875976, 7788.90344264, 4317.83025254, 9558.23724906
9.54129, 0.48710774, 4.088313, 7.8246629, 6.9885035, 4.6712989, 10.778582, 3.3189378, 16.225676, 10.31651717, 9.74972532, 7.97111575, 12.10824227, 6.71892578, 14.85599303, 1636.59285434, 1546.67806323, 1264.52279032, 1920.82875012, 1065.87773188, 2356.72675489, 6645.36949338, 6280.27135167, 5134.58258858, 7799.50660557, 4327.98624552, 9569.46624789
9.54213, -0.03435364, 4.0344382, 7.4562645, 7.0678676, 4.7217457, 10.900708, 3.3523468, 16.405433, 10.09458651, 9.82815697, 8.0330261, 12.20549043, 6.76865458, 14.97344495, 1597.71644915, 1555.54742539, 1271.42383984, 1931.81888269, 1071.30596652, 2369.91572389, 6487.46107346, 6316.23550945, 5162.56352824, 7844.07008457, 4349.99324146, 9622.94405513
9.54297, 0.01553817, 4.1278012, 7.5668447, 7.1132663, 4.7549648, 10.967682, 3.3771723, 16.500594, 10.19336961, 9.88313882, 8.08042149, 12.27206895, 6.80984098, 15.05255251, 1609.63604879, 1560.64747226, 1275.98019204, 1937.88367589, 1075.34269364, 2376.95012264, 6535.80856422, 6336.89405911, 5181.02354451, 7868.63386591, 4366.34976698, 9651.43081871
9.54382, 1.5617418, 4.0646323, 8.5734933, 7.1459611, 4.7813236, 11.009759, 3.3998275, 16.554488, 10.87649742, 9.92979948, 8.1223972, 12.32534433, 6.84918025, 15.11360374, 1713.48689758, 1564.3438003, 1279.60506469, 1941.73870579, 1079.02205756, 2381.00198882, 6957.43174237, 6351.85202034, 5195.70059587, 7884.22399155, 4381.25457778, 9667.80594536
9.54466, 3.3607197, 4.1124262, 10.000843, 7.1602841, 4.7867486, 11.035286, 3.4002012, 16.595843, 11.77527102, 9.96363327, 8.14653479, 12.36927952, 6.86601764, 15.16883635, 1850.76560981, 1566.02338652, 1280.42287927, 1944.12825831, 1079.15896869, 2384.14560452, 7514.77808741, 6358.62162503, 5198.98021919, 7893.86422417, 4381.77591358, 9680.49387294
9.5455, 5.2224981, 4.3163488, 11.811252, 7.075256, 4.72794, 10.912305, 3.3570903, 16.423058, 12.82767818, 9.92821486, 8.1158884, 12.32986542, 6.83882672, 15.12610467, 2011.46427372, 1556.80936243, 1272.62465818, 1933.40395914, 1072.37299083, 2371.87265873, 8167.20834637, 6321.15945813, 5167.27583275, 7850.25772434, 4354.18801893, 9630.58525472
9.54634, 5.0125157, 4.373549, 11.710171, 7.2337783, 4.8406354, 11.141579, 3.441474, 16.745567, 12.80366389, 10.06318006, 8.23197102, 12.48895264, 6.94104553, 15.3109654, 2002.98279028, 1574.26629222, 1287.79515132, 1953.74991146, 1085.84502469, 2395.22065403, 8132.70651488, 6391.98988281, 5228.8317542, 7932.80636782, 4408.85410962, 9725.30903015
9.54718, 5.5154702, 4.436395, 12.229716, 7.2433541, 4.8480597, 11.152483, 3.4480685, 16.76024, 13.11651674, 10.09439257, 8.25836952, 12.52553015, 6.96463361, 15.35502219, 2047.08102909, 1575.42127482, 1288.87508114, 1954.84637177, 1086.96307279, 2396.44223079, 8311.69285211, 6396.62893794, 5233.17526124, 7937.19563826, 4413.35886279, 9730.19215024
9.54802, 5.3613757, 4.3910527, 12.039979, 7.2192694, 4.8264252, 11.124466, 3.427765, 16.725527, 13.04626089, 10.1022897, 8.26011291, 12.54044017, 6.96111349, 15.37669852, 2031.28548463, 1572.91308267, 1286.08860504, 1952.52987186, 1083.83612035, 2394.13152743, 8247.49359181, 6386.39456047, 5221.82017683, 7927.72740604, 4400.62784124, 9720.73328923
9.54886, 5.2790452, 4.2153165, 11.775874, 7.255158, 4.8565576, 11.170172, 3.4544257, 16.783798, 12.934149, 10.15230653, 8.30626067, 12.5971185, 7.0053399, 15.44139051, 2009.02773695, 1576.93137848, 1290.18987579, 1956.67766607, 1088.12123478, 2398.47104351, 8157.05748029, 6402.65918694, 5238.43090055, 7944.50564272, 4417.99149628, 9738.2757873
9.5497, 3.9064156, 4.1229791, 10.504536, 7.3146682, 4.8932858, 11.261154, 3.4783474, 16.917635, 12.24624916, 10.21908402, 8.35824208, 12.67961606, 7.04694905, 15.54119751, 1897.61915825, 1583.49951572, 1295.15250689, 1964.77158324, 1091.96092295, 2408.18831518, 7704.65530115, 6429.27633036, 5258.53861913, 7977.30552446, 4433.54636103, 9777.65258541
9.55053, 1.2692036, 4.0760541, 8.4441964, 7.3149261, 4.8924606, 11.264578, 3.4765385, 16.925333, 11.00336736, 10.24121353, 8.37548795, 12.7087815, 7.06024824, 15.57812056, 1701.49499668, 1583.64008094, 1295.13542317, 1965.21005143, 1091.75461161, 2408.90750386, 6908.30400714, 6429.79681893, 5258.42817706, 7979.02344685, 4432.67407364, 9780.4962073
9.55137, -1.9881003, 4.1487384, 6.5291881, 7.3031152, 4.8867794, 11.244746, 3.4744995, 16.894555, 9.69496108, 10.25346269, 8.3874095, 12.72305208, 7.07233146, 15.59516084, 1496.27828907, 1582.4750076, 1294.4764427, 1963.6207337, 1091.51299594, 2406.88955741, 6075.04786939, 6425.01564951, 5255.71106166, 7972.50754869, 4431.6580337, 9772.22578477
9.55221, -4.2514918, 4.12351, 5.488966, 7.3325975, 4.90818, 11.284096, 3.4912847, 16.949879, 8.90707851, 10.29482416, 8.42267902, 12.77095563, 7.10366778, 15.65212513, 1372.01648569, 1585.78016951, 1297.40121445, 1967.19515245, 1094.22514872, 2411.00083359, 5570.48775959, 6438.38402513, 5267.54427501, 7986.95688556, 4442.63451701, 9788.84056571
9.55305, -3.1353185, 3.8866022, 5.7578642, 7.3448913, 4.9136765, 11.309879, 3.4910561, 16.990022, 9.14108563, 10.32427953, 8.44443017, 12.81138397, 7.11779511, 15.70232778, 1405.32265664, 1587.22328317, 1298.22096843, 1969.58314216, 1094.26813566, 2414.02803687, 5705.66811437, 6444.19218203, 5270.8308302, 7996.58902511, 4442.77389304, 9801.05368124
9.55388, -1.3409351, 3.8274739, 6.5705298, 7.3887384, 4.9476388, 11.365845, 3.519453, 17.064813, 9.78447152, 10.37581749, 8.49055681, 12.86879976, 7.16101797, 15.76841152, 1501.33097729, 1592.06720418, 1302.79248355, 1974.59082845, 1098.78781797, 2419.50775078, 6095.4181978, 6463.80815107, 5289.35000498, 8016.85774222, 4461.08910194, 9823.22472319
9.55472, 1.0396705, 3.8176796, 8.001375, 7.4040671, 4.9567254, 11.393693, 3.5242172, 17.107415, 10.81941176, 10.40774181, 8.51566889, 12.91081308, 7.18046666, 15.82025693, 1656.87540822, 1593.83262569, 1304.08220744, 1977.15080664, 1099.6104864, 2422.70053395, 6726.87682617, 6470.92454954, 5294.54437982, 8027.18772764, 4464.39379938, 9836.10958178
9.55555, 2.726177, 3.9459505, 9.3240236, 7.3385222, 4.9076005, 11.300838, 3.4862171, 16.979413, 11.70308075, 10.38252118, 8.49049715, 12.8840928, 7.15608901, 15.79282619, 1788.71085386, 1586.87517615, 1297.69628472, 1969.21794561, 1093.7439774, 2413.79173704, 7262.06894086, 6442.6270489, 5268.57645193, 7994.91793195, 4440.54115868, 9799.86338509
9.55639, 2.8573874, 4.0270598, 9.5177086, 7.3258604, 4.9023125, 11.280849, 3.4852019, 16.949508, 11.84830145, 10.39487359, 8.50335654, 12.89914089, 7.16974755, 15.8113314, 1807.32376762, 1585.61986164, 1297.09042655, 1967.61738393, 1093.66352714, 2411.83895845, 7337.57823751, 6437.47954746, 5266.0749869, 7988.35646092, 4440.17936336, 9791.85764661
9.55722, 2.8188093, 3.9676924, 9.4485364, 7.3566605, 4.9262759, 11.323145, 3.5046463, 17.006772, 11.82923158, 10.43793579, 8.54148986, 12.94964307, 7.20437584, 15.87030264, 1800.87246418, 1589.06274023, 1300.34937417, 1971.44298579, 1096.78823813, 2416.08179014, 7311.32926265, 6451.40682859, 5279.26470095, 8003.82541149, 4452.83055843, 9809.00638135
9.55805, 1.586244, 3.9453401, 8.5205351, 7.3711173, 4.9296261, 11.348557, 3.5027325, 17.048211, 11.25630069, 10.46957162, 8.56188206, 12.99070058, 7.21715009, 15.92214802, 1710.27149028, 1590.73663283, 1300.88411768, 1973.79453855, 1096.56683629, 2419.19584117, 6943.44564645, 6458.1520599, 5281.39433699, 8013.30968422, 4451.89682971, 9821.57214617
9.55889, -1.4771608, 3.9182117, 6.5849043, 7.4007109, 4.9541248, 11.390654, 3.5228862, 17.105537, 9.91606542, 10.51238769, 8.60098362, 13.04184335, 7.25293786, 15.98206916, 1503.61851981, 1594.04160362, 1304.20663039, 1977.59457664, 1099.79626278, 2423.43451407, 6104.41719832, 6471.51844152, 5294.84126447, 8028.67362026, 4464.97242, 9838.70252445
9.55972, -3.6005355, 3.7717426, 5.443512, 7.3884378, 4.945102, 11.372213, 3.5162808, 17.079461, 9.03440584, 10.52534438, 8.61088185, 13.05817535, 7.2610893, 16.00284077, 1367.20446327, 1592.8327843, 1303.11127403, 1976.13389738, 1098.84300982, 2421.75918539, 5550.55749561, 6466.56018735, 5290.35286525, 8022.68066781, 4461.06743247, 9831.82395914
9.56055, -3.2150361, 3.4567493, 5.3701711, 7.3421727, 4.9096491, 11.307752, 3.4874731, 16.991969, 8.99193433, 10.51408207, 8.59773968, 13.04809777, 7.24626976, 15.9948775, 1358.05976885, 1587.95108423, 1298.52420398, 1970.6657101, 1094.41051123, 2415.7204505, 5513.38878231, 6446.69100395, 5271.68902576, 8000.41829454, 4443.03761459, 9807.23112378
9.56138, -2.9246367, 3.4148038, 5.4459262, 7.3524122, 4.9200849, 11.319896, 3.4979266, 17.00753, 9.07397837, 10.54330542, 8.62478271, 13.08226922, 7.27222337, 16.03549928, 1367.70252848, 1589.17124228, 1299.99616878, 1971.86415496, 1096.12761701, 2416.99858849, 5552.49248635, 6451.59396768, 5277.62346647, 8005.22092822, 4449.97375584, 9812.34312482
9.56222, -4.3663277, 3.5594128, 4.9770008, 7.3993643, 4.9534511, 11.388913, 3.5225663, 17.103458, 8.69287096, 10.59928531, 8.67228052, 13.14984141, 7.31322551, 16.11466718, 1307.58809601, 1594.352356, 1304.49086725, 1978.00889663, 1100.06080446, 2423.98018694, 5308.40245429, 6472.57648293, 5295.82866535, 8030.10314451, 4465.90596236, 9840.60837871
9.56305, -3.5468662, 3.6808417, 5.3821143, 7.4176101, 4.9617087, 11.41841, 3.524913, 17.149348, 9.05870779, 10.63461552, 8.69772003, 13.19449002, 7.33101307, 16.17013326, 1359.86100962, 1596.43067501, 1305.67081037, 1980.70993506, 1100.50561974, 2427.40292006, 5520.57098181, 6480.96297826, 5300.57729173, 8041.00545095, 4467.67673068, 9854.42631771
9.56388, -2.0756076, 3.7169082, 6.0818902, 7.469349, 5.0002123, 11.491249, 3.5555536, 17.250656, 9.64991145, 10.69412895, 8.74980275, 13.26440147, 7.37832287, 16.25200128, 1445.66716103, 1602.1028917, 1310.82057731, 1987.15912782, 1105.35719703, 2434.73576709, 5868.86858623, 6503.93920985, 5321.44183373, 8067.12367514, 4487.33726898, 9884.1176202
9.56471, -0.38976394, 3.6230903, 6.9288987, 7.5076849, 5.0291165, 11.544506, 3.5781437, 17.32633, 10.32177196, 10.74422693, 8.79362623, 13.32323938, 7.41738878, 16.32207785, 1543.1640724, 1606.32351118, 1314.69752607, 1991.90065533, 1108.9421389, 2440.24419593, 6264.62045716, 6521.02217058, 5337.13891095, 8086.30904333, 4501.85546267, 9906.40203701
9.56554, 0.44426127, 3.5999497, 7.3906396, 7.465491, 4.9945707, 11.489349, 3.5486867, 17.250869, 10.68280198, 10.73676268, 8.78199627, 13.31962128, 7.40249283, 16.32110859, 1593.86665035, 1601.91755022, 1310.26775643, 1987.27826286, 1104.44679877, 2435.09808937, 6470.40157225, 6503.08470489, 5319.11408613, 8067.48067267, 4483.57100742, 9885.43332816
9.56637, -0.25384993, 3.6207127, 6.9969119, 7.4623768, 4.9946611, 11.482272, 3.5511857, 17.240092, 10.41653583, 10.75743415, 8.80081966, 13.34393828, 7.42090378, 16.35083359, 1550.94055475, 1601.69764329, 1310.3730794, 1986.8078384, 1104.91441887, 2434.51098767, 6296.09095754, 6502.140922, 5319.49988086, 8065.5076221, 4485.43411945, 9882.97234771
9.56719, -3.8685366, 3.5635612, 5.2113904, 7.5059948, 5.0259383, 11.5481, 3.5741505, 17.333315, 9.00877198, 10.81167345, 8.84702729, 13.41047183, 7.46062495, 16.42969893, 1338.59550716, 1606.48504985, 1314.56218492, 1992.63533216, 1108.55941965, 2441.25627994, 5434.02752878, 6521.5249407, 5336.46427388, 8089.10174275, 4500.19619179, 9910.27816773
9.56802, -7.0224441, 3.1085473, 4.0017622, 7.5637591, 5.0643551, 11.635091, 3.600145, 17.458381, 7.91130793, 10.87655835, 8.89989176, 13.48986309, 7.50382412, 16.52435945, 1173.08419738, 1612.76982753, 1319.67084014, 2000.26915407, 1112.66273251, 2450.22253122, 4762.09706844, 6546.9865547, 5357.16076747, 8120.02744217, 4516.81810096, 9946.59851275
9.56885, -8.1998281, 2.7608768, 3.5954583, 7.5551713, 5.0594543, 11.617504, 3.6000733, 17.431142, 7.51515031, 10.89388286, 8.91481596, 13.5088058, 7.51997185, 16.54715989, 1112.01761064, 1611.96903425, 1319.12628956, 1998.89946763, 1112.73105454, 2448.48505422, 4514.16377451, 6543.68433593, 5354.90809979, 8114.40347644, 4517.05995398, 9939.46717064
9.56968, -11.561446, 4.0960837, 3.0613702, 7.5846644, 5.0819154, 11.658624, 3.6182563, 17.487459, 6.94960994, 10.93882537, 8.95398206, 13.56207534, 7.55530791, 16.60985569, 1026.17979168, 1615.22756439, 1322.14549099, 2002.57680148, 1115.61718681, 2452.61221783, 4165.67793878, 6556.86058686, 5367.12216354, 8129.26747368, 4528.74042241, 9956.14286218
9.5705, -10.282715, 3.7400751, 3.6422849, 7.5584166, 5.0596616, 11.628269, 3.5956686, 17.451022, 7.59668474, 10.94340721, 8.95360401, 13.5735886, 7.54791457, 16.62828962, 1119.39436438, 1612.54399433, 1319.34050261, 2000.10913954, 1112.20793241, 2450.22853023, 4544.03821187, 6545.91604327, 5355.69397979, 8119.18716686, 4514.86581066, 9946.38924711
9.57133, -4.0273251, 4.0335325, 5.5897656, 7.5385345, 5.050881, 11.590755, 3.593993, 17.391621, 9.43157236, 10.95294144, 8.96542477, 13.58135701, 7.56268334, 16.63632262, 1386.83234566, 1610.53670606, 1318.28931569, 1997.02281734, 1112.0281405, 2446.22947827, 5629.62420511, 6537.71629427, 5351.38473238, 8106.59487847, 4514.10046507, 9930.07750734
9.57216, 1.2593569, 4.2610651, 8.7130805, 7.5316373, 5.0418154, 11.587292, 3.5834289, 17.39297, 11.80123604, 10.97201348, 8.97708017, 13.6092004, 7.56817263, 16.67356656, 1731.58588196, 1609.91472183, 1317.19976098, 1996.86704014, 1110.47188866, 2446.49902456, 7029.04077437, 6535.14003602, 5346.91979438, 8105.89875579, 4507.74764651, 9931.09355834
9.57298, 5.6022845, 4.5191574, 12.486613, 7.4892298, 5.0112667, 11.526412, 3.5627829, 17.307336, 14.1582941, 10.96496329, 8.96937872, 13.60303054, 7.56281162, 16.66877621, 2073.0564996, 1605.48920982, 1313.29584734, 1991.75484475, 1107.34638535, 2440.64112709, 8415.10983097, 6517.12485196, 5331.03116005, 8085.08392233, 4495.02531913, 9907.23752413
9.57381, 8.1717463, 4.7353895, 15.152264, 7.5404635, 5.0499122, 11.597489, 3.5932754, 17.405003, 15.63112047, 11.02682207, 9.02387892, 13.67518879, 7.61196176, 16.75283832, 2283.802767, 1611.08647426, 1318.4441702, 1998.02912776, 1112.15439555, 2447.69263902, 9270.51426078, 6539.79421988, 5351.88750031, 8110.48913241, 4514.50682744, 9935.78335391
9.57463, 10.468557, 4.9689544, 17.703843, 7.5299395, 5.0433881, 11.581723, 3.5891794, 17.383968, 16.93325599, 11.04339083, 9.03790753, 13.69598545, 7.62437559, 16.7795827, 2468.7905923, 1610.07542911, 1317.68521711, 1996.81148465, 1111.59878198, 2446.38573643, 10021.34715688, 6535.63930219, 5348.76511817, 8105.48337186, 4512.21635731, 9930.40107204
9.57545, 11.313763, 5.1638473, 18.805936, 7.5492641, 5.0532787, 11.614444, 3.5939335, 17.432994, 17.4909642, 11.08201116, 9.06677627, 13.74565648, 7.64629928, 16.84039463, 2544.65323585, 1612.25391862, 1319.0697395, 1999.77135844, 1112.4132426, 2450.00585431, 10329.20942661, 6544.43133533, 5354.34352926, 8117.43497137, 4515.48729308, 9945.01852318
9.57628, 11.982093, 5.314313, 19.670213, 7.5017102, 5.0236642, 11.539845, 3.574859, 17.322977, 17.92860173, 11.07189682, 9.06050052, 13.73225553, 7.64313177, 16.82492562, 2602.6555451, 1607.28282577, 1315.29286343, 1993.48122863, 1109.53657061, 2442.43731927, 10564.56810516, 6524.20137156, 5338.97044503, 8091.83844779, 4503.77488001, 9914.2183646
9.5771, 12.047126, 5.3296776, 19.760276, 7.4714673, 4.9984078, 11.502242, 3.5521482, 17.276243, 18.00970402, 11.07421682, 9.05786649, 13.7404616, 7.63581874, 16.83971451, 2608.79123935, 1604.15294996, 1312.07501941, 1990.37117989, 1106.08464318, 2439.31269643, 10589.39136904, 6511.44604701, 5325.8672739, 8079.15139993, 4489.72803849, 9901.45797193
9.57792, 11.921458, 5.2305978, 19.516853, 7.5013482, 5.0207459, 11.54426, 3.5679077, 17.334556, 17.9385563, 11.12121547, 9.09843535, 13.7963957, 7.66989463, 16.90592561, 2592.85592631, 1607.47102212, 1315.09646751, 1994.14410846, 1108.6138386, 2443.59850758, 10524.62609929, 6524.86368473, 5338.09012086, 8094.40313158, 4499.95930023, 9918.77734819
9.57874, 11.769711, 5.126868, 19.227253, 7.4945053, 5.0189697, 11.529902, 3.5701975, 17.312459, 17.84506393, 11.14117441, 9.11731111, 13.8188625, 7.68963292, 16.93319332, 2573.72879033, 1606.85114189, 1314.95668446, 1993.0443743, 1109.04784168, 2442.2130027, 10446.90603178, 6522.29673517, 5337.48115578, 8089.87620361, 4501.68589259, 9913.07625132
9.57957, 11.822569, 5.0571926, 19.185697, 7.4225236, 4.9633313, 11.431726, 3.5274569, 17.177252, 17.86658635, 11.11293018, 9.08739539, 13.79141082, 7.66096803, 16.90556289, 2571.12978528, 1599.23027331, 1307.74130563, 1984.682828, 1102.46818846, 2432.83162297, 10436.27422649, 6491.31202133, 5308.15167751, 8055.87270008, 4474.94343016, 9874.91884291
9.58039, 10.066375, 5.0108235, 17.353715, 7.4546841, 4.9887389, 11.474993, 3.5461856, 17.237607, 17.03079187, 11.16228825, 9.13132917, 13.84888554, 7.69873449, 16.97372254, 2445.46875325, 1602.80434067, 1311.17685642, 1988.57558176, 1105.46912777, 2437.27410973, 9926.1358857, 6505.76854131, 5322.0551805, 8071.61057255, 4487.08934232, 9892.87390066
9.58121, 8.5040805, 4.9684813, 15.759207, 7.3956663, 4.9479603, 11.389222, 3.5157744, 17.114874, 16.2665745, 11.1433964, 9.11469267, 13.82852807, 7.68315202, 16.95179843, 2330.57858162, 1596.55992684, 1305.89925482, 1981.26971006, 1100.79657747, 2428.75341332, 9459.72396145, 6480.37200501, 5300.59212312, 8041.89341571, 4468.08867235, 9858.21162245
9.58203, 7.6777175, 4.8549681, 14.825068, 7.3306326, 4.9004422, 11.297688, 3.4802873, 16.989309, 15.813286, 11.11973674, 9.09162291, 13.80443281, 7.6618091, 16.92823332, 2260.6097971, 1589.63708265, 1299.70531204, 1973.43145786, 1095.30433557, 2419.99860734, 9175.65195645, 6452.22215094, 5275.41002633, 8010.01581101, 4445.76122003, 9822.59962979
9.58285, 7.1582767, 4.7068609, 14.139987, 7.2771181, 4.8660747, 11.216163, 3.4570101, 16.871946, 15.4791716, 11.10460005, 9.08055923, 13.78622511, 7.65373698, 16.90852789, 2207.91553575, 1583.93611735, 1295.23131553, 1966.43731293, 1091.7124786, 2411.7958228, 8961.69985789, 6429.03220162, 5257.20939428, 7981.56483004, 4431.14757153, 9789.22876917
9.58367, 5.6467323, 4.5575417, 12.528971, 7.2345404, 4.8347621, 11.15603, 3.432661, 16.787567, 14.60444186, 11.09769373, 9.07224597, 13.78104335, 7.64438796, 16.90523225, 2078.48238612, 1579.40722217, 1291.14851764, 1961.29753818, 1087.93789512, 2405.9274432, 8436.27833004, 6410.59987407, 5240.5968571, 7960.64091309, 4415.79247931, 9765.33344149
9.58449, 4.302231, 4.3084645, 11.052161, 7.302978, 4.8810658, 11.257514, 3.4672563, 16.9329, 13.74863492, 11.17598923, 9.13678298, 13.87577428, 7.70067778, 17.01773084, 1952.28379049, 1586.97228838, 1297.40831857, 1970.33737232, 1093.48371606, 2416.49009209, 7923.99349711, 6441.25518764, 5265.96344728, 7997.26996733, 4438.26758049, 9808.1292632
9.5853, 3.7911734, 4.1043374, 10.389929, 7.3398999, 4.9103081, 11.307209, 3.4907698, 17.000824, 13.36113356, 11.23006019, 9.18525858, 13.93845782, 7.74457554, 17.09117815, 1893.0233344, 1591.08999928, 1301.37976289, 1974.81941057, 1097.26185686, 2421.50105796, 7683.40597107, 6457.91849408, 5282.04214872, 8015.40000865, 4453.56808321, 9828.3921543
9.58612, 2.6656065, 3.9838756, 9.3254206, 7.2757753, 4.8618104, 11.218272, 3.4526282, 16.880462, 12.68788832, 11.20713935, 9.1612375, 13.91611842, 7.72022646, 17.07054148, 1793.55459511, 1584.23653904, 1295.02870762, 1967.17668957, 1091.32798834, 2413.08461603, 7279.62526426, 6430.05145514, 5256.22343676, 7984.31738164, 4429.44910468, 9794.15501684
9.58694, 0.51107174, 3.8053407, 7.6129929, 7.3376538, 4.9060421, 11.307342, 3.485683, 17.004647, 11.49094535, 11.28123524, 9.22451799, 14.0042002, 7.77538658, 17.17362032, 1620.64842887, 1591.07154499, 1300.9983192, 1975.11034694, 1096.61717722, 2422.11584395, 6577.78756332, 6457.74273717, 5280.41147699, 8016.4556636, 4450.88194426, 9830.73391581
9.58776, -1.4145978, 3.7003773, 6.3734153, 7.3372486, 4.9076456, 11.303551, 3.4878205, 16.996177, 10.53881816, 11.3076516, 9.24788453, 14.03502696, 7.79619808, 17.21002197, 1482.95484521, 1591.14015147, 1301.30295076, 1974.91890473, 1097.03095178, 2421.68382278, 6018.878347, 6457.97074378, 5281.60663725, 8015.61603251, 4452.5265641, 9828.90367245
9.58857, -3.3242564, 3.524707, 5.3036417, 7.3070972, 4.8838378, 11.266483, 3.4680051, 16.949135, 9.63635765, 11.31092868, 9.24711881, 14.04494377, 7.79230038, 17.22660086, 1352.87992932, 1587.97846211, 1298.23341, 1971.81582792, 1093.98666757, 2418.49912709, 5490.90006852, 6445.08862716, 5269.1076018, 8002.95978228, 4440.13643616, 9815.90216161
9.58939, -3.5973971, 3.2266487, 4.952111, 7.3401501, 4.9078132, 11.310725, 3.4877745, 17.011016, 9.33380071, 11.36359662, 9.29196041, 14.10615203, 7.83316974, 17.2992974, 1307.36868249, 1591.67854604, 1301.50818668, 1975.82335094, 1097.17800081, 2423.08148196, 5306.14323153, 6460.05557342, 5282.35756908, 8019.16233783, 4453.05421549, 9834.42358466
9.59021, -3.8703756, 3.1439414, 4.734316, 7.2628505, 4.8555605, 11.194614, 3.4512235, 16.844573, 9.14817486, 11.33076906, 9.26457541, 14.0672886, 7.81074354, 17.25582942, 1278.38670102, 1583.38736561, 1294.65277873, 1965.794812, 1091.49101596, 2411.36873716, 5188.47514034, 6426.35438671, 5254.49283261, 7978.3976984, 4429.93813818, 9786.80921583
9.59102, -4.1633707, 2.9722995, 4.4972524, 7.2615003, 4.8502155, 11.199902, 3.4429281, 16.856672, 8.93746159, 11.35674141, 9.2815621, 14.10417437, 7.81996004, 17.3032019, 1246.05615393, 1583.35086292, 1294.0304648, 1966.39650915, 1090.25468078, 2412.40323083, 5057.21893936, 6426.15659526, 5251.92653161, 7980.77810299, 4424.88615219, 9790.93219025
9.59184, -4.9845444, 2.9896488, 4.2446661, 7.2546414, 4.8518038, 11.18395, 3.4490249, 16.827751, 8.7039195, 11.37892079, 9.30560715, 14.12832601, 7.84587282, 17.33030228, 1210.64409813, 1582.71492491, 1294.33393566, 1965.13473063, 1091.29681488, 2410.50347193, 4913.45783327, 6423.52534292, 5253.11710093, 7975.59468596, 4429.08109141, 9783.14533937
9.59265, -6.0687034, 2.9681312, 3.966444, 7.3137634, 4.8868506, 11.274802, 3.4705175, 16.963245, 8.43409526, 11.45271074, 9.36164934, 14.21976111, 7.88923618, 17.44184031, 1170.3769372, 1589.26216746, 1299.09114563, 1973.23837816, 1094.76829365, 2420.3577264, 4749.9948936, 6450.04779234, 5272.38371836, 8008.42183587, 4443.13591564, 9823.06338719
9.59346, -6.9980842, 3.4517146, 3.9313714, 7.2947995, 4.8758015, 11.249542, 3.4626565, 16.926819, 8.41704532, 11.46553458, 9.37369108, 14.2381987, 7.89936778, 17.46527, 1165.27251185, 1587.31143408, 1297.71245587, 1971.16457497, 1093.60420231, 2417.92675005, 4729.2419338, 6442.08090357, 5266.74756496, 7999.9434223, 4438.37711776, 9813.12136253
9.59428, -4.2700328, 3.3239638, 4.7279052, 7.3104251, 4.887438, 11.266549, 3.4737954, 16.94956, 9.25315749, 11.50606677, 9.40797608, 14.28403905, 7.93154316, 17.52002769, 1277.96981822, 1589.12307247, 1299.35208568, 1972.79369939, 1095.43934424, 2419.72176904, 5186.58174718, 6449.38292294, 5273.36069652, 8006.49252142, 4445.79021112, 9820.32954267
9.59509, -1.9947788, 3.3247502, 5.7078083, 7.3576799, 4.9208605, 11.338282, 3.4978577, 17.052113, 10.19178766, 11.57140575, 9.46316046, 14.36446001, 7.97841727, 17.61589765, 1404.27216771, 1594.36240014, 1303.87850473, 1979.20247866, 1099.30364445, 2427.20076306, 5699.12994175, 6470.59644249, 5291.6900282, 8032.44012542, 4461.43878605, 9850.60650029
9.5959, -0.31889362, 3.4135643, 6.6860496, 7.3554515, 4.9199505, 11.332643, 3.4981218, 17.042406, 11.05772484, 11.59806797, 9.48552446, 14.39615737, 7.99831391, 17.65413467, 1519.95868054, 1594.23248038, 1303.84916023, 1978.84869531, 1099.42206398, 2426.67959641, 6168.58697579, 6470.0191135, 5291.52999431, 8030.94218624, 4461.88486013, 9848.41518682
9.59672, -0.47267315, 3.6120296, 6.7918831, 7.3800327, 4.9352486, 11.371567, 3.5076758, 17.101877, 11.17274505, 11.64645977, 9.5239982, 14.45689228, 8.02924132, 17.72909948, 1532.04969094, 1597.00727105, 1305.96719344, 1982.38456522, 1101.0003921, 2431.08217858, 6217.60831271, 6481.22952058, 5300.08427668, 8045.22909708, 4468.25532532, 9866.20528813
9.59753, -0.88616172, 3.7159688, 6.6754972, 7.4110487, 4.9539453, 11.421652, 3.5173419, 17.174431, 11.10407849, 11.69985683, 9.56569033, 14.52463327, 8.06024062, 17.81073708, 1518.97264908, 1600.47162351, 1308.53019411, 1986.88443136, 1102.59352484, 2436.40411118, 6164.48925539, 6495.23882651, 5310.44474492, 8063.42874988, 4474.68619073, 9887.72705968
9.59834, 0.20713442, 3.7989983, 7.3884923, 7.3127007, 4.8891553, 11.273756, 3.4739923, 16.963172, 11.71115988, 11.65093815, 9.52662157, 14.46626156, 8.03038604, 17.74498066, 1598.14601495, 1589.92794612, 1300.03624295, 1974.11686717, 1095.85468692, 2421.54239323, 6485.75052275, 6452.39916203, 5275.9326516, 8011.55175023, 4447.30333902, 9827.33723691
9.59915, 0.24720818, 3.7830318, 7.4048383, 7.3441249, 4.9115696, 11.318257, 3.4905579, 17.024812, 11.75348026, 11.70519679, 9.57235605, 14.53109922, 8.06967633, 17.8217298, 1600.02488161, 1593.4519566, 1303.1040604, 1978.14773109, 1098.54125157, 2426.10788386, 6493.32522755, 6466.65055503, 5288.34180441, 8027.84801272, 4458.17168491, 9845.78909246
9.59996, 0.6745978, 3.6753014, 7.5721943, 7.3614979, 4.9208398, 11.349078, 3.4942589, 17.071915, 11.9154851, 11.74854134, 9.60551084, 14.58750922, 8.09428316, 17.89130309, 1618.11814758, 1595.44725179, 1304.42456027, 1980.97796329, 1099.20044108, 2429.63185984, 6566.70162327, 6474.69782962, 5293.65973073, 8039.27156166, 4460.81229084, 9860.01393152
9.60077, 0.31922914, 3.6921563, 7.3499853, 7.3760622, 4.9328516, 11.363721, 3.506141, 17.08953, 11.76387162, 11.78472157, 9.63731527, 14.62740622, 8.12496932, 17.93792073, 1594.42867086, 1597.25459107, 1306.20362631, 1982.54083413, 1101.22623344, 2431.23488892, 6470.58216604, 6482.05044258, 5300.89432289, 8045.63640834, 4469.04584515, 9866.54680841
9.60158, -0.55867795, 3.6036658, 6.7730003, 7.4478937, 4.9782324, 11.476969, 3.5359805, 17.258965, 11.31612117, 11.86653096, 9.70162816, 14.7306071, 8.17639704, 18.06402043, 1530.7934638, 1605.25039907, 1312.39218407, 1992.68960862, 1106.06584704, 2443.61862035, 6212.35557346, 6514.52106329, 5326.02672541, 8086.84952549, 4488.7011161, 9916.83601645
9.60239, -1.2550629, 3.5260719, 6.315929, 7.4687418, 4.9946109, 11.504645, 3.5498118, 17.293643, 10.95038548, 11.90788169, 9.73781722, 14.77907997, 8.20943847, 18.11982641, 1478.45762761, 1607.73321987, 1314.74368322, 1995.38578337, 1108.39083726, 2446.43401941, 5999.98319494, 6524.61871144, 5335.58747822, 8097.81825606, 4498.15150114, 9928.29468353
9.6032, -3.0235181, 3.427305, 5.4263423, 7.6300801, 5.1105802, 11.737036, 3.6351901, 17.620874, 10.17119322, 12.06098729, 9.87082416, 14.95882666, 8.32495462, 18.32871567, 1370.5916619, 1625.24575721, 1330.11624123, 2015.73627178, 1121.80676805, 2469.83656125, 5562.25229346, 6595.71132071, 5397.9914799, 8180.43332117, 4552.61216149, 10023.30194993
9.60401, -4.098706, 3.2560827, 4.8664558, 7.6675925, 5.1317657, 11.798445, 3.6475951, 17.712096, 9.65241609, 12.11599695, 9.91204017, 15.02941337, 8.35666428, 18.4146989, 1298.15076254, 1629.47706881, 1333.06753222, 2021.30163531, 1123.88546084, 2476.58774692, 5268.28399901, 6612.9052311, 5409.98669203, 8203.04649487, 4561.06329164, 10050.73368654
9.60481, -5.0165209, 3.2106355, 4.4868079, 7.6618456, 5.1310796, 11.785269, 3.6509705, 17.689897, 9.28757283, 12.13668813, 9.93202652, 15.05231313, 8.37794792, 18.4414959, 1246.66840595, 1629.10438783, 1333.17325147, 2020.46794804, 1124.56969875, 2475.39704155, 5059.3698643, 6611.41455597, 5410.43355247, 8199.69014959, 4563.85516547, 10045.9345359
9.60562, -6.2057325, 2.9811074, 4.0096522, 7.7985337, 5.2217506, 11.991369, 3.7136234, 17.986968, 8.79844339, 12.27040703, 10.04062056, 15.2155227, 8.46742624, 18.6350891, 1178.69069123, 1643.8151497, 1345.0999753, 2038.35998791, 1134.34570731, 2496.46500785, 4783.51102266, 6671.13768381, 5458.85413898, 8272.32924029, 4603.54462352, 10131.46873186
9.60643, -5.8832207, 2.8385184, 3.9875804, 7.7642026, 5.1997116, 11.93939, 3.6972242, 17.91296, 8.79285928, 12.26941416, 10.0407239, 15.21480764, 8.46668282, 18.63627347, 1175.61612423, 1640.43579573, 1342.45716099, 2034.23853521, 1132.00592821, 2491.69273402, 4771.04935725, 6657.44539182, 5448.14692743, 8255.63060583, 4594.06437599, 10112.13505161
9.60724, -6.9168294, 2.825534, 3.7032271, 7.7397592, 5.1851871, 11.900693, 3.6894675, 17.853944, 8.4916564, 12.2762568, 10.04811174, 15.22258354, 8.47586605, 18.6452978, 1133.09234456, 1638.09414088, 1340.7794605, 2031.24008469, 1130.98534353, 2487.95325606, 4598.48878509, 6647.96437105, 5441.3564278, 8243.48941556, 4589.93783099, 10096.99271264
9.60804, -8.5438632, 2.7185517, 3.3199871, 7.6469732, 5.1170197, 11.771126, 3.635513, 17.676013, 8.05730379, 12.22830675, 10.00299576, 15.17157068, 8.43149121, 18.59146856, 1073.01768478, 1628.48388675, 1332.13189343, 2020.44803893, 1122.84945528, 2475.88710437, 4354.69898285, 6608.98438658, 5406.27939654, 8199.71855527, 4556.93456889, 10048.05718302
9.60885, -9.0140503, 3.0145585, 3.2834445, 7.6187277, 5.1000473, 11.724188, 3.6273499, 17.606454, 8.03010371, 12.23200191, 10.00791058, 15.17391689, 8.44016699, 18.59483215, 1067.25422849, 1625.7144658, 1330.11792523, 2016.71454797, 1121.75436832, 2471.37695377, 4331.32325255, 6597.76712963, 5398.12403114, 8184.59405658, 4552.5055319, 10029.78688667
9.60965, -6.7191408, 2.7646888, 3.6483032, 7.6200888, 5.0985068, 11.731407, 3.6223736, 17.620091, 8.48259977, 12.25923953, 10.02778504, 15.21102799, 8.45240181, 18.64178899, 1125.15432275, 1626.09774357, 1330.1117575, 2017.63072134, 1121.14878599, 2472.69587588, 4566.31893288, 6599.34443041, 5398.11684348, 8188.33930258, 4550.06288876, 10035.17274476
9.61046, -5.2763298, 2.7315255, 4.0102514, 7.6245538, 5.1022001, 11.739012, 3.6255518, 17.632233, 8.91275883, 12.28948184, 10.05321797, 15.24902684, 8.4744869, 18.68873964, 1179.82292616, 1626.81529956, 1330.79075443, 2018.58389885, 1121.80685304, 2473.91452009, 4788.20166951, 6602.27866457, 5400.89056659, 8192.23510597, 4552.74882991, 10040.15210477
9.61126, -6.2131588, 2.7469986, 3.7752929, 7.6425834, 5.1180723, 11.758816, 3.6407768, 17.655193, 8.66636384, 12.33052834, 10.09054912, 15.29478547, 8.51056945, 18.74121863, 1144.90639555, 1628.97623726, 1333.05437342, 2020.58187542, 1124.3245229, 2475.88740452, 4646.51155309, 6611.07050809, 5410.09515807, 8200.37084655, 4562.9816598, 10048.19212643
9.61207, -6.8445461, 2.6952715, 3.585887, 7.4393748, 4.9720608, 11.467771, 3.5302218, 17.249294, 8.46468773, 12.19216583, 9.96737635, 15.13742998, 8.39873034, 18.56514321, 1115.98252507, 1607.41239858, 1314.09665435, 1995.71536154, 1107.28671787, 2447.62430141, 4529.14151027, 6523.57725587, 5333.17464387, 8099.47923336, 4493.85014998, 9933.52187511
9.61287, -8.3726735, 2.450539, 3.2613979, 7.4714638, 4.9975863, 11.512722, 3.5514891, 17.309693, 8.09017562, 12.24500322, 10.01465994, 15.20005167, 8.44231006, 18.6380614, 1064.4484885, 1611.11152476, 1317.65861914, 1999.91604599, 1110.77986582, 2452.26522026, 4320.00833383, 6538.61158043, 5347.64836187, 8116.5543274, 4508.04179743, 9952.3897142
9.61367, -10.889906, 4.8239778, 3.1145417, 7.4673471, 4.9950976, 11.502944, 3.5521888, 17.295946, 7.92320077, 12.2683669, 10.03403416, 15.22678056, 8.46158276, 18.67135114, 1040.35967758, 1610.90379949, 1317.52366801, 1999.35972376, 1111.05218229, 2451.6507159, 4222.25915692, 6537.79021326, 5347.11839724, 8114.32342446, 4509.16192892, 9949.9287678
9.61448, -7.2411027, 3.165451, 3.7601918, 7.4164366, 4.9563372, 11.43471, 3.5201495, 17.204148, 8.72513572, 12.25363208, 10.01722929, 15.21527371, 8.44204662, 18.66309974, 1143.28875224, 1605.64146883, 1312.59684085, 1993.71698742, 1106.19447758, 2445.49915372, 4640.00837493, 6516.45513692, 5327.14095413, 8091.44977657, 4489.46220297, 9924.99622854
9.61528, -3.5465885, 3.1946852, 4.946108, 7.3484251, 4.91227, 11.328906, 3.4905327, 17.049243, 10.02893727, 12.22419455, 9.99457272, 15.17808931, 8.42498183, 18.61982812, 1311.43402584, 1598.49685403, 1306.94034478, 1984.76291485, 1101.69278535, 2434.82190521, 5322.43936563, 6487.48043294, 5304.20181462, 8055.1366377, 4471.2070406, 9881.69568679
9.61608, -1.718945, 3.3235245, 5.8947714, 7.4042963, 4.9481328, 11.419279, 3.5133725, 17.182889, 10.97278206, 12.29773596, 10.05319121, 15.27223547, 8.47120844, 18.73403649, 1431.89730118, 1604.79765666, 1311.8949494, 1992.95608288, 1105.45351635, 2444.70510242, 5811.35743411, 6513.07379698, 5324.32770189, 8088.41537624, 4486.48482331, 9921.83947789
9.61688, -1.3456444, 3.5355706, 6.3058188, 7.4374079, 4.9731284, 11.465128, 3.5329212, 17.246643, 11.37413633, 12.35260307, 10.10095699, 15.33688424, 8.51362783, 18.8104841, 1481.19721087, 1608.61806832, 1315.39739745, 1997.24616508, 1108.68741435, 2449.59580127, 6011.4611721, 6528.60063972, 5338.56013409, 8105.85361923, 4499.62455673, 9941.72142547
9.61769, -1.3480793, 3.7857202, 6.5498347, 7.4283264, 4.9681533, 11.448295, 3.5307687, 17.220668, 11.61833008, 12.372972, 10.11873064, 15.36027344, 8.5302778, 18.83881312, 1509.80856039, 1607.87470417, 1314.93476504, 1996.07621405, 1108.51442147, 2448.11441184, 6127.60139503, 6525.60565545, 5336.70050101, 8101.13263014, 4498.93760946, 9935.7426357
9.61849, -1.322778, 3.932838, 6.7043836, 7.403202, 4.9469303, 11.418393, 3.5121107, 17.183736, 11.78097089, 12.37973804, 10.11974457, 15.37461143, 8.52679365, 18.86081482, 1527.74170456, 1605.38908705, 1312.31593517, 1993.76055688, 1105.74403394, 2445.84709224, 6200.40420563, 6515.53938556, 5326.08962579, 8091.76139199, 4487.70884368, 9926.57368181
9.61929, 0.02356129, 3.9268486, 7.5134529, 7.3780786, 4.9330517, 11.373835, 3.5065865, 17.115809, 12.49968113, 12.38656222, 10.12830995, 15.37915988, 8.53928342, 18.86591466, 1617.5365497, 1602.89825963, 1310.66635785, 1990.15902516, 1105.03643277, 2441.36679986, 6564.86223122, 6505.45191517, 5319.4124559, 8077.17131387, 4484.85194536, 9908.42321302
9.62009, 1.0726385, 3.9862687, 8.2441196, 7.3252064, 4.8911188, 11.30363, 3.4711916, 17.022115, 13.12300235, 12.37003698, 10.10799854, 15.36632561, 8.51530794, 18.85679262, 1694.61205307, 1597.3794107, 1305.27570617, 1984.29901101, 1099.60686444, 2435.03332596, 6877.70036777, 6483.07495543, 5297.55184268, 8053.41494716, 4462.83060615, 9882.75137732
9.62089, 0.97351158, 4.0019599, 8.210968, 7.3778176, 4.9309211, 11.37903, 3.5022952, 17.127886, 13.12636933, 12.44260737, 10.17211981, 15.45254657, 8.57282216, 18.95829696, 1691.45005478, 1603.34121179, 1310.76858861, 1991.19879076, 1104.6847867, 2442.94607466, 6864.89006047, 6507.29302779, 5319.86281832, 8081.44511772, 4483.45464931, 9914.89886372
9.62169, 1.0190902, 4.0728869, 8.3297647, 7.4128989, 4.9573316, 11.427706, 3.522985, 17.194354, 13.25118395, 12.50064306, 10.22262197, 15.52093376, 8.61774647, 19.0384351, 1703.89266613, 1607.38497846, 1314.46749766, 1995.74659157, 1108.10589142, 2448.04162916, 6915.41249239, 6523.72674704, 5334.89293948, 8099.9297581, 4497.35448525, 9935.61273002
9.62248, 0.34417864, 4.1770595, 7.9886295, 7.4221792, 4.9594057, 11.445723, 3.5220414, 17.222892, 13.0064089, 12.53680819, 10.24792839, 15.56836049, 8.63611649, 19.09740255, 1668.87994206, 1608.62447803, 1314.93345063, 1997.60938979, 1108.11844375, 2450.42827041, 6773.33230034, 6528.77889029, 5336.80164131, 8107.5168215, 4497.42025084, 9945.33191716
9.62328, 0.66388507, 4.1852515, 8.2245171, 7.4059375, 4.9510994, 11.417131, 3.5197419, 17.179128, 13.22745864, 12.55195084, 10.2629457, 15.58474499, 8.65319753, 19.11708918, 1693.58915748, 1607.09992933, 1314.02516771, 1995.40636294, 1107.91966197, 2447.67311972, 6873.64031305, 6522.61312169, 5333.13308322, 8098.60263726, 4496.6284878, 9934.1830069
9.62408, 1.1780528, 4.1949106, 8.6131388, 7.4196612, 4.956206, 11.4443, 3.519454, 17.224385, 13.56770844, 12.59266983, 10.29201603, 15.63941112, 8.67288177, 19.18658321, 1733.3948742, 1608.82505985, 1314.89616765, 1998.07323345, 1108.03743093, 2451.25587283, 7035.22022513, 6529.63659245, 5336.68597403, 8109.45355414, 4497.12149279, 9948.7572914
9.62488, 1.0721332, 4.2803013, 8.6447488, 7.4753615, 4.9976121, 11.522617, 3.5512423, 17.333208, 13.62420621, 12.66925621, 10.35896323, 15.72934298, 8.73223011, 19.29187741, 1736.82842119, 1615.09037117, 1320.57174373, 2005.19351566, 1113.19406124, 2459.34922532, 7049.17931114, 6555.08712959, 5359.73899391, 8138.37940059, 4518.06548651, 9981.63863882
9.62567, 0.72853852, 4.3892727, 8.5273621, 7.5537178, 5.0539411, 11.634951, 3.5944361, 17.490495, 13.56262083, 12.76487734, 10.44122263, 15.84231146, 8.80545195, 19.42393957, 1725.24684979, 1623.76908492, 1328.18624635, 2015.23719326, 1120.10638864, 2470.84180631, 7002.19689192, 6590.33276368, 5390.66140434, 8179.17019401, 4546.13522354, 10028.31613265
9.62647, 1.7089297, 4.3881385, 9.2375784, 7.5694829, 5.0611633, 11.663786, 3.5965149, 17.535263, 14.14926844, 12.80819773, 10.47321677, 15.89917863, 8.82868149, 19.49445326, 1795.91980545, 1625.70213971, 1329.33073587, 2018.03011389, 1120.59531692, 2474.36642033, 7289.05905353, 6598.20046746, 5395.32456071, 8190.53313367, 4548.13484173, 10042.65496886
9.62727, 2.6111408, 4.4357109, 9.9765315, 7.6315809, 5.1080148, 11.749688, 3.6338413, 17.652632, 14.73900469, 12.89097079, 10.54640491, 15.99526852, 8.89531529, 19.60573381, 1866.64469248, 1632.59749923, 1335.66622524, 2025.74622374, 1126.56135411, 2482.99934254, 7576.13392384, 6626.20869828, 5421.0564232, 8221.87786921, 4572.36437471, 10077.72696524
9.62806, 3.4521438, 4.5164339, 10.734992, 7.6233737, 5.0973895, 11.743014, 3.6210981, 17.650795, 15.32479395, 12.91419637, 10.56009174, 16.02815637, 8.9004902, 19.65060459, 1936.58226937, 1631.95693251, 1334.4705648, 2025.46562995, 1124.74801145, 2483.23158893, 7860.01494402, 6623.63075428, 5416.22152988, 8220.76622918, 4565.01968343, 10078.70293309
9.62886, 4.5632769, 4.6768296, 11.855872, 7.5702666, 5.063731, 11.663024, 3.5989462, 17.534514, 16.14334992, 12.89978573, 10.55023718, 16.0115175, 8.89435761, 19.63241728, 2035.47548737, 1626.50241643, 1330.2535882, 2018.85305972, 1121.46778584, 2475.40345238, 8261.42098179, 6601.51462072, 5399.12417163, 8193.95523562, 4551.72147922, 10046.96452832
9.62965, 5.0943497, 4.8372982, 12.513201, 7.5745738, 5.0649136, 11.670802, 3.5984995, 17.546119, 16.6240249, 12.93394682, 10.57640301, 16.05470466, 8.91482236, 19.6853212, 2091.44568865, 1627.20204534, 1330.6027034, 2019.82029375, 1121.56152933, 2476.58316293, 8488.61636781, 6604.3760977, 5400.55902405, 8197.90812574, 4552.11703895, 10051.78594267
9.63045, 5.1873611, 4.9933507, 12.785269, 7.5994843, 5.0826164, 11.708433, 3.6095915, 17.601777, 16.84418087, 12.98634757, 10.62034507, 16.1192321, 8.95001965, 19.76392597, 2114.37195815, 1630.11602353, 1333.12269562, 2023.37249897, 1123.45448668, 2480.87402849, 8581.69674704, 6616.22536302, 5410.80515956, 8212.35314132, 4559.8153516, 10069.23521567
9.63124, 6.3612514, 5.0626216, 13.931744, 7.5937986, 5.0802547, 11.695568, 3.6122375, 17.580573, 17.62514088, 13.01245952, 10.64320917, 16.14880958, 8.97465996, 19.79914185, 2207.45820872, 1629.74360255, 1333.00718623, 2022.55530904, 1124.02998297, 2479.74064462, 8959.53982551, 6614.73574209, 5410.35428236, 8209.06360495, 4562.16627689, 10064.6684837
9.63204, 7.0362231, 5.0727983, 14.579741, 7.670977, 5.1290021, 11.814454, 3.6449107, 17.754728, 18.07414667, 13.11016743, 10.72011233, 16.27008139, 9.0370429, 19.94526953, 2258.54508439, 1638.24631594, 1339.58506865, 2033.10911555, 1129.26873915, 2492.36056671, 9166.91992724, 6649.26855043, 5437.07059243, 8251.9266914, 4583.44452794, 10115.9236992
9.63283, 9.2271711, 5.1478662, 16.771273, 7.6232837, 5.1009246, 11.742165, 3.6253192, 17.648901, 19.43170139, 13.10083132, 10.71648266, 16.2593022, 9.03443379, 19.93364168, 2422.70314575, 1633.38374837, 1336.10823588, 2027.17517151, 1126.39396407, 2485.28399216, 9833.23275302, 6629.55451264, 5422.97692958, 8227.86948851, 4571.79165336, 10087.23499417
9.63362, 10.829393, 5.2187205, 18.440807, 7.6024405, 5.0838619, 11.714965, 3.6100579, 17.613629, 20.42526706, 13.1145773, 10.72444076, 16.27977056, 9.03722023, 19.96191511, 2540.80010167, 1631.38720485, 1334.06628661, 2025.12126737, 1124.18457117, 2483.16145954, 10312.59724998, 6621.47297276, 5414.70708758, 8219.56044439, 4562.8393629, 10078.65357929
9.63442, 12.053387, 5.308133, 19.780854, 7.5670088, 5.0585388, 11.661052, 3.5948362, 17.536218, 21.2064884, 13.11620996, 10.72404884, 16.28227579, 9.04036143, 19.96706393, 2631.88691019, 1627.82166715, 1330.93623229, 2020.75457797, 1121.97778632, 2478.06488261, 10682.3362761, 6607.02341683, 5402.02101401, 8201.86454433, 4553.89779911, 10058.00146181
9.63521, 13.043808, 5.3945476, 20.744369, 7.5026781, 5.0167107, 11.559325, 3.5709437, 17.382656, 21.76991042, 13.0922619, 10.70572433, 16.25072589, 9.03229325, 19.92804042, 2695.61711359, 1621.12404408, 1325.61563875, 2012.21474746, 1118.40626687, 2467.55111732, 10941.04164019, 6579.86090857, 5380.44362065, 8167.23014185, 4539.41677205, 10015.36137601
9.636, 12.790033, 5.3310182, 20.409116, 7.4977696, 5.0085177, 11.558891, 3.5607982, 17.388183, 21.64632198, 13.12012771, 10.72325475, 16.29033822, 9.04160849, 19.9801672, 2674.13661773, 1620.83027187, 1324.72612261, 2012.4707556, 1116.97942857, 2468.30370454, 10853.89216889, 6578.69043725, 5376.85112752, 8168.2964249, 4533.64057475, 10018.44934605
9.63679, 11.638213, 5.1528369, 19.155618, 7.5544825, 5.0533347, 11.638543, 3.5932624, 17.50143, 21.02281383, 13.20216391, 10.79771332, 16.38672133, 9.10515256, 20.09460752, 2591.0929929, 1627.18628737, 1330.83418487, 2019.68771438, 1122.223561, 2476.69018811, 10516.86642729, 6604.510484, 5401.66076539, 8197.61620877, 4554.9408396, 10052.52222193
9.63759, 10.424192, 4.9933206, 17.733454, 7.5453355, 5.0431755, 11.633704, 3.5804462, 17.501151, 20.27818736, 13.22731642, 10.8139537, 16.424474, 9.11173418, 20.14493039, 2493.42222412, 1626.44146321, 1329.69244294, 2019.56652991, 1120.38616128, 2477.03683964, 10120.46925776, 6601.50963153, 5397.04481693, 8197.15200348, 4547.49845109, 10053.96316092
9.63838, 8.7751307, 4.9197319, 16.020867, 7.506008, 5.0169018, 11.571674, 3.5646871, 17.411672, 19.32221673, 13.22569347, 10.81263995, 16.4214702, 9.1143279, 20.14346509, 2370.312608, 1622.43434234, 1326.41803794, 2014.46958235, 1118.08115166, 2471.05753667, 9620.81577848, 6585.26722074, 5383.77239575, 8176.49143734, 4538.157857, 10029.72741155
9.63917, 4.2767749, 4.8273818, 11.752083, 7.5448636, 5.0468834, 11.626866, 3.586375, 17.488172, 16.59045344, 13.29310782, 10.87207567, 16.50183212, 9.16492004, 20.23825385, 2030.40896338, 1626.86603917, 1330.5700161, 2019.56311674, 1121.64118148, 2476.84200876, 8241.21497961, 6603.27698194, 5400.64279947, 8197.19283658, 4552.62278351, 10053.2394374
9.63996, 1.5268916, 4.5535963, 9.2649285, 7.4992838, 5.0100176, 11.565505, 3.5584924, 17.406937, 14.76774635, 13.28627027, 10.85957462, 16.49967875, 9.15221491, 20.24204411, 1803.06187076, 1622.18166358, 1325.89526354, 2014.52143977, 1117.43588678, 2471.44398789, 7318.4616386, 6584.28558014, 5381.68644147, 8176.75650305, 4535.56908036, 10031.36293359
9.64075, -0.34228542, 4.0989986, 7.5813222, 7.5655996, 5.0607374, 11.659113, 3.5960381, 17.534997, 13.39255829, 13.37866394, 10.94203172, 16.6082481, 9.2236584, 20.36779036, 1631.26900925, 1629.57661966, 1332.78473438, 2022.95333281, 1123.47975449, 2480.88113358, 6621.19239608, 6614.3231201, 5409.66823921, 8211.0082083, 4560.11581501, 10069.70107574
9.64154, -1.0928235, 3.7658897, 6.7897323, 7.5752589, 5.0629579, 11.678232, 3.5938422, 17.567783, 12.70635115, 13.42125931, 10.97227504, 16.66414656, 9.24429996, 20.43868764, 1543.98461284, 1630.85512318, 1333.27212754, 2024.90751159, 1123.30099633, 2483.56265763, 6266.93285532, 6619.5345917, 5411.66461873, 8218.96753886, 4559.40549005, 10080.61886623
9.64233, -1.4854564, 3.6858798, 6.4585849, 7.5006827, 5.0134051, 11.564651, 3.5628335, 17.404026, 12.42431085, 13.38918121, 10.94636743, 16.6253152, 9.22786826, 20.39522421, 1506.08291094, 1623.04511285, 1326.92566312, 2015.33134595, 1118.60809511, 2472.32212843, 6113.11276491, 6587.85630278, 5385.92274725, 8180.12586622, 4540.37249572, 10035.02785434
9.64311, -3.3007208, 3.6199823, 5.5788662, 7.640478, 5.1121242, 11.770396, 3.6327992, 17.695252, 11.57649896, 13.54766749, 11.0816636, 16.81511343, 9.34167945, 20.61734034, 1399.96098664, 1638.33694596, 1340.11990719, 2033.47340825, 1129.70137394, 2493.28162424, 5682.38812981, 6649.94703651, 5439.49547579, 8253.79083243, 4585.41469281, 10120.13480448
9.6439, -3.7467999, 3.5589799, 5.3674366, 7.6318809, 5.1064793, 11.754764, 3.6292876, 17.671288, 11.38434882, 13.57502146, 11.10415513, 16.84735354, 9.36128409, 20.65659977, 1373.37776269, 1637.65472161, 1339.57593625, 2032.42021858, 1129.32057857, 2491.9576191, 5574.50650636, 6647.20017233, 5437.30572554, 8249.5435997, 4583.88440823, 10114.79458794
9.64469, -3.3934693, 3.6175299, 5.5581859, 7.6299182, 5.1028578, 11.755448, 3.6249389, 17.675921, 11.6149554, 13.6085218, 11.12904108, 16.89159285, 9.37996802, 20.71295389, 1397.77314238, 1637.68397088, 1339.29698269, 2032.77705383, 1128.80910221, 2492.64931707, 5673.54576087, 6647.3411664, 5436.19167398, 8251.01963036, 4581.82368977, 10117.63607226
9.64548, -3.7299348, 3.7522534, 5.5263193, 7.7159579, 5.1603943, 11.884841, 3.6665423, 17.863577, 11.6118429, 13.72075752, 11.22082032, 17.02863562, 9.4582658, 20.8769657, 1393.96468314, 1647.13315252, 1347.02366999, 2044.23336232, 1135.43462447, 2506.21310727, 5658.10623567, 6685.71770429, 5467.5725425, 8297.54847764, 4608.73206231, 10172.72545112
9.64627, -2.8844949, 3.8242298, 5.9564034, 7.7766082, 5.2063242, 11.970074, 3.7039388, 17.979444, 12.08685471, 13.81072126, 11.30021885, 17.13443025, 9.53132222, 20.99952054, 1447.40303971, 1653.83637002, 1353.20325287, 2051.85112422, 1141.37756047, 2514.6963859, 5875.03237023, 6712.9485999, 5492.67391044, 8328.49693069, 4632.86999575, 10207.19334083
9.64705, -1.0782996, 3.789259, 6.8499581, 7.8196827, 5.2331915, 12.035246, 3.7203909, 18.076783, 12.99555316, 13.88498383, 11.35884377, 17.22575629, 9.57734428, 21.11112538, 1552.402181, 1658.65037876, 1356.88674618, 2057.72707788, 1144.07520496, 2521.85933688, 6301.24646675, 6732.51105072, 5507.64352164, 8352.37520134, 4643.83516799, 10236.30179775
9.64784, 0.46024927, 3.8161762, 7.7796051, 7.8108448, 5.2301229, 12.016883, 3.7219914, 18.043577, 13.8860797, 13.91393216, 11.38562366, 17.25825151, 9.60480518, 21.14765399, 1654.63705171, 1657.9558948, 1356.68778883, 2056.45819497, 1144.48907558, 2519.91149453, 6716.24339343, 6729.71472113, 5506.85444233, 8347.25280178, 4645.53068286, 10228.42979957
9.64863, 0.04857075, 3.9214931, 7.6399245, 7.8304794, 5.2392936, 12.053187, 3.7232833, 18.102944, 13.797538, 13.96854725, 11.42597932, 17.3303771, 9.63208057, 21.23888286, 1639.95602686, 1660.28194647, 1358.07588584, 2059.86432971, 1144.85559528, 2524.4238453, 6656.67484764, 6739.17891211, 5512.50731263, 8361.1065471, 4647.03401827, 10246.7800603
9.64941, -0.39988096, 3.9495854, 7.4236824, 7.802251, 5.2205608, 12.01308, 3.7112621, 18.047256, 13.63686, 13.98024071, 11.43571357, 17.34729943, 9.64196395, 21.26230186, 1616.81479459, 1657.52673275, 1355.84224593, 2056.73229438, 1143.17151923, 2520.90321494, 6562.76505627, 6728.01767893, 5503.45911182, 8348.42115303, 4640.21366261, 10232.52359184
9.6502, -1.7100274, 4.0218428, 6.7735405, 7.8331796, 5.2453887, 12.052867, 3.7321242, 18.099024, 13.05908201, 14.04345043, 11.49194719, 17.4200728, 9.69354939, 21.34677937, 1544.62189507, 1661.05251407, 1359.26194722, 2060.43777253, 1146.54832652, 2524.88672357, 6269.75008957, 6742.35175746, 5517.35848271, 8363.49008783, 4653.93601879, 10248.72741465
9.65098, -2.5592042, 4.043181, 6.3537834, 7.8096719, 5.2234996, 12.02392, 3.7130786, 18.063163, 12.67396106, 14.05117232, 11.49150601, 17.43488971, 9.68864932, 21.36943629, 1496.21317004, 1658.79861734, 1356.61949356, 2058.26035679, 1143.78485495, 2522.74974438, 6073.27519242, 6733.22538097, 5506.65084413, 8354.67954349, 4642.73428685, 10240.08727229
9.65177, -1.7333249, 3.9209975, 6.6491348, 7.7620179, 5.1957924, 11.949058, 3.6954471, 17.951825, 12.99227755, 14.03750877, 11.48493696, 17.41684774, 9.68581602, 21.34799162, 1530.81819112, 1653.97280906, 1353.21542875, 2052.14422689, 1141.23357608, 2515.33218911, 6213.76127854, 6713.65956866, 5492.85191505, 8329.88163387, 4632.39400076, 10210.0130832
9.65255, -0.68634365, 3.9005455, 7.1931758, 7.7508741, 5.1836305, 11.941152, 3.6807251, 17.947757, 13.54134698, 14.05648943, 11.49525335, 17.44715593, 9.68652984, 21.38979487, 1592.4447347, 1653.02481516, 1351.82679421, 2051.76277055, 1139.12326904, 2515.41196502, 6463.93178244, 6709.83388435, 5487.23355293, 8328.36097453, 4623.84341659, 10210.37087962
9.65333, 0.11252245, 3.9647634, 7.7368285, 7.7439849, 5.1819829, 11.926404, 3.682537, 17.923829, 14.07296341, 14.0794705, 11.51733665, 17.47265219, 9.70907002, 21.42000014, 1651.7659973, 1652.52974474, 1351.80803759, 2050.79285155, 1139.56892029, 2514.0993314, 6704.74651018, 6707.84666663, 5487.17568791, 8324.45166993, 4625.66777252, 10205.0767155
9.65412, 0.02838739, 4.15357, 7.8579898, 7.7688762, 5.1958668, 11.965599, 3.6922658, 17.9815, 14.21273829, 14.13191866, 11.55715754, 17.53837092, 9.74245722, 21.49982809, 1664.89403753, 1655.42674755, 1353.81671592, 2054.461891, 1141.24094945, 2518.51085055, 6758.0578442, 6719.6286758, 5495.34773409, 8339.37294814, 4632.47040153, 10223.01817749
9.6549, 0.47842891, 4.3167683, 8.3035819, 7.7492873, 5.1832733, 11.934604, 3.6840193, 17.936391, 14.64080392, 14.14370106, 11.56735973, 17.55238733, 9.7519875, 21.51789177, 1711.69603959, 1653.57839844, 1352.37135529, 2052.09714291, 1140.13127086, 2515.71500643, 6948.05744319, 6712.14832157, 5489.49909546, 8329.80184454, 4627.98147536, 10211.70346315
9.65568, 1.8400842, 4.309831, 9.2560176, 7.7848829, 5.2089222, 11.988302, 3.7021606, 18.014377, 15.49024415, 14.20601337, 11.62037417, 17.62889189, 9.79656455, 21.61005144, 1807.46149722, 1657.61249189, 1355.91012653, 2057.00717338, 1143.10097736, 2521.54424159, 7336.80975347, 6728.54581778, 5503.88191197, 8349.76032177, 4640.05148256, 10235.39943393
9.65647, 3.4100354, 4.3238688, 10.451854, 7.7416685, 5.1759637, 11.927238, 3.6779719, 17.930637, 16.49576609, 14.19688642, 11.60837511, 17.6216173, 9.78543251, 21.60596567, 1920.95646705, 1653.24851423, 1351.8125269, 2052.06351285, 1139.52815262, 2516.04679962, 7797.53250979, 6710.85433613, 5487.26757031, 8329.72127587, 4625.56438331, 10213.11885652
9.65725, 3.9349067, 4.2710635, 10.818304, 7.8023842, 5.2225906, 12.010598, 3.7145243, 18.045597, 16.81811092, 14.28273201, 11.68532008, 17.72066181, 9.85483197, 21.72117172, 1954.62542185, 1659.95998166, 1358.0849725, 2059.52120528, 1145.3429692, 2524.46631141, 7934.22778242, 6738.11997788, 5512.74704567, 8360.021405, 4649.18337043, 10247.32949849
9.65803, 4.0876297, 4.264908, 10.937734, 7.7769609, 5.2013463, 11.981017, 3.6938711, 18.008002, 16.94677367, 14.28987101, 11.68641314, 17.73659269, 9.84836688, 21.74483496, 1965.67061753, 1657.49422919, 1355.51694849, 2057.28239411, 1142.3204074, 2522.20180641, 7979.08917194, 6728.13346183, 5502.34129239, 8350.96151314, 4636.92966274, 10238.17161612
9.65881, 3.615181, 4.2956325, 10.593309, 7.7722314, 5.2013574, 11.968738, 3.6976402, 17.98698, 16.7135561, 14.31613893, 11.71146949, 17.76549134, 9.87450577, 21.77871085, 1934.75519247, 1657.23105017, 1355.71546069, 2056.52683432, 1143.06920691, 2521.09566991, 7853.6229232, 6727.08765186, 5503.16549653, 8347.92244058, 4639.98471804, 10233.7157806
9.65959, 2.4100027, 4.3140563, 9.6590209, 7.724038, 5.1640964, 11.904331, 3.6667558, 17.900826, 15.99385984, 14.30240046, 11.69456046, 17.75575852, 9.85434418, 21.77325047, 1847.73593533, 1652.32530162, 1351.04720295, 2051.28426786, 1138.45100835, 2515.41639862, 7500.41653897, 6707.1965117, 5484.23429571, 8326.66949567, 4621.2538321, 10210.69645172
9.66037, -0.42052817, 4.2968325, 7.7336346, 7.8521217, 5.2544991, 12.08858, 3.7350865, 18.162523, 14.34221667, 14.45166767, 11.82197716, 17.93131333, 9.96723705, 21.97923354, 1653.59193954, 1666.21113861, 1363.01985853, 2067.39835704, 1149.17681225, 2534.10503022, 6712.36057662, 6763.58519398, 5532.85278236, 8392.10865521, 4664.80813414, 10286.59265636
9.66115, -0.51801354, 4.0042824, 7.3931298, 7.8192505, 5.2293241, 12.041861, 3.7173578, 18.095788, 14.0533677, 14.45269398, 11.81922563, 17.93548185, 9.9651405, 21.98644399, 1617.01435862, 1662.96180355, 1359.94858765, 2063.69976962, 1146.61308349, 2529.81323679, 6563.90462903, 6750.41790572, 5520.40418325, 8377.12318292, 4654.4168803, 10269.20554356
9.66193, -0.06496421, 3.7445944, 7.3818203, 7.817294, 5.2292633, 12.039368, 3.7159872, 18.091995, 14.07323273, 14.48239399, 11.84492704, 17.9727271, 9.98502692, 22.03207315, 1616.01226261, 1662.99575418, 1360.13862069, 2063.78647672, 1146.56854273, 2529.91626484, 6559.85883073, 6750.57834392, 5521.19408272, 8377.50322648, 4654.25167498, 10269.65817948
9.66271, -1.2162767, 3.571575, 6.5822337, 7.9175434, 5.3021054, 12.180917, 3.7732074, 18.288923, 13.31830063, 14.60687764, 11.95325937, 18.11766215, 10.08364398, 22.20016645, 1526.20471776, 1673.86862553, 1369.77842423, 2076.18541011, 1155.53068229, 2544.0181685, 6195.32493603, 6794.73724245, 5560.34346488, 8427.86232632, 4690.64730768, 10326.9364939
9.66349, -2.600902, 3.3926243, 5.7492529, 7.9275493, 5.3030903, 12.202581, 3.7700292, 18.326784, 12.47446922, 14.64825343, 11.98066378, 18.17365247, 10.10156648, 22.27201446, 1426.57658986, 1675.16990534, 1370.10514638, 2078.33349114, 1155.21213805, 2547.0209497, 5790.9237678, 6800.04234533, 5561.68838947, 8436.61034167, 4689.36997467, 10339.16037842
9.66427, -7.0932472, 3.5022089, 4.2261915, 7.929663, 5.3111237, 12.198735, 3.7774525, 18.314662, 10.71887907, 14.68257239, 12.01622339, 18.21093246, 10.13384579, 22.31383613, 1223.28382893, 1675.63727947, 1371.34225113, 2078.30865905, 1156.51735567, 2546.54938374, 4965.7110825, 6801.96239998, 5566.72887621, 8436.53786391, 4694.68402534, 10337.2808484
9.66505, -9.2466217, 2.7238119, 3.4621659, 8.0262974, 5.3717051, 12.347637, 3.8192827, 18.531557, 9.72324855, 14.80454532, 12.11137723, 18.36239717, 10.2124126, 22.49538369, 1107.36263763, 1686.06204824, 1379.3421585, 2091.25915787, 1163.07261952, 2561.95728141, 4495.16397084, 6844.30295396, 5599.22193838, 8489.13671156, 4721.30985557, 10399.86150414
9.66583, -10.130343, 2.9916102, 3.3022233, 8.06283, 5.4012836, 12.395879, 3.8428278, 18.597764, 9.51716547, 14.87127324, 12.17174631, 18.43924207, 10.26667616, 22.58576306, 1081.63927085, 1690.14116505, 1383.33612524, 2095.64585241, 1166.8222175, 2566.90380768, 4390.75877877, 6860.88454612, 5615.45369108, 8506.97239983, 4736.54667765, 10419.97617099
9.66661, -8.1573632, 2.7864749, 3.5710013, 8.0299369, 5.3782682, 12.348139, 3.8276024, 18.529869, 9.91906377, 14.87413588, 12.17297993, 18.44490544, 10.26925853, 22.59497436, 1124.96121484, 1686.93602075, 1380.58697958, 2091.91146542, 1164.67822134, 2562.58759773, 4566.63332706, 6847.89675538, 5604.3127787, 8491.84175354, 4727.85933482, 10402.49012409
9.66738, -6.8763826, 2.8653777, 3.8845762, 8.0234974, 5.375179, 12.337128, 3.8257911, 18.511655, 10.36837283, 14.90117932, 12.1965008, 18.47761093, 10.28962172, 22.63400496, 1173.48324117, 1686.50225924, 1380.38914316, 2091.27961684, 1164.5702607, 2561.69660723, 4763.61798921, 6846.15870014, 5603.52830255, 8489.30504822, 4727.4367873, 10398.90780969
9.66816, -7.395406, 3.0384534, 3.8477848, 7.998026, 5.3530788, 12.304624, 3.8073511, 18.471388, 10.34246732, 14.91111693, 12.19889767, 18.49494072, 10.2879829, 22.66045029, 1168.08328862, 1684.0687968, 1377.74943485, 2088.82759849, 1161.92979192, 2559.28227464, 4741.71347931, 6836.30336264, 5592.83154718, 8479.37991766, 4716.73399494, 10389.14209046
9.66894, -5.5176785, 3.0167081, 4.3449105, 7.827187, 5.2355834, 12.057726, 3.7188028, 18.12329, 11.01523121, 14.78448003, 12.09165482, 18.3499931, 10.19071778, 22.49685038, 1241.42993481, 1666.22885374, 1362.74418326, 2068.06650776, 1148.50627028, 2535.4223588, 5039.47359342, 6763.90674457, 5531.93791572, 8395.1306981, 4662.2583028, 10292.31990227
9.66971, -6.4299179, 3.2437638, 4.2442613, 7.8886543, 5.2819813, 12.142223, 3.7562355, 18.238753, 10.91139965, 14.87581842, 12.17244542, 18.45561444, 10.26492576, 22.61918628, 1227.14372517, 1672.99959772, 1368.96644718, 2075.5991137, 1154.43844364, 2543.85261202, 4981.49658317, 6791.41457417, 5557.21513235, 8425.73667685, 4686.35502471, 10326.57612547
9.67049, -5.7026426, 3.1691608, 4.4612441, 7.814823, 5.2244434, 12.040126, 3.7120196, 18.101613, 11.2124567, 14.83994729, 12.13368733, 18.41994382, 10.22769847, 22.58558913, 1258.30457868, 1665.39538409, 1361.68858834, 2067.15622461, 1147.79126135, 2534.64080037, 5108.0089268, 6760.56865143, 5527.68986349, 8391.49171611, 4659.38701043, 10289.21618328
9.67127, -5.2596487, 3.4528997, 4.8223544, 7.8401337, 5.2472702, 12.07033, 3.7319225, 18.137765, 11.68423523, 14.89815417, 12.18814027, 18.48546168, 10.27867272, 22.66014138, 1308.43084454, 1668.33378992, 1364.85943269, 2070.04975146, 1151.03232325, 2537.54116842, 5311.51130221, 6772.51978427, 5540.58040812, 8403.26616943, 4672.55966918, 10301.02481309
9.67204, -5.7274968, 3.8363992, 4.9428626, 7.9401493, 5.3114471, 12.224879, 3.7737366, 18.363851, 11.85631334, 15.02708467, 12.29042297, 18.64587136, 10.35967643, 22.85295052, 1324.86953442, 1679.18357962, 1373.37859587, 2083.56056484, 1157.62963579, 2553.67558648, 5378.26129315, 6816.58670207, 5575.18212254, 8458.14085589, 4699.35680473, 10366.55625717
9.67282, -3.8898644, 3.8945494, 5.7320169, 8.130365, 5.4473448, 12.49837, 3.8752936, 18.747481, 12.79738608, 15.24131935, 12.47555784, 18.89705948, 10.52252211, 23.144031, 1426.92464942, 1699.42628289, 1391.04039545, 2107.04590683, 1173.27445383, 2580.58857513, 5792.57001757, 6898.78455554, 5646.898658, 8553.50767855, 4762.88248745, 10475.84398662
9.67359, -1.3402529, 3.9355147, 7.0192157, 8.2002464, 5.4960529, 12.60221, 3.9118719, 18.896117, 14.19419177, 15.34192394, 12.56006325, 19.01908986, 10.59640836, 23.28909749, 1579.26231678, 1706.96033544, 1397.44727305, 2116.0861008, 1178.96874205, 2591.17212548, 6411.00290959, 6929.39200838, 5672.92617465, 8590.23482357, 4786.01430254, 10518.84279081
9.67437, 1.2472353, 4.0566525, 8.7134036, 8.1927939, 5.4920644, 12.588331, 3.9108397, 18.873225, 15.8517349, 15.37088595, 12.58492686, 19.05315771, 10.61983802, 23.32952755, 1759.8165411, 1706.43399721, 1397.14438802, 2115.2298032, 1178.98556459, 2589.98076543, 7143.98552622, 6927.27877757, 5671.71580275, 8586.78773941, 4786.09878495, 10514.04204322
9.67514, 1.0967192, 4.3028467, 8.8610596, 8.2065109, 5.4975831, 12.614684, 3.9102328, 18.916701, 16.02263288, 15.41950132, 12.62051143, 19.11741823, 10.64369351, 23.41066514, 1774.92094614, 1708.1085286, 1398.04801487, 2117.74845567, 1179.06430837, 2593.33657705, 7205.32602406, 6934.0997185, 5675.40304618, 8597.0409517, 4786.43444014, 10527.70015949
9.67591, 0.23168403, 4.4557109, 8.4609653, 8.212779, 5.5023014, 12.62351, 3.9141052, 18.929786, 15.69328568, 15.46140627, 12.65540686, 19.16875859, 10.67382728, 23.47344197, 1734.63804203, 1709.00753624, 1398.84984052, 2118.79516798, 1179.81837742, 2594.60805356, 7041.82033782, 6937.77245431, 5678.67705991, 8601.31885964, 4789.51161206, 10532.89696035
9.67669, 1.1377189, 4.3329782, 8.9717742, 8.2524685, 5.5325817, 12.676031, 3.9386782, 19.00096, 16.19846849, 15.53555332, 12.7203396, 19.25424237, 10.73272589, 23.57341816, 1786.49429612, 1713.38280515, 1402.89893162, 2123.5090335, 1183.68928466, 2599.86165301, 7252.35708948, 6955.55757494, 5695.1337794, 8620.48416677, 4805.2419725, 10554.2598887
9.67746, 0.73445577, 4.2806518, 8.6251135, 8.2667433, 5.5383792, 12.701944, 3.9388696, 19.041078, 15.91987555, 15.58563442, 12.75700139, 19.31934313, 10.75828539, 23.65391464, 1751.89323766, 1715.11187106, 1403.83663151, 2125.98562512, 1183.88911762, 2602.98096905, 7111.91628261, 6962.60010607, 5698.95949317, 8630.56689694, 4806.06929202, 10566.95827074
9.67823, -0.21800257, 4.0991809, 7.8477208, 8.2455224, 5.5267945, 12.667424, 3.9329185, 18.989846, 15.221461, 15.60248074, 12.77383275, 19.33876433, 10.77561437, 23.67801486, 1671.32064239, 1713.15671645, 1402.57038202, 2123.40169164, 1183.16544875, 2599.85260366, 6784.84969705, 6954.68633233, 5693.83814822, 8620.10613573, 4803.14760252, 10554.29383383
9.679, -0.47487847, 3.9078839, 7.5201306, 8.2013956, 5.4910069, 12.610891, 3.9039501, 18.917846, 14.93583304, 15.59770274, 12.76270566, 19.34147741, 10.76140281, 23.68932039, 1636.30212135, 1708.81356303, 1398.22414267, 2118.96453464, 1178.9704797, 2595.29449089, 6642.71168465, 6937.07822899, 5676.21329162, 8602.12199813, 4786.13385583, 10535.82514798
9.67978, -3.1044705, 3.837815, 6.1284275, 8.2133533, 5.5041237, 12.622222, 3.9184065, 18.927938, 13.51580472, 15.64687576, 12.80888937, 19.3970323, 10.8074224, 23.75303093, 1477.36892218, 1710.30940892, 1400.09829099, 2120.22689777, 1181.32440661, 2596.36702642, 5997.52882469, 6943.17433182, 5683.8408684, 8607.27591012, 4795.70611887, 10540.21500425
9.68055, -9.1295897, 3.9736162, 4.2232967, 8.1909164, 5.4847629, 12.594442, 3.8996005, 18.892824, 11.24696496, 15.66303044, 12.81706169, 19.42222633, 10.80735965, 23.78800301, 1226.60028815, 1708.21886014, 1397.83591578, 2118.19886606, 1178.6566872, 2594.33291237, 4979.52485539, 6934.71080568, 5674.6755676, 8599.0717629, 4784.89229667, 10531.99265081
9.68132, -10.315993, 3.1944386, 3.7410826, 8.2689856, 5.5445474, 12.701148, 3.9484947, 19.036954, 10.61097725, 15.77548981, 12.91783655, 19.5514163, 10.90115499, 23.93621433, 1154.61917547, 1716.58864361, 1405.63695836, 2127.46099068, 1186.19447519, 2604.58687347, 4687.32499181, 6968.71229997, 5706.36395473, 8636.70141863, 4815.50898066, 10573.65528372
9.68209, -8.4624299, 3.3335684, 4.0973011, 8.2816059, 5.5474692, 12.728074, 3.9454786, 19.084518, 11.13160888, 15.82582206, 12.95258492, 19.61960883, 10.92342534, 24.02423661, 1208.51467097, 1718.1467964, 1406.21082451, 2130.02319442, 1185.91300835, 2608.21618017, 4906.1371663, 6975.06125281, 5708.71281539, 8647.13206238, 4814.38250276, 10588.42449049
9.68286, -7.1285676, 3.5611382, 4.5349279, 8.3791477, 5.6178202, 12.869227, 3.9992733, 19.281605, 11.73955351, 15.95755351, 13.06623016, 19.7761896, 11.0244499, 24.20683318, 1271.60160661, 1728.48572633, 1415.30418967, 2142.11166081, 1194.14321804, 2622.02884749, 5162.26490466, 7017.05719533, 5745.64793703, 8696.23614107, 4847.81050414, 10644.53475684
9.68363, -4.5029987, 3.6808487, 5.4606046, 8.3951704, 5.6265566, 12.895239, 4.0034656, 19.319836, 12.91365898, 16.01193086, 13.10841838, 19.84465925, 11.05724669, 24.29017625, 1395.56203364, 1730.38817435, 1416.60942401, 2144.58605897, 1194.9420142, 2625.00719656, 5665.52063223, 7024.80410561, 5750.96608108, 8706.31062742, 4851.06965694, 10656.6616699
9.6844, -2.7691662, 3.9008783, 6.3639239, 8.3633566, 5.6057245, 12.846081, 3.989482, 19.251385, 13.97523836, 16.0209049, 13.11633832, 19.85555648, 11.06509101, 24.30679649, 1506.79508085, 1727.35663403, 1414.18940716, 2140.80461798, 1193.02614104, 2620.73250049, 6117.11062741, 7012.52065237, 5741.16093266, 8690.98847368, 4843.30814381, 10639.34362017
9.68517, -1.8663493, 4.0209872, 6.9308553, 8.341193, 5.5905888, 12.813897, 3.9786515, 19.205431, 14.62053331, 16.03924361, 13.13102336, 19.87972686, 11.07739772, 24.33782857, 1572.70788175, 1725.31632797, 1412.48362724, 2138.43109911, 1191.57833201, 2617.98212089, 6384.71721426, 7004.26124082, 5734.25531491, 8681.38197084, 4837.44678643, 10628.21373751
9.68594, -2.5569051, 4.0379195, 6.6921101, 8.4864847, 5.6895678, 13.02926, 4.0489804, 19.513025, 14.4022296, 16.21855312, 13.27968672, 20.09592802, 11.20265673, 24.59294235, 1545.60725205, 1740.5300446, 1425.13907081, 2156.63914282, 1202.23798452, 2639.24622207, 6274.71801407, 7066.04812469, 5785.65207189, 8755.33060635, 4880.73818794, 10714.57564089
9.68671, -4.0820414, 4.2757327, 6.2197845, 8.496131, 5.6997472, 13.038095, 4.0595402, 19.520385, 13.91937179, 16.26831474, 13.32477128, 20.15296899, 11.245283, 24.65903946, 1490.28131359, 1741.77152825, 1426.62024917, 2157.68308833, 1203.97927257, 2640.12674467, 6050.13111569, 7071.11202658, 5791.68475179, 8759.59825271, 4887.82379084, 10718.18644018
9.68748, -4.9565373, 4.2183136, 5.8999495, 8.5101196, 5.7055563, 13.065515, 4.0603803, 19.565696, 13.59080948, 16.32258763, 13.36503729, 20.22480968, 11.27468801, 24.74963667, 1451.6694306, 1743.45770489, 1427.55412046, 2160.26411153, 1204.27852046, 2643.57255851, 5893.39739896, 7077.98131352, 5795.49556054, 8770.10607756, 4889.05514609, 10732.21169493
9.68825, -3.9270636, 4.2802332, 6.4212225, 8.574514, 5.7536915, 13.152398, 4.1002971, 19.683455, 14.21427583, 16.42557706, 13.45516926, 20.34315698, 11.35856695, 24.88665602, 1514.66105605, 1750.29542157, 1433.7713106, 2167.749382, 1210.3591645, 2651.90074741, 6149.1476418, 7105.76463363, 5820.75536851, 8800.52401635, 4913.75755152, 10766.05829544
9.68901, -3.1397523, 4.5762647, 7.0199042, 8.5908726, 5.7610121, 13.185501, 4.0996821, 19.738946, 14.89935253, 16.48239974, 13.49743352, 20.41973592, 11.38614982, 24.98410421, 1583.924249, 1752.2152439, 1434.88867754, 2170.78660454, 1210.44178083, 2656.01665755, 6430.36043373, 7113.58234641, 5825.31101768, 8812.88376053, 4914.109333, 10782.8038095
9.68978, -0.7988954, 4.9722363, 8.6209318, 8.5830497, 5.7600114, 13.165445, 4.1049901, 19.703791, 16.55330384, 16.51689453, 13.53066849, 20.45621849, 11.42256503, 25.02548357, 1755.53289472, 1751.67156671, 1434.97236809, 2169.44996585, 1211.40098904, 2654.03571613, 7127.07531215, 7111.39917439, 5825.67046677, 8807.48708216, 4918.02011119, 10774.79806097
9.69055, 3.0874225, 5.2257478, 11.570588, 8.5185271, 5.7101375, 13.079472, 4.0631533, 19.58883, 19.2263452, 16.49685949, 13.50648385, 20.44156428, 11.39332864, 25.01631111, 2034.10164927, 1745.32854539, 1428.95390686, 2162.6689416, 1205.38710517, 2646.66628887, 8258.03077002, 7085.67186736, 5801.25645934, 8779.98730866, 4893.62161808, 10744.91614484
9.69132, 6.592435, 5.3887338, 14.772219, 8.6183473, 5.7827381, 13.219063, 4.1201462, 19.782905, 21.78005871, 16.6359717, 13.62708419, 20.60328706, 11.50250659, 25.20468128, 2298.69258217, 1755.77969083, 1438.21822368, 2174.4947417, 1213.98784684, 2660.13120863, 9332.24664554, 7128.12546452, 5838.88741698, 8828.02746936, 4928.55551859, 10799.61746123
9.69208, 10.201804, 5.6789462, 18.541207, 8.5547919, 5.7357075, 13.13422, 4.0813654, 19.666942, 24.46321271, 16.61686972, 13.60623564, 20.5895395, 11.4774981, 25.19491565, 2575.66462976, 1749.5446783, 1432.56326595, 2167.81619316, 1208.43432306, 2652.70362769, 10456.7344477, 7102.83625204, 5815.94881511, 8800.94326, 4906.02567887, 10769.49890244
9.69285, 12.350155, 5.9807599, 20.898116, 8.5376367, 5.7302954, 13.09605, 4.0852297, 19.599476, 26.03914697, 16.64339882, 13.63520558, 20.61310176, 11.51281233, 25.21711594, 2734.87200404, 1748.04364959, 1432.09537812, 2164.97856098, 1209.18201249, 2648.53470467, 11103.12531546, 7096.76638234, 5814.06896684, 8789.452754, 4909.0777901, 10752.61024457
9.69362, 14.672428, 6.1052174, 23.371383, 8.509492, 5.7061022, 13.0619, 4.0620008, 19.559049, 27.60895593, 16.65940915, 13.64198445, 20.64005996, 11.51006509, 25.25699304, 2892.60270084, 1745.41377154, 1429.27683211, 2162.46834285, 1205.91468394, 2646.18649387, 11743.52549987, 7086.11352953, 5802.64580387, 8779.29143868, 4895.82957154, 10743.11330734
9.69438, 15.408046, 6.1802435, 24.213794, 8.5403645, 5.7287716, 13.106118, 4.0808082, 19.619877, 28.17506326, 16.73291795, 13.70453272, 20.72862596, 11.56662271, 25.36189022, 2944.69517053, 1748.82811158, 1432.31874712, 2166.43647643, 1208.87671946, 2650.67854357, 11955.05298888, 7099.99899195, 5815.01497684, 8795.4308928, 4907.87140984, 10761.38636082
9.69515, 15.033951, 6.0743009, 23.719616, 8.5957835, 5.7693515, 13.185034, 4.1144615, 19.730444, 27.95978325, 16.83149559, 13.78933978, 20.84589762, 11.64491908, 25.50048278, 2914.91522901, 1754.74832491, 1437.59184974, 2173.26521742, 1214.02772159, 2658.52367055, 11834.19071908, 7124.05840632, 5836.4428429, 8823.18456818, 4928.80048536, 10793.27310635
9.69591, 13.625481, 6.0079852, 22.231684, 8.5813183, 5.7588203, 13.16405, 4.1059054, 19.699319, 27.13961776, 16.86143575, 13.81288225, 20.8839338, 11.66331529, 25.54719087, 2822.41362514, 1753.52307495, 1436.48548846, 2171.84706967, 1212.93896883, 2656.80748488, 11458.68418969, 7119.1078998, 5831.97069655, 8817.45661158, 4924.39678629, 10786.34175053
9.69667, 9.9101693, 5.8823601, 18.554909, 8.6200452, 5.7828928, 13.226235, 4.1167051, 19.796735, 24.85939325, 16.94399761, 13.87821722, 20.98839493, 11.70943631, 25.67780491, 2578.85123117, 1757.72790083, 1439.69151712, 2177.2835548, 1214.70761368, 2663.75120823, 10469.88316747, 7136.20294938, 5845.00641186, 8839.55777117, 4931.59382137, 10814.56875075
9.69744, 6.1473877, 5.6909482, 14.801707, 8.6647119, 5.8118274, 13.29485, 4.1363259, 19.897958, 22.26290314, 17.03346328, 13.95025831, 21.09927906, 11.76882947, 25.81250482, 2303.6474264, 1762.53265883, 1443.49892074, 2183.24176303, 1217.77620592, 2670.94142823, 9352.61448942, 7155.73411719, 5860.4840163, 8863.77763928, 4944.06880927, 10843.79719562
9.6982, 2.4102334, 5.6360211, 11.629896, 8.6678572, 5.8186138, 13.293188, 4.1462151, 19.89097, 19.78652957, 17.08195552, 13.99559863, 21.15418442, 11.81429001, 25.87674785, 2042.25729658, 1763.10596505, 1444.5490971, 2183.41914614, 1219.40635859, 2670.85629825, 8291.42041391, 7158.08571965, 5864.76733006, 8864.52755523, 4950.70370974, 10843.48797332
9.69897, 0.46497554, 5.4562684, 10.01727, 8.5967034, 5.7634253, 13.196945, 4.1017774, 19.761597, 18.41338935, 17.05787855, 13.96687932, 21.13468357, 11.78270733, 25.86247392, 1895.66024286, 1756.11027347, 1437.89159902, 2175.81775014, 1213.03087763, 2662.54423157, 7696.27291672, 7129.70796712, 5837.75822297, 8833.69648396, 4924.83646574, 10809.77835359
9.69973, 1.3424934, 5.3373985, 10.510596, 8.6614549, 5.8128425, 13.28507, 4.1421285, 19.88042, 18.91215659, 17.16812267, 14.06441463, 21.26225425, 11.87241769, 26.00998855, 1942.05690495, 1762.96505427, 1444.25060278, 2183.38440049, 1219.15819827, 2670.92108873, 7884.66722702, 7157.56204174, 5863.59512243, 8864.44644469, 4949.7296737, 10843.82435993
9.70049, 4.3350315, 5.5189815, 12.968807, 8.6311295, 5.7872302, 13.248558, 4.1173968, 19.83529, 21.05677874, 17.17812412, 14.06621654, 21.28267562, 11.86460492, 26.04121225, 2157.54955112, 1760.12933636, 1441.27264514, 2180.69571779, 1215.68799046, 2668.27165228, 8759.58752597, 7146.07317864, 5851.52441917, 8853.56027978, 4935.6573763, 10833.10418947
9.70126, 6.7514857, 5.5978162, 15.138691, 8.6932267, 5.8349884, 13.332273, 4.1579406, 19.948862, 22.79969618, 17.27728114, 14.15483776, 21.39621713, 11.94879301, 26.1724248, 2331.40784449, 1766.70726009, 1447.41840141, 2187.89356079, 1221.83688487, 2676.28989398, 9465.47933409, 7172.80380577, 5876.49604026, 8882.81358999, 4960.63861616, 10865.69505345
9.70202, 10.227649, 5.5318093, 18.345489, 8.6624367, 5.8096072, 13.294389, 4.1354962, 19.902394, 25.15268244, 17.28381856, 14.15445156, 21.41183326, 11.9421762, 26.19825236, 2566.85454322, 1763.82969498, 1444.47489357, 2185.0974188, 1218.71014371, 2673.5559226, 10421.42432736, 7161.14504467, 5864.56518771, 8871.49116342, 4947.96075346, 10854.6317149
9.70278, 12.629098, 5.5887811, 20.670195, 8.6283425, 5.7910155, 13.233356, 4.130381, 19.804875, 26.75658937, 17.28710042, 14.16236655, 21.40885619, 11.96061535, 26.19054403, 2725.03095166, 1760.60868796, 1442.36945339, 2180.38984455, 1218.1316006, 2667.38193431, 11063.65749808, 7148.09184089, 5856.03683081, 8852.4082406, 4945.62852888, 10829.60181416
9.70354, 13.059385, 5.605439, 21.108852, 8.6158669, 5.7762154, 13.225676, 4.1141825, 19.80243, 27.09777647, 17.31214334, 14.17499905, 21.44915997, 11.96308325, 26.24584695, 2754.19076576, 1759.58884876, 1440.73265703, 2180.07106111, 1215.91575743, 2667.601505, 11182.08437263, 7143.97536023, 5849.41113362, 8851.14380846, 4936.64881847, 10830.52977752
9.7043, 10.953938, 5.5317451, 19.073073, 8.7151953, 5.8495169, 13.366275, 4.1670781, 19.788381, 25.81420043, 17.44965738, 14.295796, 21.60993887, 12.06602337, 26.29380719, 2618.39173637, 1769.95753983, 1450.05436907, 2191.94413972, 1223.88357451, 2667.03931656, 10630.77272002, 7186.09674353, 5887.27737532, 8899.37882123, 4969.01511554, 10828.28379569
9.70507, 7.9491409, 5.6435871, 16.32765, 8.6171242, 5.7801771, 13.227209, 4.1149508, 19.806316, 23.93722863, 17.38974458, 14.24238099, 21.54498195, 12.01695266, 26.36415636, 2422.97841275, 1760.22781743, 1441.6448214, 2180.82999415, 1216.3821187, 2668.63732244, 9837.42062576, 7146.61812343, 5853.15429407, 8854.28522714, 4938.57579596, 10834.80880401
9.70583, 2.9336142, 5.5196312, 11.8254, 8.617046, 5.7820012, 13.220961, 4.1200575, 19.793809, 20.41621959, 17.42796238, 14.27599861, 21.58732949, 12.05088791, 26.41387364, 2062.33036296, 1760.47361913, 1442.08016887, 2180.62922331, 1217.3121435, 2668.17925648, 8373.1987224, 7147.64022448, 5854.94159638, 8853.49997968, 4942.36843318, 10832.98560826
9.70659, -0.17789872, 4.9730184, 9.0857789, 8.6278109, 5.7843566, 13.246382, 4.1144201, 19.837787, 17.93527722, 17.47741991, 14.31049121, 21.65587068, 12.06927904, 26.50169327, 1807.98169075, 1761.82697445, 1442.58188896, 2183.03944798, 1216.65448804, 2671.52693661, 7340.55096051, 7153.15910315, 5856.99840038, 8863.3155959, 4939.71499627, 10846.61405639
9.70735, -1.4716299, 4.6732333, 8.0080726, 8.6436359, 5.797809, 13.265274, 4.1274589, 19.862524, 16.87543107, 17.53230862, 14.35895474, 21.71945818, 12.11524646, 26.5771307, 1697.61652903, 1763.69639239, 1444.46673996, 2184.9107766, 1218.75657863, 2673.57770978, 6892.48283343, 7160.77329597, 5864.67087142, 8870.94332712, 4948.26637975, 10854.97705362
9.70811, -2.7064226, 4.6150279, 7.2797291, 8.6593225, 5.8065578, 13.29168, 4.1312805, 19.901486, 16.12562827, 17.58737372, 14.40185426, 21.78958573, 12.14790471, 26.66255643, 1618.80996714, 1765.55079923, 1445.76476853, 2187.39995624, 1219.49662336, 2676.58483684, 6572.54300768, 7168.32660767, 5869.96084347, 8881.07966915, 4951.28777773, 10867.22302862
9.70887, -1.4488974, 4.7067613, 7.9811588, 8.6035245, 5.7720765, 13.204853, 4.1107958, 19.773322, 16.92249939, 17.56991786, 14.39121861, 21.76698694, 12.1449151, 26.63614378, 1695.25065559, 1760.10730294, 1441.67372774, 2180.55843992, 1216.64506, 2668.33752866, 6882.92373836, 7146.24961065, 5853.37058618, 8853.33233733, 4939.72684039, 10833.77473264
9.70963, 1.0020655, 4.8525109, 9.6060685, 8.5361919, 5.7211684, 13.112144, 4.0692011, 19.648221, 18.60720927, 17.54044016, 14.35987859, 21.73928507, 12.11052524, 26.61154073, 1860.10083252, 1753.45947201, 1435.5093089, 2173.20403422, 1210.64893448, 2660.26722995, 7552.26106997, 7119.28271664, 5828.36203264, 8823.50243481, 4915.39848668, 10801.04491389
9.71039, 3.2067674, 4.9481009, 11.316413, 8.50105, 5.6975897, 13.06076, 4.0544026, 19.576441, 20.24156477, 17.54389314, 14.36267303, 21.74572606, 12.11582869, 26.62297339, 2019.20662561, 1750.09914815, 1432.75506938, 2169.25492777, 1208.62007628, 2655.7869838, 8198.27989614, 7105.66342275, 5817.19915754, 8807.49837009, 4907.17767451, 10782.89104323
9.71115, 4.8801289, 4.9550539, 12.696213, 8.5645838, 5.7419348, 13.152809, 4.085888, 19.705415, 21.48881803, 17.64934367, 14.45122147, 21.87180801, 12.19041968, 26.77122358, 2139.07595936, 1756.88056429, 1438.52772078, 2177.20019049, 1213.47919784, 2664.90603109, 8684.99670368, 7133.22116628, 5840.65678378, 8839.78728989, 4926.92313572, 10819.95241652
9.7119, 5.8071072, 5.0910944, 13.651982, 8.5699222, 5.7453334, 13.161274, 4.0879404, 19.719194, 22.33317446, 17.69461202, 14.48805957, 21.92812864, 12.22094762, 26.84090685, 2218.44615089, 1757.67865017, 1439.1585951, 2178.21128248, 1213.95703322, 2666.21776462, 9007.28275756, 7136.48541464, 5843.23779679, 8843.92209343, 4928.87972483, 10825.31450651
9.71266, 6.1154585, 5.2535704, 14.118819, 8.5457428, 5.7286353, 13.125365, 4.0766951, 19.668055, 22.76389125, 17.71014943, 14.50016367, 21.94840733, 12.23211154, 26.86754741, 2256.38393015, 1755.45104079, 1437.27343984, 2175.55219613, 1212.46141982, 2663.14320119, 9161.34792945, 7127.46511927, 5835.60354078, 8833.15571483, 4922.82397938, 10812.86793709
9.71342, 6.1582341, 5.3634641, 14.295667, 8.5691348, 5.7430138, 13.161815, 4.0869556, 19.722142, 22.9587806, 17.77522446, 14.55179393, 22.02949275, 12.27570847, 26.96644189, 2270.79964287, 1758.10614939, 1439.28412602, 2178.88594119, 1214.16180133, 2667.1881092, 9219.90977714, 7138.26960776, 5843.78715544, 8846.72139857, 4929.74459383, 10829.32781091
9.71418, 6.8987377, 5.4669007, 15.08395, 8.5769946, 5.7513557, 13.169871, 4.0932758, 19.73039, 23.63785464, 17.82452986, 14.59605965, 22.08723114, 12.31362772, 27.03450054, 2332.90448902, 1759.1666577, 1440.53737525, 2179.86790542, 1215.27599825, 2668.13163185, 9472.10030886, 7142.59975929, 5848.89547825, 8850.73844963, 4934.28522797, 10833.19551789
9.71493, 6.8293336, 5.4322927, 14.984763, 8.682334, 5.82192, 13.328136, 4.1421382, 19.958016, 23.61406344, 17.97479851, 14.71902026, 22.27052701, 12.4153246, 27.25238211, 2325.5536253, 1770.18910517, 1449.55445791, 2193.23984394, 1222.68254301, 2683.86151226, 9442.28588356, 7187.37741289, 5885.52654582, 8905.06131201, 4964.37407006, 10897.09882197
9.71569, 8.4568556, 5.3589249, 16.396723, 8.640576, 5.7955476, 13.263436, 4.1259488, 19.864318, 24.75925271, 17.97340456, 14.71994683, 22.26829806, 12.41998067, 27.25184011, 2433.00385107, 1766.18264776, 1446.47690842, 2188.22658216, 1220.46740043, 2677.94156387, 9878.59227344, 7171.13466545, 5873.05096328, 8884.73653567, 4955.39693724, 10873.09945275
9.71645, 9.4705144, 5.3454476, 17.234885, 8.6805578, 5.8206009, 13.325164, 4.141164, 19.955277, 25.44375258, 18.05721568, 14.78634652, 22.37243475, 12.47205978, 27.37826035, 2494.77467487, 1770.52045432, 1449.80983946, 2193.63018353, 1222.89268386, 2684.45428242, 10129.4314473, 7188.77169499, 5886.60351909, 8906.70680148, 4965.26108485, 10899.57979014
9.71721, 9.8067524, 5.298482, 17.489324, 8.6734135, 5.8209263, 13.308998, 4.143137, 19.924553, 25.69130951, 18.09234061, 14.82162359, 22.41157661, 12.50444373, 27.42167776, 2513.48632724, 1770.04799002, 1450.06031072, 2192.61658763, 1223.36108788, 2682.77535993, 10205.4403636, 7186.87784656, 5887.64055103, 8902.6216625, 4967.17984506, 10892.80003157
9.71796, 8.4776136, 5.2184081, 16.129384, 8.6689415, 5.8126233, 13.30883, 4.1348655, 19.931055, 24.72991754, 18.12995865, 14.84567219, 22.46382547, 12.52115729, 27.49026468, 2414.13181903, 1769.84456126, 1449.23288004, 2192.91616171, 1222.3139917, 2683.59660186, 9802.06691505, 7186.0760386, 5884.30074683, 8903.86796062, 4962.9450403, 10896.17114404
9.71872, 6.5744628, 5.0898056, 14.236775, 8.6551167, 5.808363, 13.284213, 4.1374547, 19.891664, 23.28906271, 18.15861261, 14.87555146, 22.49645643, 12.5548875, 27.52844988, 2268.4061707, 1768.68899378, 1448.91158338, 2191.20456761, 1222.87378549, 2681.33184825, 9210.41043541, 7181.40859243, 5883.01625166, 8896.94873711, 4965.23489512, 10887.01272061
9.71947, 3.5963756, 4.8979383, 11.517235, 8.6931699, 5.8293377, 13.346212, 4.144124, 19.987463, 20.99635884, 18.24143315, 14.93755371, 22.60210467, 12.59465406, 27.65977918, 2040.56875872, 1772.82636945, 1451.73292519, 2196.62604525, 1224.03402436, 2688.16520575, 8285.35000301, 7198.23181783, 5894.49159443, 8918.99159625, 4969.962548, 10914.79495623
9.72023, -0.44397825, 4.6750652, 8.4781009, 8.7372455, 5.8651107, 13.403926, 4.1748616, 20.062319, 18.05765829, 18.33155936, 15.01931918, 22.70534738, 12.67165037, 27.7781108, 1751.01298066, 1777.57258862, 1456.39165546, 2201.68957444, 1228.74316938, 2693.58472758, 7109.68688141, 7217.52759896, 5913.42769094, 8939.58163487, 4989.10018853, 10936.83725542
9.72098, -3.1442766, 4.3552187, 6.7460854, 8.7229702, 5.8489537, 13.389993, 4.1616331, 20.049607, 16.14624504, 18.36021726, 15.03435197, 22.7476112, 12.6817012, 27.83546969, 1562.16944165, 1776.37402941, 1454.59239462, 2200.85989071, 1226.97048352, 2693.1165755, 6342.94157123, 7212.68536996, 5906.14201188, 8936.24297147, 4981.919297, 10934.97326691
9.72174, -3.1813328, 4.1407058, 6.5120461, 8.6825328, 5.8262883, 13.323615, 4.1479615, 19.95163, 15.90217974, 18.36204896, 15.04159567, 22.7462057, 12.69156806, 27.8347366, 1535.05502016, 1772.50892002, 1451.98188638, 2195.71642443, 1225.13111946, 2686.9179475, 6232.8690616, 7197.0163049, 5895.56260772, 8915.38921416, 4974.46785334, 10909.84200962
9.72249, -4.2390336, 4.0884479, 5.9408673, 8.6578525, 5.8045766, 13.297522, 4.1309651, 19.921374, 15.22531656, 18.38004188, 15.04965966, 22.77858614, 12.69600744, 27.88053157, 1466.39955579, 1770.24136998, 1449.48147045, 2193.87941535, 1222.79360135, 2685.26430584, 5954.1235658, 7187.83350457, 5885.42989347, 8907.96036861, 4964.9934557, 10903.16443479
9.72325, -3.9254193, 3.8486427, 5.8750967, 8.7162247, 5.850817, 13.376411, 4.1719566, 20.027124, 15.17789166, 18.48707264, 15.14649675, 22.90201744, 12.79009675, 28.02291001, 1458.47145234, 1776.45672335, 1455.45465853, 2200.69686795, 1229.02385968, 2692.77282982, 5921.95280374, 7213.09481699, 5909.70346523, 8935.67232084, 4990.30768141, 10933.68922913
9.724, -2.5450129, 3.6868488, 6.3108104, 8.6446925, 5.7910706, 13.277288, 4.1253012, 19.896774, 15.76885573, 18.45577931, 15.10556741, 22.8724297, 12.74927371, 27.99941432, 1511.80301379, 1769.40567278, 1448.21176158, 2192.84193739, 1222.30748729, 2684.37987357, 6138.52011503, 7184.48912649, 5880.31439821, 8903.80837911, 4963.05340643, 10899.6474408
9.72475, -3.1898838, 3.6506586, 5.9847344, 8.6485074, 5.8029441, 13.277047, 4.1349329, 19.88791, 15.39355283, 18.50491125, 15.15795521, 22.92805275, 12.79530549, 28.06150754, 1472.43901478, 1770.04968169, 1449.90340283, 2193.13629341, 1223.90894487, 2684.16648018, 5978.7068729, 7187.12835712, 5887.20303696, 8905.03368831, 4969.57276128, 10898.81782672
9.72551, -6.1889122, 3.5973055, 4.8082434, 8.5812363, 5.7482308, 13.188819, 4.091668, 19.771076, 13.83209205, 18.47862189, 15.12382861, 22.90855006, 12.75982864, 28.04851036, 1319.99164046, 1763.40833557, 1443.26160223, 2186.1548103, 1217.6659238, 2676.65939991, 5359.7263227, 7160.1863104, 5860.25468869, 8876.71642996, 4944.24048156, 10868.37325549
9.72626, -7.9635692, 3.3961885, 4.1914261, 8.446317, 5.6623963, 12.982567, 4.0280811, 19.470369, 12.9462761, 18.37797459, 15.04749089, 22.78474878, 12.69150313, 27.90300965, 1232.59708552, 1749.74160408, 1432.65084592, 2169.30449464, 1208.3405021, 2656.60705073, 5004.88427635, 7104.71762815, 5817.1902047, 8808.32681121, 4906.39191872, 10786.98871904
9.72701, -8.3348935, 3.1796985, 3.9286329, 8.4353682, 5.6476665, 12.97706, 4.0176385, 19.47019, 12.56490717, 18.41155976, 15.06513686, 22.83635134, 12.70644288, 27.9720087, 1193.50225352, 1748.85797085, 1430.9914548, 2169.15544344, 1206.94629882, 2656.97588986, 4846.15854056, 7101.15374031, 5810.47202861, 8807.75142824, 4900.74744038, 10788.52290621
9.72777, -7.8181018, 3.0190295, 3.9360634, 8.4607159, 5.6716036, 13.001, 4.0385489, 19.502688, 12.60851629, 18.4857254, 15.13512026, 22.91507698, 12.771609, 28.06597784, 1194.80408558, 1751.73824764, 1434.22930211, 2171.47100898, 1210.25902333, 2659.57898656, 4851.46122685, 7112.87339122, 5823.63915022, 8817.18394881, 4914.21547434, 10799.12973919
9.72852, -7.7288966, 2.9859489, 3.9080913, 8.4221076, 5.6398609, 12.954306, 4.0094879, 19.441789, 12.59507355, 18.48965256, 15.13047471, 22.93112878, 12.75741875, 28.09224648, 1190.72187394, 1747.98770717, 1430.41540184, 2167.87909298, 1206.06977786, 2655.80444857, 4834.90193982, 7097.66851621, 5808.17263247, 8802.62894416, 4897.22179139, 10783.83992202
9.72927, -8.5789741, 3.0725437, 3.7736632, 8.4805021, 5.6854306, 13.029219, 4.0504904, 19.540296, 12.40768601, 18.60030259, 15.22968454, 23.05517475, 12.85473209, 28.23415506, 1170.23179181, 1754.28886633, 1436.38878441, 2174.4504519, 1212.39497504, 2662.90634947, 4751.71849964, 7123.27841221, 5832.44721885, 8829.34176902, 4922.92182806, 10812.71373088
9.73002, -8.3793933, 3.0986996, 3.7912855, 8.4498238, 5.6584534, 12.997799, 4.0207817, 19.503165, 12.46805898, 18.6135594, 15.23191385, 23.08556518, 12.83987661, 28.27861599, 1173.12942944, 1751.36437466, 1433.18269829, 2172.13889937, 1208.11404181, 2660.75711592, 4763.50050894, 7111.42767425, 5819.4486826, 8819.98566648, 4905.55577975, 10804.02345875
9.73077, -7.1369376, 2.9764926, 4.0284993, 8.4289899, 5.6460234, 12.960963, 4.0218608, 19.445302, 12.88484474, 18.63782845, 15.25382924, 23.11139599, 12.87422399, 28.30837171, 1209.44663266, 1749.45521852, 1431.81332665, 2169.37034367, 1208.44970784, 2657.18877816, 4910.98345559, 7103.69966104, 5813.90808723, 8808.77384679, 4906.93542142, 10789.57084635
9.73152, -7.0257242, 2.9477787, 4.0531107, 8.4365965, 5.6493771, 12.976291, 4.0162238, 19.476453, 12.95714554, 18.69384956, 15.29732124, 23.18410806, 12.89805002, 28.40338089, 1213.3097645, 1750.49590527, 1432.44429658, 2170.96463126, 1207.77604813, 2659.69840946, 4926.68652774, 7107.94954899, 5816.48992216, 8815.27744518, 4904.21667983, 10799.79796187
9.73227, -10.143107, 3.1312004, 3.5225928, 8.5126258, 5.7075842, 13.081627, 4.0600755, 19.616222, 12.11043003, 18.82608931, 15.41538965, 23.33776294, 13.00155801, 28.57827605, 1131.28257034, 1758.61853443, 1440.01175725, 2180.07159005, 1214.52631569, 2669.60838905, 4593.62787222, 7140.95605121, 5847.23774399, 8852.28667178, 4931.64314695, 10840.07464212
9.73302, -9.7690119, 2.9102302, 3.5472977, 8.4169787, 5.6357977, 12.947171, 4.0077578, 19.435524, 12.18417526, 18.76832143, 15.35765886, 23.2774156, 12.95084342, 28.51973236, 1135.40584482, 1748.9621908, 1431.13302818, 2169.1508177, 1206.84929454, 2657.6662051, 4610.38631607, 7101.77016311, 5811.20500629, 8807.97231495, 4900.48690384, 10791.6195434
9.73377, -7.3462223, 3.3848805, 4.2125741, 8.2361958, 5.5151397, 12.681767, 3.9217361, 19.0547, 13.3120784, 18.61381621, 15.23176915, 23.09734041, 12.84432462, 28.31216939, 1237.48098379, 1730.32661757, 1415.93401887, 2147.11171798, 1193.99893726, 2631.8783712, 5024.88589811, 7026.12317575, 5749.5080549, 8718.51085768, 4848.32373246, 10686.9428187
9.73452, -4.600903, 3.4186576, 5.0575174, 8.1509625, 5.4526004, 12.562238, 3.8747279, 18.889216, 14.6241762, 18.56552205, 15.18464188, 23.04815823, 12.80039357, 28.26244203, 1356.11312238, 1721.59769756, 1408.08561307, 2137.27661619, 1186.99210558, 2620.80188254, 5506.61950185, 6990.70254484, 5717.65848237, 8678.60424127, 4819.88837749, 10642.00214475
9.73527, -3.1903453, 3.4984997, 5.6830408, 8.2178955, 5.4994396, 12.649953, 3.9106582, 19.011661, 15.54281404, 18.69044196, 15.28968303, 23.18909073, 12.89330314, 28.42819559, 1437.73915027, 1728.90057663, 1414.32406237, 2145.03393836, 1192.6544738, 2629.6608627, 5838.08924106, 7020.38047265, 5743.00984318, 8710.13323586, 4842.89744111, 10678.01122848
9.73602, -3.1201533, 3.5409745, 5.7538188, 8.2541366, 5.5230722, 12.713758, 3.9256699, 19.104116, 15.68049903, 18.78095255, 15.36286272, 23.30873798, 12.95205496, 28.57230404, 1446.87264797, 1732.9580196, 1417.56367702, 2150.74631045, 1195.11337082, 2636.42662873, 5875.19679539, 7036.88014118, 5756.18426691, 8733.35870202, 4852.89859908, 10705.52083635
9.73677, -3.2917579, 3.4655083, 5.6639677, 8.2752366, 5.5416746, 12.737974, 3.9436561, 19.134956, 15.59878393, 18.85474088, 15.42946505, 23.39271003, 13.01607003, 28.67108263, 1435.73776023, 1735.42139936, 1420.15337111, 2153.10355297, 1198.02051926, 2638.9336592, 5830.00216741, 7046.90703264, 5766.71970396, 8742.9603986, 4864.72001878, 10715.73749674
9.73752, -4.6672861, 3.4304092, 5.1317204, 8.2787574, 5.5385028, 12.745907, 3.9382135, 19.155048, 14.88732015, 18.90895869, 15.46611463, 23.46229049, 13.04171373, 28.76250169, 1366.81196476, 1736.04051762, 1419.95136218, 2154.08408254, 1197.36595937, 2640.69900118, 5550.13885302, 7049.44511441, 5765.91910798, 8746.97183476, 4862.07869388, 10722.94251403
9.73827, -9.7024975, 3.7713866, 3.9197817, 8.2921285, 5.5500501, 12.761927, 3.9501916, 19.169041, 13.04598349, 18.97487379, 15.52366763, 23.5398674, 13.09649148, 28.85001725, 1194.73277472, 1737.69218917, 1421.63559542, 2155.74786789, 1199.35822495, 2642.0439049, 4851.40283939, 7056.17607463, 5772.77790493, 8753.75778468, 4870.18521722, 10728.44034521
9.73902, -9.5202527, 3.2010417, 3.7527404, 8.282404, 5.5421772, 12.757741, 3.9374777, 19.168862, 12.79932992, 19.01477443, 15.55439688, 23.59934031, 13.11058366, 28.92751569, 1169.16733945, 1736.92321153, 1420.831632, 2155.70487633, 1197.59911706, 2642.41228007, 4747.6065448, 7053.07762939, 5769.53300656, 8753.61313495, 4863.05870373, 10729.97287184
9.73976, -7.3229179, 3.2244824, 4.2339838, 8.3055281, 5.5591935, 12.785258, 3.9553388, 19.204551, 13.63155111, 19.09212663, 15.61983982, 23.68783823, 13.17536105, 29.03171951, 1242.04911367, 1739.59359195, 1423.21354608, 2158.33533795, 1200.48300996, 2645.24713195, 5043.57263759, 7063.94501178, 5779.22468562, 8764.32415871, 4874.78570236, 10741.52053051
9.74051, -5.7574957, 3.3654126, 4.7603586, 8.312474, 5.5608657, 12.797312, 3.9545947, 19.229585, 14.49339738, 19.15206094, 15.66468147, 23.76346378, 13.20995551, 29.12965364, 1317.18452649, 1740.57176963, 1423.63281086, 2159.66387863, 1200.54315368, 2647.35231113, 5348.69233433, 7067.94127501, 5780.9469738, 8769.7489608, 4875.0466119, 10750.10579612
9.74126, -4.6894935, 3.6956685, 5.3608906, 8.3287449, 5.5745075, 12.818106, 3.9690572, 19.250291, 15.42250663, 19.22322608, 15.72677761, 23.8478056, 13.27028262, 29.22504193, 1398.00230685, 1742.52571521, 1425.58352515, 2161.72947946, 1202.90988739, 2649.15924513, 5676.88860459, 7075.89989474, 5788.8880649, 8778.16680846, 4884.67393696, 10757.48005331
9.74201, -3.4218946, 3.9666499, 6.0900956, 8.3193594, 5.5647363, 12.81472, 3.9543677, 19.253796, 16.48318722, 19.26522474, 15.75619805, 23.91022689, 13.28212801, 29.30807671, 1490.26711808, 1741.79487058, 1424.53904916, 2161.75575949, 1200.85505089, 2649.78261905, 6051.5704211, 7072.95637845, 5784.66656683, 8778.30360281, 4876.34654073, 10760.04826602
9.74275, -1.2070237, 4.1496287, 7.328832, 8.3021478, 5.5591079, 12.778345, 3.9556174, 19.200811, 18.13133224, 19.29778943, 15.79119093, 23.94140523, 13.32046765, 29.34756811, 1635.05090366, 1740.23991305, 1424.02117285, 2158.99282721, 1201.21579476, 2646.51086424, 6639.52055086, 7066.6660226, 5782.58317269, 8767.11374143, 4877.82792419, 10746.79891118
9.7435, 0.77864021, 4.2344095, 8.5987229, 8.2343536, 5.5042216, 12.68864, 3.9115206, 19.075858, 19.69405334, 19.27227079, 15.75672981, 23.92355254, 13.28284008, 29.33324931, 1771.30584577, 1733.37023754, 1417.17843199, 2151.71187642, 1194.67393899, 2638.26623612, 7192.84144788, 7038.79418617, 5754.81630631, 8737.57764963, 4851.27977509, 10713.35635177
9.74425, 2.2337898, 4.2822026, 9.6630471, 8.208011, 5.4913596, 12.638899, 3.9078447, 19.005097, 20.93571099, 19.2952154, 15.7823114, 23.94337061, 13.31371679, 29.36065307, 1878.00320724, 1730.8452729, 1415.72605067, 2147.80032164, 1194.28486766, 2633.74865411, 7626.13961163, 7028.56504525, 5748.93827264, 8721.72371568, 4849.71649767, 10695.04826231
9.74499, 1.5382057, 4.3823936, 9.2820407, 8.2457419, 5.5153148, 12.704639, 3.9195588, 19.102143, 20.57573885, 19.39315968, 15.86057245, 24.07214937, 13.37064312, 29.51717234, 1840.86906514, 1735.06613737, 1419.0128179, 2153.68572795, 1196.24395865, 2640.84074154, 7475.37172249, 7045.72888181, 5762.30460582, 8745.65263475, 4857.68837719, 10723.88393974
9.74574, -0.41011102, 4.4475652, 8.1139106, 8.2964278, 5.5545599, 12.772394, 3.9519434, 19.196317, 19.29189766, 19.50767041, 15.96190301, 24.20449321, 13.46372394, 29.67350152, 1721.38895869, 1740.64205799, 1424.25820846, 2159.73296612, 1201.34919534, 2647.72490426, 6990.21283439, 7068.39578147, 5783.6248792, 8770.23930147, 4878.43640537, 10751.87598613
9.74648, 0.2019263, 4.3985926, 8.4434128, 8.1539636, 5.4490982, 12.567836, 3.8729355, 18.911424, 19.73492418, 19.39370723, 15.85399687, 24.07724009, 13.36585, 29.53510824, 1756.24392393, 1725.87845655, 1410.87370923, 2142.67388231, 1189.44935625, 2628.3787016, 7131.77600264, 7008.46755524, 5729.29256874, 8700.99532712, 4830.12994932, 10673.35117552
9.74723, -0.24262143, 4.4125016, 8.1682711, 8.1729811, 5.4647454, 12.593086, 3.8876695, 18.94024, 19.46621736, 19.47182887, 15.92214092, 24.17033008, 13.42954088, 29.64211827, 1727.64166596, 1728.13969176, 1413.10217365, 2145.13526464, 1191.88201514, 2630.76064728, 7015.65175369, 7017.6741497, 5738.3616858, 8711.02050722, 4840.025171, 10683.06056302
9.74797, -0.56694764, 4.5039553, 8.0218512, 8.082565, 5.4014482, 12.468329, 3.8373485, 18.770756, 19.34569291, 19.41876436, 15.87457462, 24.1185456, 13.38020015, 29.59292346, 1712.33153126, 1718.79925185, 1405.09491086, 2134.78764038, 1184.31212164, 2619.33734684, 6953.50358245, 6979.76795791, 5705.86496713, 8669.03005298, 4809.30148759, 10636.70865855
9.74872, 0.90526395, 4.4723919, 8.931222, 8.0281759, 5.3653164, 12.379798, 3.8146479, 18.63988, 20.47183191, 19.40929247, 15.86715023, 24.10227536, 13.3791491, 29.57486839, 1807.04432615, 1713.25419234, 1400.59003629, 2127.50281152, 1180.97469613, 2610.56745516, 7338.14232042, 6957.27432499, 5687.59098497, 8639.47729013, 4795.7652569, 10601.1320507
9.74946, 2.1329971, 4.5677686, 9.897966, 8.0469534, 5.3740287, 12.41292, 3.8176535, 18.694546, 21.61319327, 19.48775008, 15.92560534, 24.2037655, 13.42283379, 29.70321232, 1902.60368301, 1715.50148149, 1401.9268225, 2130.65106993, 1181.60850521, 2614.76591852, 7726.22114446, 6966.42392633, 5693.03883713, 8652.29132846, 4798.3553795, 10618.21750264
9.75021, 2.876675, 4.6901897, 10.56627, 8.0430831, 5.3763652, 12.403431, 3.8227829, 18.675417, 22.39189277, 19.53625123, 15.97255287, 24.26056279, 13.46851676, 29.76905906, 1966.07034614, 1715.33709185, 1402.43448264, 2130.14476104, 1182.57316074, 2613.8060255, 7983.97837592, 6965.78038299, 5695.12001696, 8650.26510528, 4802.28927812, 10614.35610756
9.75095, 2.5242702, 4.6647251, 10.3019, 8.1790882, 5.4666137, 12.607523, 3.8855742, 18.971613, 22.15883474, 19.74425263, 16.14163216, 24.51337664, 13.60867545, 30.07048149, 1941.59610568, 1730.02617124, 1414.3582238, 2147.90521208, 1192.41609849, 2634.82852043, 7884.61823241, 7025.45490922, 5743.56046858, 8722.4178845, 4842.27676562, 10699.76239174
9.75169, 3.944809, 4.6476882, 11.405666, 8.1550431, 5.4544452, 12.574038, 3.8745814, 18.916543, 23.36743946, 19.75895316, 16.15943205, 24.53511995, 13.61956372, 30.09342976, 2043.2551222, 1727.72812018, 1412.9850371, 2145.35741512, 1190.89827481, 2631.37750354, 8297.47310551, 7016.14666473, 5738.00364743, 8712.10122528, 4836.1295167, 10685.78457425
9.75244, 3.9396276, 4.6382955, 11.396247, 8.1782767, 5.4636248, 12.609994, 3.8831275, 18.972107, 23.41055212, 19.83177697, 16.20955765, 24.62567647, 13.66537503, 30.2056727, 2042.70710236, 1730.43811446, 1414.37836976, 2148.73378376, 1192.38360912, 2635.62097331, 8295.27630256, 7027.17598005, 5743.68168594, 8725.84249418, 4842.17805131, 10703.05389215
9.75318, 2.7395194, 4.6129337, 10.439324, 8.2183781, 5.4980573, 12.66272, 3.9097484, 19.04706, 22.45629651, 19.92484743, 16.29695913, 24.73235363, 13.74283559, 30.3330388, 1955.34520383, 1734.92342518, 1419.03099932, 2153.52914624, 1196.6348791, 2641.19962532, 7940.5334378, 7045.41450925, 5762.59530915, 8745.34591719, 4859.45870411, 10725.74494756
9.75392, 1.7300175, 4.6002282, 9.6858636, 8.1931491, 5.4784025, 12.632891, 3.8913888, 19.007774, 21.6793721, 19.93898076, 16.30438769, 24.75876055, 13.7413638, 30.36988553, 1883.7294352, 1732.50612569, 1416.6948597, 2151.29874651, 1193.99267374, 2638.85167197, 7649.73242597, 7035.62201675, 5753.1280254, 8736.3182162, 4848.74542066, 10716.246625
9.75466, 0.97676597, 4.7053601, 9.2421823, 8.0948232, 5.4125274, 12.487007, 3.8456508, 18.796481, 21.224857, 19.86374775, 16.24267526, 24.67099613, 13.69122887, 30.26884034, 1840.34281692, 1722.32517223, 1408.35298648, 2139.14706314, 1187.12482814, 2624.51911463, 7473.56702412, 6994.30154731, 5719.27161681, 8687.00048916, 4820.87189815, 10658.07920615
9.75541, -0.05381263, 4.619966, 8.4695298, 8.0969507, 5.4121222, 12.495076, 3.841981, 18.811482, 20.36502354, 19.91205181, 16.27942507, 24.73572917, 13.71617042, 30.35056441, 1761.99263292, 1722.8012791, 1408.50448758, 2140.14840122, 1186.73033654, 2625.94692332, 7155.41447643, 6996.259225, 5719.90666261, 8691.09698059, 4819.28656852, 10663.91441052
9.75615, 0.5515217, 4.4523594, 8.6600339, 8.0285707, 5.3612116, 12.387305, 3.8061967, 18.661602, 20.63973093, 19.87299637, 16.23961427, 24.68497267, 13.68326851, 30.29833036, 1781.9535752, 1715.75671514, 1402.06472709, 2131.20391211, 1181.35984103, 2615.83924229, 7236.5001737, 6967.67521891, 5693.7743959, 8654.80318616, 4797.49350029, 10622.90364616
9.75689, 0.88053979, 4.2610525, 8.7097424, 8.0902761, 5.4072797, 12.483236, 3.8412785, 18.797063, 20.74628713, 19.99490756, 16.34658911, 24.8371248, 13.77766519, 30.47773773, 1787.31628929, 1722.58408259, 1408.27728909, 2139.74661875, 1186.96156413, 2625.69185358, 7258.30294128, 6995.42503371, 5719.02312466, 8689.52477495, 4820.25854276, 10662.95149766
9.75763, 1.1393021, 4.2147534, 8.846125, 8.1030985, 5.4146205, 12.502932, 3.8428293, 18.823205, 20.95618989, 20.05678635, 16.39531635, 24.91390039, 13.81215158, 30.56909455, 1801.51333416, 1724.19548738, 1409.43469056, 2141.74065001, 1187.37114783, 2627.89332074, 7315.98226919, 7001.99292176, 5723.74292776, 8697.65231459, 4821.93836691, 10671.9281924
9.75837, -0.31475325, 4.3499236, 8.0574478, 8.1360311, 5.4368017, 12.551613, 3.8615509, 18.894307, 20.04643768, 20.14395571, 16.46683767, 25.02005315, 13.87775895, 30.69756599, 1719.57807827, 1727.94314891, 1412.52094447, 2146.21348757, 1190.43046196, 2633.22902473, 6983.26544215, 7017.23628039, 5736.29591028, 8715.84644431, 4834.378858, 10693.63321271
9.75911, -2.1496687, 4.5301111, 7.1846562, 8.1158402, 5.4240359, 12.52271, 3.8518344, 18.855789, 18.97355774, 20.16566375, 16.4856872, 25.04926224, 13.89247364, 30.73747104, 1624.00876044, 1726.04500639, 1411.06379774, 2144.04814725, 1189.10218135, 2630.92051192, 6595.17776761, 7009.55187519, 5730.3980214, 8707.08275588, 4829.00121039, 10684.29487034
9.75985, -2.1433428, 4.4715937, 7.1682278, 8.1673016, 5.4628861, 12.591106, 3.8831455, 18.948932, 18.99606694, 20.27669128, 16.58322011, 25.17617405, 13.98136662, 30.88518171, 1622.38346538, 1731.75682958, 1416.3111859, 2150.2034404, 1194.09655173, 2637.78856357, 6588.59995349, 7032.77197424, 5751.7276357, 8732.10963357, 4849.30021357, 10712.22308295
9.76059, -1.3374039, 4.3479731, 7.5258238, 8.2808658, 5.5368777, 12.764343, 3.9294396, 19.200218, 19.50974389, 20.46503155, 16.73427921, 25.40819292, 14.09742699, 31.16216517, 1662.59662096, 1744.00507235, 1426.07489946, 2165.25526566, 1201.36556426, 2655.60177546, 6751.93123504, 7082.53714318, 5791.39854838, 8793.26619322, 4878.83686023, 10784.60063584
9.76133, 1.1669022, 4.3902373, 9.0930331, 8.2223647, 5.4980533, 12.679564, 3.9063091, 19.077826, 21.49564433, 20.44063812, 16.71477576, 25.3833093, 14.08897454, 31.13583545, 1827.79099113, 1738.08301024, 1421.27009885, 2158.36210077, 1197.99622378, 2647.50377589, 7422.82360392, 7058.51142533, 5771.90569846, 8765.30261125, 4865.17041085, 10751.75094666
9.76207, 2.2278839, 4.5497605, 10.004669, 8.2457234, 5.5101621, 12.712845, 3.9162187, 19.12945, 22.60079982, 20.51808514, 16.77276391, 25.47673808, 14.1402118, 31.25170298, 1917.50189872, 1740.79977346, 1423.03842768, 2161.50286863, 1199.68687819, 2651.46367747, 7787.17441101, 7069.56872356, 5779.1068876, 8778.08769795, 4872.0530422, 10767.86944239
9.76281, 1.7639196, 4.7559529, 9.8767951, 8.3219116, 5.5684435, 12.818292, 3.9630885, 19.272384, 22.50928538, 20.66166112, 16.90131881, 25.64299605, 14.25839266, 31.44281391, 1905.48166424, 1749.07447131, 1430.74969079, 2170.76010954, 1207.0176961, 2661.73289686, 7738.38558086, 7103.19753932, 5810.44309415, 8815.71260768, 4901.84109908, 10809.61095331
9.76355, 2.2345734, 4.7465907, 10.247909, 8.3609659, 5.590226, 12.885284, 3.9748982, 19.374646, 22.98304011, 20.75955649, 16.9747946, 25.77133062, 14.31373097, 31.60142983, 1941.22873679, 1753.42545754, 1433.7511012, 2176.73760006, 1208.98826901, 2669.16836931, 7883.58576037, 7120.89189025, 5822.65219504, 8840.01829493, 4909.86070903, 10839.84455284
9.76429, 3.5678881, 4.7401242, 11.272024, 8.3325648, 5.57408, 12.838291, 3.9633352, 19.305007, 24.16194687, 20.77400933, 16.99094646, 25.78603574, 14.32720169, 31.62029769, 2036.20913497, 1750.69615914, 1431.88463156, 2173.07660757, 1207.4018343, 2664.74963134, 8269.34212442, 7109.83230908, 5815.09222097, 8825.18088242, 4903.43485745, 10821.93670534
9.76503, 3.7706542, 4.7140248, 11.393078, 8.3025144, 5.5495344, 12.799008, 3.9443078, 19.255135, 24.34992631, 20.78652705, 16.99438254, 25.808649, 14.32723932, 31.65558909, 2047.40768846, 1747.78743661, 1428.93366586, 2170.06103891, 1204.67304704, 2661.68758194, 8314.84970408, 7098.04399583, 5803.12789471, 8812.96455461, 4892.36969519, 10809.53848509
9.76577, 2.7374665, 4.7114934, 10.581186, 8.3114346, 5.5619823, 12.801412, 3.9545888, 19.253028, 23.52315109, 20.84809224, 17.05466233, 25.87362393, 14.38066568, 31.7305679, 1973.39194934, 1748.97730383, 1430.7408562, 2170.57659295, 1206.41532069, 2661.92428896, 8014.28756616, 7102.90070061, 5810.48719594, 8815.08866298, 4899.4622216, 10810.53702391
9.7665, 1.7683532, 4.6485985, 9.8309674, 8.3071369, 5.5537329, 12.803703, 3.9451498, 19.263438, 22.72837909, 20.89276985, 17.08294847, 25.93809832, 14.39799723, 31.81538889, 1902.41763734, 1748.7729197, 1429.88210237, 2171.07852417, 1205.1455038, 2663.02127098, 7726.07481979, 7102.09480568, 5807.01938918, 8817.15706797, 4894.32191349, 10815.02882565
9.76724, 0.77233253, 4.6308088, 9.1635927, 8.3757094, 5.6056434, 12.899725, 3.9872774, 19.394735, 21.99706004, 21.03015879, 17.20459623, 26.09888642, 14.51008568, 32.00174619, 1836.97414349, 1756.22823487, 1436.75556527, 2179.51760111, 1211.73703079, 2672.46532878, 7460.32224214, 7132.39683271, 5834.95393122, 8851.46026375, 4921.10830981, 10853.42034032
9.76798, -1.5243655, 4.8644874, 7.9268184, 8.3557486, 5.5890549, 12.873782, 3.9721553, 19.360371, 20.50915817, 21.0567365, 17.22136486, 26.13674227, 14.51815705, 32.05200618, 1708.76384303, 1754.38648841, 1434.83439671, 2177.6379018, 1209.61092712, 2670.48061132, 6939.65831415, 7124.94171164, 5827.17178338, 8843.85693913, 4912.49072334, 10845.3974215
9.76872, -1.9588693, 4.6565308, 7.5662725, 8.4878014, 5.6816223, 13.063637, 4.0420264, 19.628355, 20.08682348, 21.2749172, 17.40629957, 26.39382459, 14.6814803, 32.3528263, 1669.69072819, 1768.44945273, 1446.87571097, 2193.95188226, 1220.37870046, 2689.28604562, 6780.9973815, 7182.07923527, 5876.09444181, 8910.14229018, 4956.23808203, 10921.8080484
9.76946, -0.18602176, 4.5424072, 8.4684266, 8.5297964, 5.7082132, 13.133675, 4.0568293, 19.730569, 21.30339643, 21.38044882, 17.49031286, 26.53020574, 14.74486676, 32.51751058, 1766.68402889, 1773.07396, 1450.46619648, 2200.14169659, 1222.78720651, 2696.66702166, 7174.9342276, 7200.88529448, 5890.69657555, 8935.31141181, 4966.03673185, 10951.82171667
9.77019, 1.7738623, 4.5059623, 9.7143428, 8.5284378, 5.7118168, 13.125485, 4.0640941, 19.714765, 22.87294648, 21.43138038, 17.53890744, 26.58722932, 14.79439735, 32.58451069, 1892.45637866, 1773.18442737, 1451.12993146, 2199.76782407, 1224.05531181, 2695.96945676, 7685.75258441, 7201.35848254, 5893.41225868, 8933.82348443, 4971.20376582, 10949.02606658
9.77093, 2.416307, 4.5293404, 10.198485, 8.510185, 5.6969838, 13.101829, 4.0526817, 19.682784, 23.49476819, 21.46213065, 17.56005314, 26.62988538, 14.81066577, 32.63973296, 1939.32012639, 1771.54086337, 1449.45309564, 2198.10096707, 1222.51141102, 2694.1696356, 7876.10556679, 7194.70842687, 5886.62255396, 8927.08482085, 4964.95075709, 10941.75436847
9.77167, 2.0799302, 4.615737, 10.061675, 8.5201585, 5.7016316, 13.115008, 4.0569718, 19.704846, 23.39547605, 21.52883757, 17.61149892, 26.71043888, 14.85585796, 32.74034614, 1926.54582217, 1772.83385813, 1450.2530143, 2199.52286158, 1223.33441881, 2696.06726255, 7824.25272282, 7199.98454332, 5889.89162126, 8932.89043042, 4968.31040674, 10949.49903461
9.7724, 0.68684603, 4.8127795, 9.2746675, 8.4649565, 5.6613741, 13.036674, 4.0256091, 19.597729, 22.51800829, 21.51261305, 17.59307391, 26.69710706, 14.83530915, 32.73283899, 1849.92905778, 1767.33250444, 1445.32936538, 2193.25588031, 1218.76984481, 2689.11127477, 7513.11582488, 7177.66649004, 5869.91532544, 8907.46885299, 4949.78927404, 10921.28608305
9.77314, -0.95460391, 4.8575724, 8.3200762, 8.4948133, 5.6877267, 13.07985, 4.0478716, 19.655824, 21.38202879, 21.60539334, 17.67887472, 26.80937194, 14.91415397, 32.86479181, 1752.39543788, 1770.7016058, 1448.89803014, 2197.20128191, 1222.31129794, 2693.482073, 7117.02724531, 7191.37433216, 5884.42912671, 8923.52322354, 4964.18937278, 10939.07509908
9.77388, -0.53856217, 4.699424, 8.432321, 8.4895103, 5.6801966, 13.072311, 4.0439531, 19.649279, 21.58086896, 21.65392768, 17.7123851, 26.87024016, 14.94508596, 32.94341914, 1764.43070856, 1770.4039183, 1448.14725737, 2196.88451692, 1221.89559012, 2693.42168248, 7165.93109159, 7190.19025303, 5881.40038961, 8922.2676686, 4962.51825442, 10938.8677513
9.77461, 1.960905, 4.7011061, 10.05483, 8.3425353, 5.5774924, 12.862165, 3.9653176, 19.350615, 23.62563119, 21.52013941, 17.59606459, 26.7210237, 14.83662236, 32.77505582, 1926.9931054, 1755.26147599, 1435.1995458, 2179.46466811, 1210.12931994, 2673.25372598, 7826.17701317, 7128.71622477, 5828.83543442, 8851.55024102, 4914.74839225, 10856.99621966
9.77535, 2.8057683, 4.7684045, 10.745654, 8.3995541, 5.6155192, 12.943322, 3.9947318, 19.469236, 24.48690935, 21.64938995, 17.70159929, 26.87450198, 14.93005338, 32.96036421, 1992.37845687, 1761.50356595, 1440.29140527, 2186.64503641, 1214.78445061, 2681.82148436, 8091.7573334, 7154.09231034, 5849.53551403, 8880.74298734, 4933.67158877, 10891.83060987
9.77608, 3.4283792, 4.9890963, 11.444862, 8.3659086, 5.5936017, 12.895771, 3.9729827, 19.399829, 25.33581446, 21.66138131, 17.7123163, 26.89386657, 14.92752911, 32.98591539, 2056.47047561, 1758.2221879, 1437.68243884, 2182.93525459, 1211.64539366, 2677.41781966, 8352.08641944, 7140.78992727, 5838.95957433, 8865.70661267, 4920.93961843, 10873.98300922
9.77682, 4.7596958, 5.1053269, 12.665665, 8.3340016, 5.575106, 12.844128, 3.965374, 19.322939, 26.72247668, 21.67651687, 17.72920545, 26.91008198, 14.95218926, 33.00648673, 2163.68407777, 1755.11929398, 1435.51063799, 2178.87423369, 1210.65925961, 2672.49217402, 8787.55100146, 7128.21269426, 5830.15934447, 8849.24405142, 4916.95164673, 10854.01585267
9.77755, 5.9951347, 5.1715905, 13.811987, 8.3276322, 5.5656305, 12.843401, 3.9550069, 19.328676, 27.97785523, 21.72436576, 17.76002298, 26.97903176, 14.97131544, 33.0969056, 2259.7986991, 1754.69824507, 1434.494406, 2179.12275152, 1209.24777398, 2673.26939841, 9177.94082148, 7126.52709251, 5826.05201617, 8850.28372843, 4911.23590453, 10857.20969228
9.77829, 6.973278, 5.1350215, 14.66048, 8.393803, 5.6152894, 12.933691, 3.9909543, 19.45455, 28.90050427, 21.86808291, 17.88617178, 27.14517002, 15.07890146, 33.29215596, 2328.51187318, 1761.91011155, 1441.08777417, 2187.0846995, 1214.90617438, 2682.34698348, 9457.04523086, 7155.84223966, 5852.85066352, 8882.65126112, 4934.23408086, 10894.11526727
9.77902, 7.7171534, 5.1514208, 15.350178, 8.3532528, 5.5835408, 12.879191, 3.9659795, 19.381293, 29.64991788, 21.87230732, 17.88222825, 27.15883139, 15.07099825, 33.31640712, 2382.99388786, 1757.89946087, 1437.21277029, 2182.78274707, 1211.27137214, 2677.67333653, 9678.3523486, 7139.57784888, 5837.13271849, 8865.20969871, 4919.488543, 10875.17100124
9.77975, 7.380756, 5.1031615, 14.96872, 8.325309, 5.5685484, 12.83056, 3.9561164, 19.308849, 29.35624808, 21.89315731, 17.90520164, 27.17884662, 15.09185929, 33.34159792, 2353.53374206, 1755.20673843, 1435.48644566, 2178.96825272, 1209.93663686, 2673.04512189, 9558.73499598, 7128.6660463, 5830.14140786, 8849.74781543, 4914.08449641, 10856.41114712
9.78049, 6.1686935, 4.9065826, 13.660389, 8.41391, 5.6249721, 12.972053, 3.9978343, 19.513679, 28.11920076, 22.06837576, 18.04395043, 27.40159204, 15.21191303, 33.60787222, 2248.65263401, 1764.77673445, 1442.94914415, 2191.26648225, 1216.47512709, 2687.57391251, 9132.79853918, 7167.55898115, 5860.47112682, 8899.72734135, 4940.65739439, 10915.45698563
9.78122, 4.3474882, 4.7748772, 11.960999, 8.4372845, 5.6458927, 12.999666, 4.0167794, 19.548331, 26.38206628, 22.15778923, 18.1255582, 27.50370348, 15.28847159, 33.72717159, 2104.43965773, 1767.47832686, 1445.8360877, 2193.9102007, 1219.52790135, 2690.34262418, 8547.11361064, 7178.55606289, 5872.2165107, 8910.49532737, 4953.07313084, 10926.73956031
9.78196, 1.4896883, 4.519957, 9.5245958, 8.4187119, 5.6287035, 12.978402, 4.0002507, 19.523203, 23.60609176, 22.19338962, 18.14700671, 27.55569853, 15.29834387, 33.79685969, 1878.18689282, 1765.78715007, 1443.84214451, 2192.43203555, 1217.19212304, 2689.00161636, 7628.22193381, 7171.71242124, 5864.1386317, 8904.52287042, 4943.60368831, 10921.33119895
9.78269, -2.261813, 4.3240968, 7.0993764, 8.4591369, 5.6604925, 13.032419, 4.0256357, 19.595344, 20.43511243, 22.3064242, 18.24710789, 27.68722611, 15.38807044, 33.95028124, 1621.76370558, 1770.27404653, 1448.12011209, 2197.30322314, 1221.22225761, 2694.34944818, 6586.78649908, 7189.96062695, 5881.53377125, 8924.33783958, 4959.98908539, 10943.08900117
9.78342, -6.8695768, 4.3140562, 5.1866463, 8.3840977, 5.6042057, 12.926167, 3.9769779, 19.453414, 17.51389167, 22.26729732, 18.20523865, 27.64866866, 15.33613531, 33.91854839, 1386.38150769, 1762.65617133, 1441.10781842, 2188.63994784, 1213.99257191, 2684.9571267, 5630.80208783, 7159.0453238, 5853.07353546, 8889.1826091, 4930.64273475, 10904.97969776
9.78415, -6.6155131, 3.6855104, 4.9168681, 8.385653, 5.6071766, 12.924832, 3.9808618, 19.448697, 17.09867268, 22.32988896, 18.25955701, 27.72238389, 15.38532484, 34.00661267, 1350.03709672, 1763.07126371, 1441.69549239, 2188.8392946, 1214.7585758, 2685.01476632, 5483.2078085, 7160.75591079, 5855.4805646, 8890.02290446, 4933.77087521, 10905.25139524
9.78489, -5.306501, 3.7454664, 5.2915157, 8.3869492, 5.6059556, 12.934078, 3.9866008, 19.464734, 17.78728468, 22.39348146, 18.308149, 27.8091266, 15.43906466, 34.11488, 1400.72963699, 1763.46270528, 1441.74714483, 2189.93896519, 1215.8098231, 2686.51029837, 5689.11665989, 7162.37080362, 5855.71082701, 8894.52034283, 4938.05780733, 10911.36368637
9.78562, -4.3318384, 3.8642305, 5.7023011, 8.3951159, 5.609485, 12.943972, 3.9892518, 19.481214, 18.51554454, 22.46594878, 18.36423797, 27.89620968, 15.4866378, 34.22310619, 1454.29116041, 1764.57304013, 1442.40688596, 2191.08927923, 1216.38768987, 2688.03116758, 5906.67920882, 7166.90520598, 5858.41060986, 8899.22310101, 4940.42188607, 10917.57843438
9.78635, -2.6558778, 3.8695457, 6.4878446, 8.5245873, 5.703379, 13.133159, 4.0535486, 19.745401, 19.80432378, 22.70107795, 18.56846121, 28.17697715, 15.6540779, 34.54958043, 1551.45272667, 1778.38181551, 1454.63637574, 2207.35878173, 1226.32623626, 2706.58273133, 6301.32772548, 7223.01520886, 5908.10172128, 8965.33349186, 4980.80500951, 10992.96453775
9.78708, -1.2364795, 4.1686687, 7.4466199, 8.4663842, 5.6577646, 13.049556, 4.0232718, 19.633411, 21.27621765, 22.68630766, 18.5454454, 28.16519088, 15.63883933, 34.54718855, 1662.37873446, 1772.55356348, 1449.01479017, 2200.63618143, 1221.91238842, 2699.2820109, 6751.88436276, 7199.36825425, 5885.28961563, 8938.06009037, 4962.89502328, 10963.35006116
9.78781, -1.2314543, 4.3878274, 7.6757901, 8.5574233, 5.726827, 13.179548, 4.0685779, 19.811126, 21.66148036, 22.87168157, 18.71042361, 28.38421229, 15.77058873, 34.8001542, 1688.00604651, 1782.31294136, 1458.04015507, 2211.88585316, 1228.94874597, 2711.85854925, 6855.99544629, 7239.03177662, 5921.967332, 8983.78259267, 4991.49101004, 11014.46875919
9.78855, 0.25801401, 4.4490666, 8.6070621, 8.4766617, 5.6669531, 13.068891, 4.0280849, 19.65894, 23.00325817, 22.82833888, 18.66537393, 28.34531276, 15.73661041, 34.76497601, 1787.73384024, 1774.13971675, 1450.60844692, 2202.89988737, 1222.99505388, 2701.81396074, 7261.07473012, 7205.86072434, 5891.80341061, 8947.31662234, 4967.32694815, 10973.71019901
9.78928, 1.2840645, 4.4574647, 9.3002073, 8.5228975, 5.7030997, 13.130326, 4.0545296, 19.742658, 23.97914692, 22.95519819, 18.7777216, 28.49214649, 15.8327973, 34.93737128, 1858.59093503, 1779.22606764, 1455.43556138, 2208.3873693, 1227.17849967, 2707.94794285, 7548.89462864, 7226.54450316, 5911.42972052, 8969.63567178, 4984.33571905, 10998.66210212
9.79001, 1.567664, 4.4172115, 9.4634162, 8.5509646, 5.7178779, 13.178054, 4.0658287, 19.81989, 24.25737873, 23.05830889, 18.8554689, 28.62500294, 15.89990162, 35.10512456, 1875.09638064, 1782.4082326, 1457.52852749, 2212.71391291, 1229.0630537, 2713.62758326, 7615.95989337, 7239.49432852, 5919.95106141, 8987.23958418, 4992.00735495, 11021.76882908
9.79074, 1.1099821, 4.4584789, 9.1747621, 8.5039025, 5.6868024, 13.102313, 4.0480655, 19.707575, 23.95282956, 23.06049123, 18.85790689, 28.624203, 15.9104764, 35.10556865, 1846.54193077, 1777.75088742, 1453.77045023, 2206.6616786, 1226.55078146, 2706.31510803, 7500.00808776, 7220.60290723, 5904.70757948, 8962.6886672, 4981.82068205, 10992.10630421
9.79147, 0.12376938, 4.3268332, 8.4364306, 8.5180883, 5.6923739, 13.12975, 4.0462475, 19.750706, 23.03485183, 23.14606257, 18.92137806, 28.73652719, 15.9526294, 35.24498793, 1770.93775862, 1779.48772876, 1454.69061833, 2209.28710169, 1226.45085595, 2709.66274812, 7192.95529926, 7227.68241077, 5908.4654675, 8973.38333228, 4981.43209193, 11005.74140926
9.7922, -1.2186611, 4.2790215, 7.637311, 8.5493484, 5.7181171, 13.169482, 4.0707386, 19.801024, 21.98012338, 23.25553826, 19.01894447, 28.86318377, 16.04709766, 35.39188654, 1685.21899248, 1783.00522092, 1458.18501027, 2212.94415078, 1230.33311864, 2713.50066353, 6844.81816375, 7241.99440946, 5922.67906364, 8988.26822285, 4997.21787823, 11021.36797177
9.79293, -3.3682339, 4.3408203, 6.6240606, 8.5457092, 5.7141763, 13.171466, 4.0633568, 19.810834, 20.52972596, 23.31820194, 19.06767854, 28.94929964, 16.07916469, 35.5035993, 1569.6775674, 1782.88100659, 1457.89122194, 2213.42780295, 1229.39313249, 2714.56148389, 6375.54814517, 7241.51502876, 5921.50634558, 8990.26387117, 4993.41729047, 11025.71495763
9.79366, -4.0729879, 4.5258467, 6.4186906, 8.4885222, 5.6781171, 13.083828, 4.0374032, 19.684045, 20.26808456, 23.308028, 19.06301805, 28.93722624, 16.07461382, 35.493323, 1545.37448762, 1777.16013116, 1453.49214699, 2206.3679001, 1225.63619745, 2706.24861798, 6276.85830184, 7218.30366189, 5903.65916005, 8961.61984142, 4978.17506544, 10991.98882905
9.79439, -1.1866635, 4.5305595, 7.8129214, 8.3968657, 5.6114739, 12.951567, 3.9816632, 19.500468, 22.42704996, 23.25005725, 19.00657644, 28.87530507, 16.01023415, 35.43136959, 1705.21630557, 1767.79276743, 1445.14432847, 2195.50235587, 1217.32070768, 2693.98557737, 6926.11299628, 7180.28112987, 5869.77316733, 8917.51817684, 4944.41716666, 10942.21798036
9.79512, 1.521443, 4.5260615, 9.4885952, 8.392221, 5.6085383, 12.943312, 3.9799891, 19.487963, 24.78847791, 23.3124199, 19.05784305, 28.95153607, 16.05424337, 35.52483947, 1879.47242615, 1767.5571104, 1444.97337168, 2195.11718078, 1217.23922886, 2693.50770427, 7633.91929906, 7179.34892235, 5869.09919785, 8915.98470767, 4944.10341512, 10940.31503717
9.79585, 4.0393397, 4.5336434, 11.36774, 8.3239227, 5.5607216, 12.847558, 3.9529727, 19.350925, 27.21304101, 23.28648987, 19.0329272, 28.93012457, 16.047298, 35.50511102, 2057.47388937, 1760.60238449, 1439.00678845, 2187.29600611, 1213.27479075, 2684.40557024, 8356.9431842, 7151.12554927, 5844.88485366, 8884.24807943, 4928.01806407, 10903.38251668
9.79658, 5.1733153, 4.5296164, 12.292983, 8.3006376, 5.541698, 12.817572, 3.9369938, 19.311811, 28.3836003, 23.32354543, 19.05725167, 28.98289242, 16.06279835, 35.57544516, 2139.87395283, 1758.39029675, 1436.74925067, 2185.05531027, 1210.99379348, 2682.07583415, 8691.66184615, 7142.16546853, 5835.73561797, 8875.17783319, 4918.77034944, 10893.95763958
9.79731, 4.7605241, 4.5143697, 11.928818, 8.3041891, 5.5486387, 12.815983, 3.9441449, 19.304232, 28.04427361, 23.39882797, 19.12664127, 29.06842161, 16.12582417, 35.67563841, 2108.2424876, 1759.01875617, 1437.8549554, 2185.23333307, 1212.26700825, 2681.93420569, 8563.21214603, 7144.74301059, 5840.24707345, 8875.93183884, 4923.95899917, 10893.42032528
9.79803, 2.8059005, 4.401899, 10.254562, 8.3015837, 5.5421581, 12.818907, 3.9352657, 19.315454, 26.07957699, 23.46510278, 19.17261894, 29.15865475, 16.15582036, 35.79269878, 1954.9780254, 1758.99173177, 1437.21843057, 2185.79194373, 1211.07308562, 2683.09334937, 7940.71328222, 7144.65780499, 5837.68171961, 8878.23131219, 4919.12646167, 10898.16597422
9.79876, 0.14748847, 4.1833531, 8.2015571, 8.248769, 5.5108632, 12.732931, 3.9157391, 19.192279, 23.39443685, 23.46167475, 19.17671678, 29.14933368, 16.16483637, 35.7871994, 1748.61346292, 1753.63914872, 1433.36064644, 2178.76231148, 1208.23812438, 2674.90852933, 7102.52821008, 7122.94156954, 5822.03250885, 8849.70927449, 4907.62855536, 10864.95883268
9.79949, -3.4400377, 3.8070736, 5.9902722, 8.1965864, 5.4682399, 12.665358, 3.8824684, 19.101322, 20.0547972, 23.45910864, 19.16102668, 29.1610885, 16.14540564, 35.81184604, 1494.62174607, 1748.33450419, 1428.01180558, 2173.28535343, 1203.26693548, 2668.94565613, 6070.88437985, 7101.4199145, 5800.32679672, 8827.49373865, 4887.45360662, 10840.77662928
9.80022, -8.0282624, 3.3821199, 4.2108076, 8.1949434, 5.4721506, 12.654793, 3.8891609, 19.07979, 16.86226016, 23.52372348, 19.22259903, 29.23213995, 16.20544801, 35.89383662, 1253.36072415, 1748.5029182, 1428.80316269, 2172.80576596, 1204.54030851, 2667.96530425, 5090.94095592, 7102.12546658, 5803.5587032, 8825.57243899, 4892.64061932, 10836.82739909
9.80095, -8.0617014, 2.6529704, 3.8206865, 8.0621297, 5.3782415, 12.46726, 3.8154404, 18.821378, 16.09957631, 23.38668335, 19.10134263, 29.0823337, 16.08851953, 35.73299788, 1194.27077897, 1734.8302834, 1416.94258907, 2157.33511545, 1193.45058395, 2650.68312232, 4850.93695401, 7046.60323177, 5755.394244, 8762.75030586, 4847.60545297, 10766.65102912
9.80167, -9.6746262, 3.0832621, 3.5894649, 8.0538332, 5.3763771, 12.453216, 3.8158084, 18.79736, 15.64083893, 23.42860895, 19.14212066, 29.13304963, 16.12643863, 35.79263055, 1157.93416595, 1734.48412136, 1417.14364716, 2156.79949629, 1193.8844421, 2649.82652081, 4703.35248113, 7045.21071713, 5756.22197272, 8760.59154354, 4849.37703549, 10763.1923366
9.8024, -7.4277417, 2.9849969, 3.9962465, 8.0455087, 5.3659962, 12.439247, 3.8098678, 18.778323, 16.54212933, 23.47156414, 19.16860278, 29.18517644, 16.15177405, 35.85862891, 1222.17682884, 1734.14203555, 1416.22772329, 2156.27901819, 1193.33633504, 2649.33156428, 4964.30609344, 7043.8349597, 5752.51285287, 8758.49452919, 4847.16016516, 10761.20289444
9.80313, -5.4805585, 3.2094496, 4.6311024, 8.0775954, 5.3901881, 12.491489, 3.8227349, 18.855036, 17.84975967, 23.57388873, 19.2571557, 29.31549867, 16.21725225, 36.0166955, 1316.10061003, 1738.1527762, 1419.87090137, 2161.49384599, 1195.73237797, 2655.58729023, 5345.82139641, 7060.1398027, 5767.32218406, 8779.69355991, 4856.90203454, 10786.63382414
9.80385, -3.5739584, 3.3569129, 5.4412042, 8.0330506, 5.3578988, 12.428253, 3.7980107, 18.766971, 19.39337157, 23.56383958, 19.24434169, 29.30966461, 16.20256969, 36.01661533, 1427.02499888, 1733.90109239, 1416.05891372, 2156.69688812, 1192.2358065, 2650.21532129, 5796.39233649, 7042.88362997, 5751.84950648, 8760.22587148, 4842.70878051, 10764.83438654
9.80458, -2.780908, 3.640701, 6.0211891, 8.0220012, 5.3515934, 12.406136, 3.7988972, 18.737915, 20.44944581, 23.60379156, 19.27888728, 29.35341795, 16.2431098, 36.07455992, 1501.63494538, 1733.26351139, 1415.6789933, 2155.46761388, 1192.75708183, 2649.01163205, 6099.46030667, 7040.30764684, 5750.31758094, 8755.24986521, 4844.835623, 10759.96622968
9.80531, -2.8441405, 3.9330541, 6.2490416, 8.0141312, 5.344571, 12.395638, 3.7918442, 18.718202, 20.88270116, 23.64874998, 19.31240637, 29.41131267, 16.2669154, 36.14198744, 1530.27398188, 1732.96866674, 1415.20355824, 2155.24640215, 1192.03149113, 2648.46691041, 6215.80081374, 7039.12382783, 5748.39769422, 8754.36849804, 4841.8978564, 10757.77473306
9.80604, -1.712454, 4.1663907, 7.0171307, 7.958757, 5.3008068, 12.317573, 3.758503, 18.617566, 22.18218411, 23.62365792, 19.27948864, 29.38915472, 16.23424042, 36.13149852, 1622.11489431, 1727.52543985, 1409.84970245, 2149.1384867, 1187.1600674, 2642.18535001, 6588.86120935, 7017.02783118, 5726.66217912, 8729.57597405, 4822.12014994, 10732.28081538
9.80676, 0.11511213, 4.2599904, 8.2184819, 8.0319782, 5.3592087, 12.422965, 3.8046843, 18.762117, 24.06331841, 23.78871465, 19.43166664, 29.5850527, 16.37265194, 36.3580545, 1756.04302441, 1736.00355931, 1418.04393147, 2158.99671515, 1194.80949131, 2653.26281607, 7132.87711207, 7051.47874086, 5759.95745098, 8769.6360741, 4853.20072195, 10777.29722446
9.80749, 1.9297676, 4.5145065, 9.6839736, 8.0362951, 5.3579423, 12.433927, 3.8006273, 18.783775, 26.18431088, 23.85296046, 19.47660993, 29.67006562, 16.40370657, 36.46748298, 1906.80231147, 1737.02796091, 1418.33195445, 2160.6430647, 1194.55599751, 2655.64677853, 7745.26201888, 7055.65365138, 5761.13871421, 8776.34066451, 4852.1806069, 10787.00188558
9.80821, 3.9893671, 4.7676224, 11.517227, 7.953648, 5.3037921, 12.306447, 3.7649841, 18.597521, 28.62421215, 23.78716922, 19.42463311, 29.58870252, 16.36594743, 36.37366876, 2080.13026023, 1728.62086943, 1411.59403521, 2150.2200706, 1189.31841043, 2643.28564478, 8449.32121434, 7021.51844186, 5733.78103084, 8734.02036661, 4830.91538448, 10736.81292999
9.80894, 5.4435686, 4.7947566, 12.801474, 7.9747206, 5.3118302, 12.345321, 3.7673128, 18.657151, 30.2520267, 23.87713549, 19.48707145, 29.70815486, 16.41119955, 36.52137743, 2193.74556899, 1731.46614959, 1413.11777503, 2154.30634607, 1190.06890547, 2648.37165213, 8910.83501519, 7033.08962147, 5739.98166802, 8750.63575895, 4833.97337561, 10757.49311345
9.80966, 8.0383808, 4.8872556, 15.281302, 7.8287258, 5.2177733, 12.130508, 3.6996408, 18.349483, 33.13295151, 23.71512874, 19.36076656, 29.52020981, 16.30270709, 36.30712511, 2397.58669526, 1716.08850296, 1400.99551078, 2136.15929345, 1179.70635991, 2627.27816727, 9738.84183344, 6970.64032578, 5690.75300417, 8676.94066335, 4791.89080911, 10671.83371266
9.81039, 8.4045943, 4.9235144, 15.671575, 7.8181149, 5.2104904, 12.11601, 3.6945259, 18.328834, 33.63656592, 23.75780713, 19.39521633, 29.5757073, 16.3318238, 36.3766538, 2428.79209628, 1715.47756461, 1400.46841406, 2135.57009058, 1179.27034078, 2626.64534361, 9865.61567269, 6968.17252224, 5688.62322798, 8674.56452447, 4790.12920626, 10669.28433613
9.81111, 6.7585381, 5.0043036, 14.240192, 7.880911, 5.2492161, 12.203772, 3.7227469, 18.460007, 32.14246235, 23.91164382, 19.51499514, 29.75556932, 16.43436684, 36.59629773, 2315.95432734, 1722.90082718, 1406.10999104, 2143.97200691, 1184.14210383, 2636.86562525, 9407.29344179, 6998.33906959, 5711.55015495, 8708.70965022, 4809.92743079, 10710.81947104
9.81184, 6.1417691, 5.0996052, 13.800289, 7.8358145, 5.2203876, 12.141211, 3.7020777, 18.370264, 31.72132927, 23.90283207, 19.51006256, 29.75351576, 16.42971584, 36.59864326, 2280.63726065, 1718.51844546, 1402.6958094, 2139.15930556, 1181.23114584, 2631.2967155, 9263.85561888, 6980.55189742, 5697.69321923, 8689.17793042, 4798.11278032, 10688.22003546
9.81256, 5.2227617, 5.1821446, 13.066282, 7.846046, 5.2276998, 12.156744, 3.7075121, 18.393508, 30.94281611, 23.97779527, 19.57217738, 29.84643459, 16.48257693, 36.71268142, 2219.86398402, 1720.18745681, 1404.12467618, 2141.20864043, 1182.47410831, 2633.79903584, 9017.01471188, 6987.34504316, 5703.5083922, 8697.5192854, 4803.17105366, 10698.40531911
9.81329, 4.772539, 5.1158849, 12.564582, 7.8408136, 5.2230853, 12.147564, 3.7011237, 18.376458, 30.41969175, 24.03041943, 19.61301433, 29.91061786, 16.51001952, 36.78846689, 2177.53232403, 1720.16914262, 1403.95810153, 2141.0912959, 1181.83647171, 2633.42825649, 8845.08248977, 6987.28454909, 5702.84311429, 8697.05993402, 4800.59054292, 10696.92050148
9.81401, 5.7216297, 4.8815037, 13.119374, 7.8355964, 5.2162285, 12.147351, 3.6928624, 18.382592, 31.1619578, 24.08264632, 19.64927281, 29.98533941, 16.53292675, 36.88684856, 2225.7969792, 1720.14485679, 1403.48345097, 2141.75496608, 1180.89301857, 2634.70724886, 9041.1500855, 6987.19962529, 5700.9262935, 8699.77283448, 4796.76768167, 10702.1367586
9.81473, 6.4555627, 4.6561681, 13.517065, 7.9399157, 5.2931174, 12.289831, 3.7562697, 18.583615, 31.71043829, 24.30350937, 19.8434329, 30.23667271, 16.71627192, 37.18143467, 2260.00128349, 1732.10984601, 1414.24042806, 2154.96608757, 1191.36782823, 2649.91891079, 9180.10545234, 7035.81504911, 5744.63225282, 8753.45340495, 4839.32570108, 10763.94744504
9.81546, 7.296135, 4.5430788, 14.138136, 7.9089183, 5.2677894, 12.248985, 3.7350506, 18.529291, 32.51403049, 24.31830358, 19.84672871, 30.26389229, 16.71179024, 37.22237945, 2312.08644922, 1729.28484525, 1411.30926599, 2152.07817059, 1188.38246702, 2646.8991339, 9391.69369211, 7024.353946, 5732.73734445, 8741.7401657, 4827.20882825, 10751.7026052
9.81618, 6.7534325, 4.4935724, 13.578936, 7.9337059, 5.2893014, 12.288978, 3.7494978, 18.581076, 31.94564469, 24.41837927, 19.93783253, 30.39041773, 16.78670034, 37.36923576, 2266.62425684, 1732.54574434, 1414.6396257, 2156.27697182, 1191.05882968, 2651.44175507, 9207.04445035, 7037.61359312, 5746.27659427, 8758.81296466, 4838.08975167, 10770.17596666
9.8169, 4.0650996, 4.5259435, 11.283881, 7.9658758, 5.3048118, 12.33639, 3.7619469, 18.653394, 29.19562201, 24.53043496, 20.01812856, 30.52688769, 16.85756388, 37.53767893, 2066.8771754, 1736.60955431, 1417.16497773, 2161.12290324, 1193.41571186, 2657.44541329, 8395.68690845, 7054.1347467, 5756.54595845, 8778.51450595, 4847.67299559, 10794.5841832
9.81763, 0.29893878, 4.4709792, 8.4577182, 7.9811257, 5.3191833, 12.357784, 3.7716442, 18.681456, 25.34229945, 24.6179275, 20.09749324, 30.63301284, 16.92328901, 37.66385538, 1789.9990607, 1738.83459872, 1419.54340326, 2163.69727243, 1195.34028419, 2660.30578162, 7271.01831759, 7063.18706871, 5766.21871728, 8788.98924975, 4855.50037032, 10806.22470328
9.81835, -1.8399696, 4.0628841, 6.8471497, 7.972841, 5.3161886, 12.345963, 3.7705391, 18.664381, 22.86101776, 24.66875326, 20.14377396, 30.69750898, 16.96455117, 37.74395843, 1611.09090923, 1738.48795955, 1419.59782572, 2163.35415041, 1195.54756695, 2659.94055616, 6544.3021495, 7061.79299096, 5766.45119721, 8787.61287498, 4856.35197085, 10804.76253671
9.81907, -2.298894, 3.7661116, 6.2657024, 7.8931939, 5.2561812, 12.233258, 3.7233054, 18.509124, 21.92565557, 24.6090071, 20.08181076, 30.63647352, 16.9017641, 37.68431612, 1541.66156177, 1730.3364178, 1412.01505367, 2154.14647256, 1188.41600665, 2649.70237498, 6262.29035969, 7028.69510203, 5735.66110589, 8750.22833997, 4827.3929157, 10763.19605439
9.81979, -2.1449673, 3.3919825, 5.9709318, 7.8814541, 5.2464242, 12.210289, 3.7185309, 18.478851, 21.45960371, 24.65493249, 20.11557001, 30.6876487, 16.9350444, 37.75184004, 1505.44305979, 1729.60309547, 1411.15584787, 2152.81271663, 1188.0342903, 2648.38281024, 6115.18150535, 7025.73026073, 5732.18235386, 8744.82792531, 4825.85194606, 10757.85727992
9.82052, -2.0011064, 3.2026353, 5.8226751, 7.8240739, 5.2098564, 12.133857, 3.691899, 18.369039, 21.24793159, 24.63042199, 20.09871339, 30.67289846, 16.91921801, 37.73971349, 1487.11891151, 1723.85562236, 1406.686418, 2146.76177632, 1184.15710054, 2641.36023808, 6040.76011173, 7002.39785894, 5714.03882891, 8720.2662863, 4810.11230747, 10729.35287381
9.82124, -3.0271334, 3.0447141, 5.2151246, 7.7717167, 5.1778591, 12.05386, 3.6718687, 18.254678, 20.16195737, 24.61267563, 20.08979299, 30.65232482, 16.91780127, 37.72136813, 1407.84893946, 1718.6292304, 1402.80991759, 2140.35979748, 1181.31926104, 2633.96986437, 5718.77243478, 6981.18185336, 5698.30360566, 8694.27838975, 4798.59439273, 10699.35405162
9.82196, -6.9100817, 3.086838, 3.9078423, 7.7388046, 5.1513204, 12.011923, 3.6493201, 18.201828, 17.49926865, 24.62568525, 20.09142151, 30.68016235, 16.91053561, 37.76668681, 1219.07833549, 1715.53680251, 1399.65944784, 2137.31910782, 1178.06452473, 2630.9985073, 4951.98403392, 6968.63409701, 5685.51752323, 8681.9442108, 4785.38297954, 10687.30550129
9.82268, -8.3467739, 2.2080624, 3.2558241, 7.8166876, 5.2041943, 12.1169, 3.6897914, 18.34606, 16.01544537, 24.81532294, 20.24814793, 30.89614648, 17.04941416, 38.01718519, 1113.09707126, 1724.7015393, 1407.2761408, 2147.32774302, 1184.95942718, 2642.2504348, 4521.48952233, 7005.87589387, 5716.46848236, 8722.61740844, 4813.4001721, 10733.03305234
9.8234, -8.3008067, 2.080601, 3.1260075, 7.8101869, 5.20113, 12.114717, 3.6862731, 18.345767, 15.73500666, 24.87153769, 20.29648245, 30.97622997, 17.08699438, 38.11885613, 1091.03113774, 1724.53832778, 1407.31394809, 2147.82441246, 1184.77502615, 2643.07857519, 4431.86478403, 7005.22690802, 5716.63347716, 8724.65234639, 4812.66073326, 10736.41847019
9.82412, -9.8401148, 2.4208729, 2.9238099, 7.8132542, 5.2014237, 12.115755, 3.6867031, 18.349733, 15.25865048, 24.94350825, 20.35179292, 31.06109775, 17.13407411, 38.22578684, 1055.49543127, 1725.43168396, 1407.80631096, 2148.60723087, 1185.22519163, 2644.21440206, 4287.52418275, 7008.86981748, 5718.6449359, 8727.84967959, 4814.49897423, 10741.05378138
9.82484, -7.7180194, 2.1840269, 3.1798697, 7.8182276, 5.2023398, 12.123238, 3.6862021, 18.360553, 15.95593253, 25.01910004, 20.40877261, 31.15493465, 17.17936473, 38.34073268, 1101.09856799, 1726.53620653, 1408.38338622, 2149.96233288, 1185.52606463, 2645.84509618, 4472.77747703, 7013.37053948, 5721.00052803, 8733.37172393, 4815.73079326, 10747.69934126
9.82557, -6.4480237, 2.2509709, 3.4426675, 7.7092416, 5.1260091, 11.965593, 3.6282516, 18.136159, 16.64807062, 24.91278028, 20.31449619, 31.03726776, 17.09090528, 38.21105485, 1146.06922868, 1715.0198081, 1398.46949893, 2136.63542965, 1176.55439375, 2630.48584772, 4655.46246613, 6966.60388871, 5680.74083079, 8679.2540953, 4779.2966449, 10685.33019234
9.82629, -6.8967457, 2.1888093, 3.3432309, 7.6565858, 5.0915952, 11.884808, 3.6040869, 18.020809, 16.45085569, 24.89561639, 20.30169228, 31.01711439, 17.08059258, 38.19376296, 1129.76059701, 1709.70355363, 1394.21635116, 2130.09671497, 1173.00770424, 2622.95221943, 4589.22417917, 6945.02260773, 5663.47543604, 8652.71047178, 4764.89915907, 10654.74913718
9.82701, -8.4117311, 2.3214938, 3.0930593, 7.5384822, 5.0048803, 11.717536, 3.5405696, 17.790343, 15.86700331, 24.77095476, 20.18355381, 30.88296132, 16.97607781, 38.05335476, 1087.01960341, 1697.01315898, 1382.7386446, 2115.73563722, 1163.00028495, 2606.96628001, 4415.61397122, 6893.48654856, 5616.862896, 8594.3913153, 4724.25730929, 10589.83360778
9.82773, -8.7729606, 2.1900679, 3.0336407, 7.6115298, 5.0618072, 11.821119, 3.5829103, 17.935717, 15.75741456, 24.95967154, 20.35427742, 31.10514173, 17.12461663, 38.3144205, 1076.87533545, 1705.76553385, 1391.02891781, 2125.75228008, 1170.31110675, 2618.44062439, 4374.41545079, 6929.0537735, 5650.55043074, 8635.09759432, 4753.96438109, 10636.46528732
9.82845, -6.9517507, 2.1396804, 3.3878318, 7.6089436, 5.0564883, 11.821826, 3.5803767, 17.936512, 16.69831319, 25.02498725, 20.40028269, 31.19277149, 17.16627413, 38.42206289, 1138.37270845, 1706.02636201, 1390.74676555, 2126.50220158, 1170.27496989, 2619.34407915, 4624.23554323, 6930.12726176, 5649.41567654, 8638.1612896, 4753.82717009, 10640.15669107
9.82917, -6.7469908, 2.5441313, 3.6361032, 7.5575116, 5.0236115, 11.743377, 3.5590882, 17.824226, 17.34783736, 25.01017051, 20.39084692, 31.1762405, 17.16313493, 38.40896296, 1179.72815035, 1700.80002412, 1386.66599354, 2120.11951597, 1167.1675844, 2611.97600024, 4792.23703612, 6908.91106073, 5632.8503554, 8612.25127365, 4741.21408702, 10610.24789657
9.82989, -5.7860745, 2.6981908, 4.0393277, 7.5582973, 5.0204286, 11.747894, 3.5490833, 17.836788, 18.33598256, 25.08196911, 20.44184264, 31.27012757, 17.18730325, 38.53079489, 1243.82351641, 1701.43830102, 1386.67478072, 2121.21275218, 1165.90272149, 2613.74096712, 5052.61247316, 6911.51780668, 5632.89743349, 8616.70958018, 4736.08559041, 10617.43891949
9.83061, -5.1819244, 3.1206836, 4.4804326, 7.6207416, 5.0668211, 11.83884, 3.5866435, 17.963343, 19.36595596, 25.25675687, 20.59428653, 31.47991428, 17.32698787, 38.7768518, 1310.40234719, 1709.00489279, 1393.51764842, 2130.0964258, 1172.43505153, 2623.84556327, 5323.07723263, 6942.26857481, 5660.70572407, 8652.81400923, 4762.63060954, 10658.50699195
9.83132, -3.3838683, 3.2766767, 5.2760741, 7.6613979, 5.091156, 11.897593, 3.6022907, 18.044995, 21.07431711, 25.39522568, 20.70171235, 31.64664109, 17.41355516, 38.9741319, 1422.45566007, 1714.10453401, 1397.30591288, 2136.05705469, 1175.36478025, 2630.64156333, 5778.26839436, 6962.99809654, 5676.10563922, 8677.0444339, 4774.5412052, 10686.13485042
9.83204, -2.1184752, 3.4133217, 6.0037935, 7.740237, 5.1477959, 12.017663, 3.6451249, 18.218685, 22.5452078, 25.59873465, 20.87622789, 31.89711322, 17.56699899, 39.27352497, 1517.87782654, 1723.4594629, 1405.51214738, 2147.50386568, 1182.71512453, 2644.12789004, 6165.90274895, 7001.01368783, 5709.45240898, 8723.56111757, 4804.40936028, 10740.94050312
9.83276, -1.0650988, 3.6508526, 6.7648037, 7.7267793, 5.1409093, 11.993495, 3.6428496, 18.188116, 24.00045252, 25.65021942, 20.9224145, 31.95690488, 17.61215307, 39.35371068, 1611.7299759, 1722.51866939, 1405.02695046, 2146.03876727, 1182.72916005, 2642.76496971, 6547.16097847, 6997.20622281, 5707.49304244, 8717.62732309, 4804.4761347, 10735.42587383
9.83348, -0.72176534, 3.9143871, 7.2092275, 7.6916932, 5.1147551, 11.948098, 3.6212591, 18.121634, 24.84814085, 25.6661372, 20.92964957, 31.98887176, 17.61081013, 39.39564473, 1664.37000608, 1719.16076843, 1401.90291048, 2142.66809757, 1179.60149729, 2638.7861304, 6761.00878221, 6983.57997979, 5694.8141669, 8703.95271009, 4791.78070593, 10719.28485666
9.8342, -0.2626759, 4.1360358, 7.6821632, 7.6735027, 5.1037437, 11.916548, 3.6151152, 18.074306, 25.7250561, 25.71055142, 20.96809591, 32.03980021, 17.64719305, 39.45893699, 1718.6530092, 1717.68397279, 1400.84752349, 2140.53173815, 1178.9829074, 2636.19331017, 6981.53157751, 6977.5951469, 5690.53856024, 8695.29209358, 4789.27762223, 10708.7741044
9.83492, 1.1351159, 4.1252063, 8.6191999, 7.7012102, 5.1166775, 11.960935, 3.6200912, 18.142747, 27.32879523, 25.8325036, 21.05625019, 32.19360233, 17.71115019, 39.6495746, 1821.04605438, 1721.34111174, 1403.07690146, 2145.21101284, 1180.17716839, 2642.03748396, 7397.48884244, 6992.46547747, 5699.60638758, 8714.31806679, 4794.13873924, 10732.53625954
9.83564, 1.9356919, 4.2458105, 9.301649, 7.7390867, 5.1481335, 12.013597, 3.6473271, 18.213677, 28.47389819, 25.9723837, 21.18321404, 32.35962528, 17.83012184, 39.84426038, 1892.38079703, 1726.12965875, 1407.84051408, 2150.62697306, 1184.99335639, 2648.05727364, 7687.28192398, 7011.93192458, 5718.96890559, 8736.33672525, 4813.71298153, 10757.01193191
9.83635, 3.0969278, 4.3520415, 10.280781, 7.656354, 5.0883238, 11.894609, 3.6017182, 18.047894, 30.02269034, 25.90881533, 21.12145941, 32.29324133, 17.77016327, 39.77862972, 1990.1272613, 1717.42902182, 1400.08745723, 2140.63627214, 1177.93861791, 2636.82350044, 8084.36663033, 6976.60202134, 5687.4856894, 8695.76975437, 4785.06467419, 10711.39938211
9.83707, 3.8644165, 4.3878506, 10.939511, 7.6505843, 5.0820796, 11.887499, 3.5967559, 18.042415, 31.06208569, 25.97639988, 21.17153712, 32.38000455, 17.81095232, 39.89137377, 2053.56303342, 1717.34039604, 1399.68340908, 2140.69270932, 1177.50989571, 2637.2810685, 8342.07478651, 6976.25628459, 5685.85599076, 8696.01681832, 4783.33289607, 10713.28006418
9.83779, 3.6147029, 4.4317179, 10.787875, 7.6901195, 5.1152082, 11.942368, 3.6242248, 18.113781, 30.9387304, 26.12167848, 21.30424721, 32.55215615, 17.93255201, 40.0902802, 2039.94480323, 1722.33254453, 1404.69527384, 2146.32600976, 1182.38259341, 2643.35212494, 8286.77119534, 6996.54995379, 5706.22710724, 8718.91853412, 4803.13683069, 10737.96419071
9.83851, 3.7997895, 4.4481433, 10.95521, 7.5989279, 5.0502971, 11.817194, 3.5742868, 17.942081, 31.271998, 26.04482467, 21.23262747, 32.47898576, 17.86240676, 40.02042374, 2056.37487815, 1712.64794623, 1396.20889337, 2135.7436255, 1174.59090789, 2631.65129358, 8353.53145724, 6957.222949, 5671.76492746, 8675.94802378, 4771.49482943, 10690.45440059
9.83922, 4.08335, 4.4433465, 11.188848, 7.5296826, 4.9991753, 11.708738, 3.5386519, 17.787807, 31.69846952, 26.00362783, 21.18823543, 32.426543, 17.82643616, 39.96748413, 2078.85510877, 1705.3749089, 1389.5709204, 2126.60376369, 1169.09675621, 2621.15521147, 8444.86913659, 6927.6920136, 5644.81118925, 8638.83702811, 4749.18577659, 10647.8381558
9.83994, 3.4368981, 4.4681401, 10.677765, 7.4916662, 4.9705877, 11.658281, 3.5159239, 17.720066, 31.0607853, 26.01725429, 21.19220385, 32.45559026, 17.82345876, 40.01335065, 2031.48382689, 1701.61928614, 1386.0441376, 2122.70894183, 1165.71644483, 2617.01286416, 8252.45121891, 6912.44988819, 5630.49603516, 8623.03295873, 4735.46378696, 10631.03270373
9.84066, 2.8161234, 4.5588648, 10.262485, 7.4365675, 4.9332893, 11.573677, 3.4893938, 17.595386, 30.54452111, 26.0011954, 21.17753192, 32.43715318, 17.81074334, 39.99506916, 1992.23793696, 1695.90374928, 1381.28479224, 2115.68310072, 1161.68914351, 2608.64113028, 8093.04019665, 6889.24598708, 5611.17381573, 8594.50975198, 4719.11349545, 10597.04623342
9.84138, 2.4815851, 4.5756187, 10.008202, 7.440624, 4.9390012, 11.583713, 3.4942196, 17.61687, 30.25715849, 26.08884115, 21.25541922, 32.55172467, 17.87825827, 40.14343059, 1968.0440289, 1696.92035195, 1382.53566928, 2117.29159475, 1162.87190146, 2611.08586547, 7994.77411953, 6893.3899412, 5616.26682419, 8601.06166152, 4723.92794347, 10606.99933261
9.84209, 3.3024142, 4.4880667, 10.554985, 7.4116763, 4.9202753, 11.543331, 3.4799693, 17.561085, 31.16818454, 26.11806018, 21.28028294, 32.59479627, 17.8965947, 40.20299139, 2021.74115094, 1694.16210198, 1380.35706448, 2114.27909248, 1160.8722961, 2607.78878437, 8212.92436686, 6882.19913922, 5607.42811441, 8588.84148886, 4715.8145656, 10593.62720137
9.84281, 4.2745604, 4.3850557, 11.232936, 7.4462461, 4.9420496, 11.588983, 3.4933142, 17.621056, 32.25440971, 26.2609933, 21.39419776, 32.76160116, 17.98710545, 40.39786577, 2086.34155389, 1698.6639053, 1383.86050767, 2119.14868342, 1163.47643201, 2613.09218736, 8475.36828586, 6900.50110178, 5621.67179044, 8608.64104967, 4726.40313129, 10615.193189
9.84352, 4.9942287, 4.379336, 11.826902, 7.4427588, 4.9403958, 11.590603, 3.4925885, 17.630346, 33.19916949, 26.33653846, 21.45717743, 32.86583993, 18.04120038, 40.53424967, 2141.48190197, 1698.81419729, 1384.07550052, 2119.98078548, 1163.73104231, 2614.62450458, 8699.38329925, 6901.12573111, 5622.55664316, 8612.03889835, 4727.44709399, 10621.43963393
9.84424, 6.3341757, 4.4670537, 13.102947, 7.2708303, 4.8239818, 11.338781, 3.4078963, 17.270171, 35.05525224, 26.11323088, 21.2701932, 32.61007427, 17.87770595, 40.24546255, 2254.78746292, 1679.62806785, 1368.11923703, 2097.51126942, 1149.91120197, 2588.62677009, 9159.68566654, 6823.19969893, 5557.74873314, 8520.77822228, 4671.31617844, 10515.85034594
9.84496, 6.0430583, 4.4326335, 12.789434, 7.2412834, 4.7965292, 11.296093, 3.3871828, 17.215063, 34.74400965, 26.14339874, 21.27736388, 32.65264781, 17.88025022, 40.30960873, 2228.37914231, 1676.76111769, 1364.66787642, 2094.2453117, 1146.78694402, 2585.34038617, 9052.42521352, 6811.56735434, 5543.73968864, 8507.52850042, 4658.63409395, 10502.52178948
9.84567, 5.6095555, 4.3965399, 12.350698, 7.1447862, 4.7355347, 11.154566, 3.3413181, 17.010256, 34.25115053, 26.05097799, 21.20869394, 32.55035669, 17.81510248, 40.19618516, 2190.53194757, 1666.09000496, 1356.40178271, 2081.75769664, 1139.3646789, 2570.74657043, 8898.69543331, 6768.23158645, 5510.17133666, 8456.8169521, 4628.49184932, 10443.25821947
9.84639, 3.3450281, 4.2080235, 10.206915, 7.1803518, 4.7584675, 11.210542, 3.3572738, 17.093546, 31.23777696, 26.2002679, 21.32880012, 32.73755007, 17.91538936, 40.4248999, 1992.019465, 1670.7797011, 1360.12831713, 2087.6593447, 1142.45659591, 2577.87830318, 8092.28618978, 6787.29688082, 5525.32130857, 8480.80913911, 4641.06194539, 10472.25158102
9.8471, 1.8714837, 3.8654675, 8.7371775, 7.1931727, 4.7671804, 11.227843, 3.3646797, 17.118662, 28.99421499, 26.30789012, 21.41689803, 32.86805017, 17.99275389, 40.58454525, 1843.6246629, 1672.81214748, 1361.81377643, 2089.94614687, 1144.08632298, 2580.60680644, 7489.46952341, 6795.56736742, 5532.17961355, 8490.11639276, 4647.69202786, 10483.35727857
9.84782, -0.25162323, 3.7212216, 7.1591707, 7.1906102, 4.7668718, 11.22212, 3.3652678, 17.108401, 26.33169656, 26.38945104, 21.48642783, 32.96741818, 18.05332905, 40.70541561, 1669.40212945, 1673.06370385, 1362.21713984, 2090.09996749, 1144.56225382, 2580.68094325, 6781.7288005, 6796.60346976, 5533.8297746, 8490.75899412, 4649.63513809, 10483.68033617
9.84853, -4.8852328, 3.9220093, 5.0233373, 7.2529043, 4.801789, 11.312788, 3.394575, 17.24282, 22.12864335, 26.58977072, 21.63516218, 33.20805527, 18.19078007, 40.99800898, 1398.83522261, 1680.83995309, 1367.64041221, 2099.20674587, 1149.90799429, 2591.63917635, 5682.59768263, 6828.20754576, 5555.8725656, 8527.77167504, 4671.36114246, 10528.21843465
9.84924, -4.900954, 3.569825, 4.8146279, 7.1717947, 4.7510143, 11.191867, 3.3588252, 17.069439, 21.73503528, 26.52729151, 21.59097001, 33.13830232, 18.15401487, 40.92499258, 1369.91187126, 1671.9573297, 1360.83175152, 2088.63492293, 1144.20796469, 2579.41302808, 5565.11157831, 6792.13699009, 5528.22462188, 8484.84244595, 4648.21506102, 10478.57282573
9.84996, -3.2337975, 3.2501227, 5.2288662, 7.23702, 4.7959562, 11.295582, 3.3860172, 17.219552, 22.72650603, 26.73676103, 21.76539294, 33.40282623, 18.28830634, 41.24201084, 1428.09790862, 1680.09602807, 1367.70307318, 2098.98108534, 1149.20841817, 2591.58312154, 5801.49791418, 6825.21383419, 5556.15023201, 8526.8904289, 4668.53862101, 10528.03451596
9.85067, -1.4530466, 3.2727588, 6.0324985, 7.2358425, 4.7976592, 11.291297, 3.3861446, 17.209991, 24.47124482, 26.80106199, 21.82338669, 33.47953105, 18.33412554, 41.33308035, 1534.4187273, 1680.5050877, 1368.39026679, 2099.26465916, 1149.60337219, 2591.70520335, 6233.42798499, 6826.88972456, 5558.95338843, 8528.06006695, 4670.15274535, 10528.55224972
9.85139, -0.70864142, 3.396364, 6.5261518, 7.2388359, 4.7980529, 11.299391, 3.386282, 17.225413, 25.5160435, 26.87318327, 21.87848593, 33.57470973, 18.38003395, 41.45429845, 1596.49295162, 1681.40674627, 1368.89751707, 2100.7092045, 1150.00566804, 2593.72089987, 6485.61215931, 6830.56697951, 5561.02572992, 8533.94632658, 4671.79685093, 10536.76296475
9.8521, -0.65622422, 3.468604, 6.6694252, 7.3486983, 4.8736331, 11.45393, 3.4415058, 17.446952, 25.85809614, 27.14298156, 22.10440139, 33.88672553, 18.57490476, 41.8227057, 1614.44728156, 1694.66895619, 1380.08577857, 2115.71384136, 1159.72205889, 2611.19585756, 6558.56365401, 6884.45782566, 5606.48869128, 8594.91917806, 4711.27860978, 10607.7754539
9.85282, -0.55426536, 3.5635086, 6.8412947, 7.3445674, 4.8680717, 11.446632, 3.4441879, 17.43289, 26.25484811, 27.20341777, 22.14720083, 33.96090237, 18.62875278, 41.91071362, 1635.65664667, 1694.75179951, 1379.75341129, 2115.73784159, 1160.55682984, 2611.00490874, 6644.73901289, 6884.80887621, 5605.15028559, 8595.03478663, 4714.67973407, 10607.02208824
9.85353, -0.83700484, 3.6508752, 6.7785963, 7.3725022, 4.8903796, 11.495577, 3.4547294, 17.508554, 26.19922941, 27.32285568, 22.25306919, 34.11803576, 18.70361915, 42.10597931, 1628.67454591, 1698.52474883, 1383.36157854, 2120.94697611, 1162.71009134, 2617.51731858, 6616.38848929, 6900.15057037, 5619.81990065, 8616.21445141, 4723.43703292, 10633.50041336
9.85424, -0.67945487, 3.7990552, 6.981215, 7.3263441, 4.859069, 11.424372, 3.4356546, 17.403436, 26.65433134, 27.30523646, 22.23713428, 34.09717933, 18.69851141, 42.0842688, 1653.3753293, 1693.75114864, 1379.37540994, 2115.05718801, 1159.87368267, 2610.49849233, 6716.74786918, 6880.77245193, 5603.6380133, 8592.30545479, 4711.92411579, 10605.00896267
9.85496, -0.57510648, 3.8261264, 7.0443727, 7.3126971, 4.8454575, 11.404542, 3.4209306, 17.378756, 26.84280611, 27.34925775, 22.26251095, 34.15432261, 18.70591186, 42.16150399, 1661.38666112, 1692.73256405, 1377.8976231, 2113.91967596, 1157.76839126, 2609.50960353, 6749.30774828, 6876.64905324, 5597.64642486, 8587.70253911, 4703.38143233, 10601.01407966
9.85567, 0.74671043, 3.7046974, 7.7692047, 7.2960387, 4.8383469, 11.380594, 3.4196044, 17.342018, 28.26114084, 27.38703215, 22.30231311, 34.20454931, 18.74948489, 42.22320769, 1745.33801209, 1691.35522634, 1377.33558107, 2112.38818828, 1157.92171596, 2607.60065586, 7090.37110277, 6871.06803282, 5595.37484154, 8581.49886396, 4704.01413208, 10593.28119238
9.85638, 1.4681196, 3.7203417, 8.2841684, 7.329734, 4.8599633, 11.434045, 3.4336521, 17.421104, 29.25674916, 27.51982804, 22.40877436, 34.37174312, 18.83561279, 42.42671879, 1802.84141334, 1695.80992815, 1380.85971991, 2118.03442724, 1160.67655349, 2614.39318728, 7323.99186034, 6889.17950216, 5609.70325733, 8604.45449623, 4715.21541904, 10620.89781258
9.8571, 1.4715799, 3.8930291, 8.4453424, 7.3130993, 4.8470597, 11.405691, 3.4279473, 17.381519, 29.61635854, 27.55965416, 22.43686695, 34.41785724, 18.86861818, 42.48805904, 1820.89788049, 1694.44585076, 1379.48233626, 2116.10766478, 1160.09626287, 2612.28660318, 7397.36145302, 6883.65259521, 5604.11957676, 8596.64533503, 4712.86801346, 10612.36241176
9.85781, 0.56383729, 4.0960116, 7.9811283, 7.3056181, 4.8436589, 11.394837, 3.4246227, 17.364363, 28.86467811, 27.61614507, 22.48647335, 34.48963761, 18.90779731, 42.57591603, 1770.72489651, 1694.13271959, 1379.44923671, 2115.79217165, 1159.91272487, 2611.85086541, 7193.54978708, 6882.39493797, 5603.99686173, 8595.38167437, 4712.13227501, 10610.61448548
9.85852, 1.1438157, 3.9591918, 8.2615135, 7.2743632, 4.8162821, 11.35213, 3.4001142, 17.311898, 29.44297191, 27.62799233, 22.48059463, 34.51362008, 18.88854861, 42.62105332, 1802.14958695, 1691.05806004, 1375.99541407, 2112.51453676, 1156.13295362, 2608.75545687, 7321.22760748, 6869.91859312, 5589.97748367, 8582.08433955, 4696.786859, 10598.06167604
9.85924, 1.7760392, 3.7839097, 8.5351513, 7.2897787, 4.8295806, 11.372524, 3.4152829, 17.33756, 30.00518779, 27.72987484, 22.57072172, 34.6353171, 18.98034398, 42.76463067, 1832.36006149, 1693.4110033, 1378.35128141, 2115.11330023, 1159.09370448, 2611.55510266, 7443.9734461, 6879.49208609, 5599.56012679, 8592.66012905, 4708.82494058, 10609.45784938
9.85995, 2.0256669, 3.6634044, 8.5788869, 7.2770862, 4.818759, 11.355418, 3.4060491, 17.314205, 30.16026626, 27.77783921, 22.60410434, 34.69934387, 19.00400571, 42.84705507, 1837.65061663, 1692.49047467, 1377.25728023, 2114.21444739, 1157.90499022, 2610.65059877, 7465.48207394, 6875.76690836, 5595.12751974, 8589.02661619, 4704.00568507, 10605.8056249
9.86066, 1.4314251, 3.6526341, 8.1488376, 7.2896759, 4.8313442, 11.373466, 3.4155881, 17.338501, 29.47151045, 27.87460187, 22.69282441, 34.81777224, 19.08039271, 42.9892964, 1791.58602624, 1694.50925443, 1379.50673336, 2116.5876215, 1159.90542843, 2613.33815342, 7278.35935555, 6883.98274177, 5604.27776938, 8598.68579635, 4712.1424274, 10616.74623466
9.86137, -0.83702815, 3.8052492, 6.8388548, 7.2944973, 4.8327948, 11.384158, 3.4147616, 17.357442, 27.06992672, 27.95716132, 22.7559288, 34.92575844, 19.12826514, 43.12590779, 1641.81410181, 1695.62563592, 1380.16645534, 2118.27698368, 1160.14556607, 2615.62302298, 6669.92155353, 6888.5326075, 5606.96974022, 8605.5670336, 4713.12794051, 10626.05099913
9.86208, -2.3919818, 3.690588, 5.9593297, 7.2735016, 4.8150099, 11.350825, 3.4037325, 17.312657, 25.33616892, 27.99071605, 22.77407945, 34.96680513, 19.14784706, 43.18412274, 1533.11080783, 1693.73946875, 1378.07682961, 2115.86791297, 1158.65075582, 2613.10403741, 6228.32415846, 6880.88453717, 5598.49240267, 8595.79827575, 4707.0651755, 10615.83997824
9.8628, -2.0629201, 3.4448508, 5.9044139, 7.267168, 4.8114626, 11.340236, 3.4011311, 17.295984, 25.28714846, 28.05395277, 22.82706201, 35.044713, 19.19212872, 43.27968575, 1526.5389411, 1693.56586066, 1378.02801747, 2115.5852807, 1158.59373743, 2612.71553652, 6201.63899614, 6880.19401355, 5598.30611642, 8594.66851663, 4706.8436378, 10614.28445809
9.86351, -1.7199649, 3.297899, 5.9398188, 7.3327666, 4.8584771, 11.442841, 3.4327262, 17.442588, 25.43063712, 28.25560257, 22.99962328, 35.29698206, 19.3325982, 43.57888395, 1531.61223123, 1701.75156421, 1385.19944105, 2125.83307261, 1164.34534164, 2624.62758491, 6222.26267127, 6913.46348496, 5627.4523006, 8636.31897376, 4730.21983505, 10662.7003327
9.86422, -1.1439986, 3.2848626, 6.2187346, 7.3817388, 4.8944103, 11.511405, 3.461355, 17.538614, 26.0907796, 28.42597579, 23.14654804, 35.49769975, 19.46521103, 43.81609604, 1567.67513495, 1707.98635021, 1390.7697805, 2132.8937694, 1169.57514484, 2632.70800346, 6368.78380371, 6938.80738535, 5650.09411409, 8665.02184718, 4751.47629357, 10695.55019315
9.86493, -1.5215829, 3.3764084, 6.0714714, 7.3677307, 4.8819177, 11.492121, 3.4448751, 17.515102, 25.84965269, 28.47571301, 23.17944122, 35.56377308, 19.47127882, 43.90500904, 1549.51205953, 1706.92663632, 1389.45092008, 2131.80795669, 1167.17163335, 2631.80870589, 6295.0084855, 6934.5169621, 5644.74815043, 8660.62906338, 4741.72194451, 10691.9194555
9.86564, -1.5388945, 3.2803452, 6.0242922, 7.4135405, 4.912594, 11.557969, 3.4742214, 17.605171, 25.81896311, 28.64168836, 23.31531136, 35.76239086, 19.60715257, 44.13731464, 1543.9883438, 1712.78888227, 1394.26857742, 2138.61084939, 1172.5186211, 2639.43594577, 6272.58132332, 6958.34757878, 5664.3322947, 8688.28480839, 4763.45461643, 10722.92850142
9.86635, -1.8740919, 3.247937, 5.8418129, 7.4186506, 4.9147343, 11.568324, 3.4744701, 17.622888, 25.49435786, 28.7298074, 23.38407945, 35.87612081, 19.66140482, 44.28012075, 1520.92548909, 1713.94379171, 1395.03189968, 2140.27381602, 1172.94704613, 2641.63406968, 6178.89971767, 6963.05432883, 5667.44542904, 8695.05927304, 4765.2052807, 10731.88142638
9.86706, -2.4402559, 3.1498571, 5.5171588, 7.4427915, 4.9326581, 11.60379, 3.4871517, 17.673167, 24.84385396, 28.85553641, 23.49101231, 36.02974229, 19.75134368, 44.46501223, 1478.54676933, 1717.29636617, 1398.0343153, 2144.25906485, 1175.47323481, 2646.27220421, 6006.7450838, 6976.68935399, 5679.65513478, 8711.26829625, 4775.47834187, 10750.74720854
9.86777, -3.9175446, 3.2470752, 4.9558631, 7.4227576, 4.9205297, 11.572012, 3.4750999, 17.629442, 23.61121923, 28.89624443, 23.52689921, 36.07972351, 19.77162706, 44.53259944, 1401.78134915, 1715.5495491, 1396.77532919, 2142.02761042, 1173.82748388, 2643.86886239, 5694.89000162, 6969.60762134, 5674.55249818, 8702.22137654, 4768.8024995, 10741.00633394
9.86848, -3.5497756, 3.1022193, 5.0217751, 7.3256303, 4.8479768, 11.434554, 3.4241246, 17.440542, 23.83370563, 28.78627304, 23.41764446, 35.96437824, 19.68057222, 44.41635651, 1411.53825704, 1704.8513689, 1386.89726051, 2129.97074653, 1165.5711888, 2630.53456388, 5734.54077235, 6926.15990884, 5634.43381556, 8653.25755709, 4735.27052624, 10686.85714638
9.8692, -3.0027978, 3.2132599, 5.2810137, 7.308797, 4.8444904, 11.411347, 3.4199218, 17.404695, 24.51035409, 28.83459714, 23.47550741, 36.02959614, 19.72418313, 44.49632533, 1447.99874159, 1703.4621459, 1386.86308102, 2128.5212644, 1165.24601173, 2628.71041554, 5882.67857095, 6920.53105727, 5634.30719462, 8647.38764628, 4733.9597378, 10679.46952338
9.86991, -2.5717854, 3.2385848, 5.4749131, 7.3600143, 4.8781429, 11.487719, 3.4455987, 17.515903, 25.02633959, 29.01670184, 23.62305045, 36.25146984, 19.85368219, 44.76359769, 1474.82924391, 1709.98560504, 1392.13189784, 2136.33830359, 1169.99895222, 2637.9671988, 5991.69374005, 6947.04833632, 5655.72456066, 8679.1639731, 4753.27935542, 10717.0993637
9.87062, -1.8266699, 3.2221419, 5.8089686, 7.3753321, 4.8830051, 11.50611, 3.4517856, 17.540211, 25.85132934, 29.12890482, 23.70156128, 36.38292631, 19.92761263, 44.92114037, 1519.65961716, 1712.33052503, 1393.28639802, 2138.75515439, 1171.43639997, 2640.67050788, 6173.83646694, 6956.58983069, 5660.42702973, 8689.00141643, 4759.12940185, 10728.10496153
9.87133, -1.0427939, 3.2254031, 6.2282229, 7.3484866, 4.8681335, 11.469491, 3.4348875, 17.493844, 26.84398783, 29.15841502, 23.73264809, 36.42814296, 19.93522853, 44.98912893, 1574.0649918, 1709.7772724, 1391.62373174, 2136.05612201, 1168.95244941, 2638.05114565, 6394.87990261, 6946.23181008, 5653.68436527, 8678.05486852, 4749.04820623, 10717.48647053
9.87204, -1.1166333, 3.3562144, 6.3043279, 7.3050229, 4.8379087, 11.407101, 3.4129082, 17.405874, 27.08463426, 29.15508886, 23.72643086, 36.43268862, 19.92809946, 45.0040394, 1584.17755833, 1705.27824188, 1387.75657631, 2130.94432646, 1165.59255117, 2632.28177959, 6435.97760944, 6927.96872727, 5637.98559417, 8657.30605759, 4735.40830166, 10694.07056429
9.87275, -2.9512622, 3.5547089, 5.6055378, 7.3866505, 4.8940694, 11.523053, 3.4554748, 17.565872, 25.61285234, 29.4017431, 23.93229596, 36.72257131, 20.10958778, 45.34027605, 1494.29750565, 1715.3478565, 1396.25097865, 2142.45746496, 1173.22766123, 2645.22906311, 6070.83844415, 6968.89319091, 5672.507708, 8704.09881166, 4766.43744812, 10746.69416844
9.87345, -2.5730905, 3.5441779, 5.7954683, 7.3215691, 4.846481, 11.433268, 3.4171532, 17.444774, 26.11733055, 29.35530528, 23.88348927, 36.68341087, 20.05472649, 45.31241321, 1519.89900493, 1708.3330623, 1389.90053014, 2134.79243506, 1167.08553995, 2636.95754107, 6174.862044, 6940.4091658, 5646.71994697, 8672.97678089, 4741.49412516, 10713.11250233
9.87416, -0.90415466, 3.6562928, 6.695353, 7.2408519, 4.7949577, 11.313067, 3.3871993, 17.27105, 28.15343161, 29.27786683, 23.8252238, 36.59609769, 20.02465185, 45.2172316, 1634.18553343, 1699.45415859, 1382.95169864, 2124.24596279, 1162.3448545, 2624.66568123, 6639.18589623, 6904.35195402, 5618.5012197, 8630.14850382, 4722.24444941, 10663.19767043
9.87487, 0.44222458, 3.6813783, 7.5147993, 7.2258143, 4.7780938, 11.291812, 3.3750871, 17.244551, 29.91374085, 29.33292906, 23.85280015, 36.66855983, 20.04723708, 45.31458211, 1731.87909275, 1698.2525463, 1380.97625728, 2122.95454624, 1160.65024882, 2623.52267318, 7036.09957431, 6899.48511309, 5610.48776249, 8624.92055113, 4715.37000234, 10658.5770573
9.87558, 1.4951037, 3.7369529, 8.2817123, 7.2359324, 4.7901953, 11.309264, 3.3813461, 17.268022, 31.49538923, 29.43975291, 23.95319887, 36.80476772, 20.12480694, 45.47871726, 1818.70933648, 1700.00608952, 1383.18361831, 2125.3007609, 1162.11214349, 2626.1802035, 7388.88053954, 6906.62419773, 5619.46778132, 8634.4712252, 4721.31947065, 10669.39692325
9.87629, 2.1956191, 3.857671, 8.92981, 7.2806307, 4.8195572, 11.373026, 3.3990537, 17.36332, 32.8012523, 29.6178696, 24.09754972, 37.017521, 20.23710236, 45.73889834, 1889.16017674, 1705.81596293, 1387.87784275, 2131.99258004, 1165.53866673, 2634.29287659, 7675.11821841, 6930.24304425, 5638.55127107, 8661.67691548, 4735.25070316, 10702.37955398
9.877, 1.9342352, 3.9783477, 8.8607611, 7.3343668, 4.8535119, 11.453432, 3.428476, 17.474074, 32.77138929, 29.81540082, 24.25422425, 37.25865388, 20.38496153, 46.02103955, 1882.46854909, 1712.66936006, 1393.22181089, 2140.22797379, 1170.96192064, 2643.56078349, 7647.94866792, 6958.10156146, 5660.27458884, 8695.15386546, 4757.29417389, 10740.05575416
9.87771, 1.7542757, 3.9816239, 8.7431242, 7.3507928, 4.8718118, 11.476161, 3.4426315, 17.505893, 32.65054212, 29.93809508, 24.372626, 37.40721613, 20.48813098, 46.20076934, 1870.5536891, 1715.15725496, 1396.31082696, 2143.0641447, 1173.76761576, 2646.84792072, 7599.558428, 6968.22435424, 5672.83675149, 8706.69539053, 4768.70331435, 10753.4338847
9.87842, 1.8152738, 3.8448866, 8.6626724, 7.3847525, 4.8904051, 11.529831, 3.4502748, 17.588001, 32.59781974, 30.09751092, 24.49260769, 37.60746667, 20.57261277, 46.4484097, 1862.54826054, 1719.68760669, 1399.43911029, 2148.78547659, 1175.46156244, 2653.93223819, 7567.05100642, 6986.64518422, 5685.558518, 8729.95865272, 4775.59577247, 10782.23906428
9.87913, 1.84753, 3.722411, 8.5426036, 7.3846395, 4.890354, 11.525626, 3.4518276, 17.577978, 32.46916858, 30.18844132, 24.56666421, 37.71449546, 20.63956735, 46.57581886, 1850.21223296, 1720.24803458, 1399.89856933, 2149.11018455, 1176.11819658, 2654.06087057, 7516.94932491, 6988.93730774, 5687.43759132, 8731.29690913, 4778.27393327, 10782.7851929
9.87983, 0.2521801, 3.6125104, 7.3625541, 7.4527097, 4.941246, 11.628919, 3.4917641, 17.730206, 30.23382172, 30.41836737, 24.76834773, 37.9969267, 20.82098379, 46.91758928, 1718.23893856, 1728.72697852, 1407.62685934, 2159.42925148, 1183.29152774, 2666.40550943, 6980.78989124, 7023.40026496, 5718.8480192, 8773.23959505, 4807.42773886, 10832.96170774
9.88054, -0.59029219, 3.3014007, 6.5858407, 7.4270991, 4.9215143, 11.59377, 3.4745594, 17.682256, 28.68228919, 30.45915205, 24.79462676, 38.05577228, 20.8333001, 46.99774672, 1625.62339907, 1726.33048755, 1405.28272214, 2156.8834161, 1180.76698453, 2663.68685768, 6604.52976864, 7013.6792458, 5709.33684705, 8762.91565273, 4797.181625, 10821.94015907
9.88125, -2.3479135, 3.1213033, 5.5118004, 7.4091722, 4.9111777, 11.566508, 3.4698222, 17.64257, 26.32040275, 30.51621273, 24.84497784, 38.12825423, 20.88331312, 47.08978571, 1487.66858682, 1724.82205165, 1404.27536088, 2155.06603854, 1180.35613686, 2661.58522066, 6044.06469452, 7007.56617373, 5705.25667159, 8755.55125202, 4795.52295248, 10813.42538666
9.88196, -5.377426, 2.6498419, 4.1062331, 7.3969087, 4.8943188, 11.548816, 3.4571933, 17.615518, 22.78838089, 30.58558553, 24.87927939, 38.21733516, 20.90997441, 47.19971532, 1284.47740519, 1723.97037484, 1402.33184586, 2154.13739725, 1178.60017362, 2660.43332148, 5218.55582317, 7004.12136654, 5697.37310334, 8751.79758933, 4788.39937112, 10808.76918956
9.88267, -9.3011553, 36.984385, 3.0750409, 7.4795838, 4.9563117, 11.667314, 3.4997013, 17.781907, 19.78205443, 30.85209503, 25.11454126, 38.53287266, 21.10383748, 47.5702147, 1111.92484065, 1734.15814665, 1411.65733756, 2165.8851685, 1186.22063269, 2673.86299943, 4517.52173703, 7045.52757213, 5735.27317181, 8799.5455906, 4819.37024624, 10863.35495007
9.88337, -8.3969761, 1.8791804, 2.9305399, 7.6057279, 5.0430683, 11.856171, 3.5637586, 18.05344, 19.37150146, 31.20756303, 25.41188546, 38.96383463, 21.36208326, 48.0805523, 1085.84332804, 1749.29775939, 1424.42888806, 2184.06507914, 1197.42269995, 2695.09036385, 4411.56748728, 7107.05211481, 5787.17390275, 8873.42606839, 4864.89248975, 10949.62110776
9.88408, -7.1219462, 1.681665, 3.0306406, 7.6384825, 5.0627928, 11.900745, 3.5762772, 18.116906, 19.76186557, 31.37359358, 25.54205285, 39.16046112, 21.46724482, 48.31730891, 1104.60263413, 1753.64790223, 1427.69005053, 2188.90004832, 1199.9259428, 2700.72815248, 4487.79273617, 7124.74158064, 5800.43613906, 8893.08918299, 4875.07340981, 10972.5504997
9.88479, -9.1683717, 10.048461, 2.7541131, 7.5219289, 4.9846481, 11.732401, 3.5205875, 17.878092, 18.89868473, 31.2323963, 25.4248235, 39.00624496, 21.36723203, 48.15055293, 1053.35642206, 1740.8007852, 1417.10396731, 2174.09196529, 1190.94589891, 2683.76846689, 4279.59845426, 7072.56175921, 5757.43957221, 8832.94620813, 4838.59985219, 10903.67053538
9.88549, -9.098698, 0.98694298, 2.5737053, 7.4904247, 4.9631311, 11.689124, 3.5063685, 17.825353, 18.32691135, 31.2653354, 25.44999751, 39.05717733, 21.39137242, 48.23129693, 1018.60902805, 1737.72613902, 1414.50988308, 2170.79641397, 1188.93165633, 2680.69362872, 4138.43502759, 7060.08539493, 5746.91278577, 8819.57617684, 4830.42686299, 10891.20173278
9.8862, -9.3094906, 1.3106168, 2.7544504, 7.5644982, 5.0124724, 11.792482, 3.5435063, 17.96592, 19.02063273, 31.52082266, 25.65863086, 39.35592214, 21.57367273, 48.57717026, 1054.12324623, 1746.88362787, 1422.00102607, 2181.10475034, 1195.61269365, 2692.14621442, 4282.73271947, 7097.30640789, 5777.3608003, 8861.47678864, 4857.58152209, 10937.75582627
9.88691, -9.0698868, 36.013972, 3.351679, 7.5944725, 5.0345433, 11.842354, 3.5575808, 18.039389, 21.0496731, 31.68567427, 25.79848402, 39.56700392, 21.68660317, 48.83431028, 1163.19096382, 1750.92932923, 1425.60710377, 2186.44637454, 1198.38729715, 2698.55157313, 4725.86772839, 7113.75919267, 5792.02453822, 8883.19861716, 4868.8650702, 10963.80404383
9.88762, -4.8507978, 3.0755343, 4.6235485, 7.5378881, 4.9971123, 11.758466, 3.5312863, 17.91831, 24.80376978, 31.67049315, 25.78633008, 39.55535775, 21.67686374, 48.82907596, 1366.63807283, 1744.98078746, 1420.775179, 2179.42104635, 1194.35180822, 2690.38435983, 5552.45465866, 7089.60689391, 5772.40596348, 8854.67541303, 4852.48025317, 10930.64613762
9.88832, -1.92372, 3.4702995, 6.1902087, 7.6123816, 5.0453945, 11.867047, 3.5656275, 18.07843, 28.79304657, 31.92973025, 25.99456408, 39.8663344, 21.8525921, 49.20569044, 1581.83976277, 1754.16369334, 1428.096015, 2190.18688363, 1200.54329859, 2703.27481641, 6426.80235659, 7126.93132616, 5802.16217258, 8898.43494669, 4877.64606896, 10983.04225847
9.88903, 1.1083133, 4.0901026, 8.5330069, 7.5065674, 4.9711181, 11.713474, 3.5116245, 17.86168, 33.91723437, 31.8119344, 25.88787628, 39.73857074, 21.75822278, 49.0716359, 1857.83475135, 1742.51581336, 1418.02234439, 2176.70158132, 1191.81835324, 2687.9252442, 7548.14968357, 7079.6232957, 5761.24701205, 8843.66563837, 4842.20855455, 10920.7032901
9.88974, 3.6881993, 4.5116493, 10.936102, 7.4890839, 4.9600433, 11.685286, 3.5056953, 17.818751, 38.52517396, 31.88068765, 25.94514285, 39.82291121, 21.81224743, 49.17585979, 2103.94120713, 1741.07176077, 1416.91910929, 2174.81338243, 1191.21295177, 2685.59768001, 8548.0683908, 7073.7720398, 5756.77752279, 8836.01379508, 4839.75965926, 10911.27098091
9.89044, 5.3857373, 4.734928, 12.666064, 7.5873574, 5.0276802, 11.835322, 3.5514936, 18.035497, 41.59750136, 32.19524071, 26.20777962, 40.21021957, 22.02682613, 49.63756431, 2264.99625609, 1753.04038193, 1427.02135443, 2189.4583523, 1199.3671998, 2702.78006303, 9202.436547, 7122.41481004, 5797.83451301, 8895.53415602, 4872.90013086, 10981.10514031
9.89115, 7.2959036, 4.8398214, 14.541328, 7.6196636, 5.0540679, 11.879248, 3.5738929, 18.093451, 44.72102125, 32.37259964, 26.36514799, 40.42072992, 22.17075303, 49.88504652, 2427.70085055, 1757.36120254, 1431.24397432, 2194.25759208, 1203.54934816, 2708.03229603, 9863.5098599, 7139.98577902, 5815.00354519, 8915.05285329, 4889.90266644, 11002.46896021
9.89186, 8.0147437, 4.8874065, 15.289034, 7.6895258, 5.0969526, 11.981627, 3.6022203, 18.244172, 46.01218948, 32.63117073, 26.56673439, 40.7324726, 22.3340771, 50.2626006, 2490.17427892, 1765.9951192, 1437.78853813, 2204.4366229, 1208.71762376, 2720.20602831, 10117.35587287, 7175.08057247, 5841.60652262, 8956.42927562, 4910.91183977, 11051.9543427
9.89256, 8.5851701, 4.8993798, 15.858765, 7.634578, 5.0618177, 11.905155, 3.5777173, 18.136178, 47.01970053, 32.62403656, 26.5643031, 40.73921946, 22.33305767, 50.28263887, 2536.99153729, 1760.26014083, 1433.30160359, 2198.12235848, 1205.00083322, 2713.04640085, 10307.592963, 7151.79565008, 5823.38935935, 8930.7946917, 4895.8216558, 11022.88974109
9.89327, 7.7632158, 4.8703826, 15.052934, 7.6645979, 5.084978, 11.945963, 3.5963867, 18.190148, 45.96730839, 32.8007054, 26.7167136, 40.94954479, 22.46837621, 50.53085096, 2472.53072351, 1764.31369817, 1437.06250191, 2202.63076418, 1208.54912855, 2717.99863566, 10045.71636746, 7168.28099508, 5838.68267408, 8949.13204065, 4910.24910069, 11043.03502538
9.89397, 5.7050781, 4.8472994, 13.145046, 7.6675256, 5.0802816, 11.953446, 3.5893632, 18.20789, 43.10245028, 32.9191431, 26.79568091, 41.10242698, 22.5231748, 50.72834747, 2311.30353982, 1765.23913315, 1436.87775816, 2204.05532272, 1207.77109674, 2720.23071347, 9390.68257391, 7172.05684187, 5837.94499161, 8954.93973614, 4907.09887126, 11052.12825483
9.89468, 3.0712672, 4.6946404, 10.763786, 7.6531671, 5.0734263, 11.927901, 3.5869627, 18.170248, 39.13969415, 33.00315797, 26.87110823, 41.20186864, 22.59427085, 50.85285352, 2092.21077968, 1764.18248455, 1436.39401189, 2202.44423435, 1207.77584118, 2718.33724401, 8500.54141631, 7167.77985347, 5835.99267663, 8948.41409528, 4907.12917613, 11044.46002794
9.89538, 0.38293484, 4.4690027, 8.5762716, 7.6458599, 5.0661632, 11.920723, 3.579364, 18.163442, 35.05800842, 33.10176459, 26.9449614, 41.33227175, 22.64857648, 51.0196005, 1868.17336988, 1763.92892536, 1435.84480754, 2202.51671127, 1206.89877619, 2718.73569833, 7590.30614561, 7166.76555743, 5833.77423236, 8948.72842042, 4903.57658754, 11046.10343558
9.89609, -1.4717947, 4.1014277, 7.1339818, 7.6866349, 5.0940071, 11.981764, 3.6002899, 18.24797, 32.08774736, 33.30744795, 27.11458764, 41.58470373, 22.79512443, 51.31927475, 1704.43753269, 1769.22560988, 1440.27314662, 2208.89702934, 1210.83182316, 2725.97814515, 6925.07025418, 7188.30195235, 5851.77956612, 8974.67159638, 4919.56747052, 11075.55413704
9.89679, -1.6974856, 3.8857292, 6.8100076, 7.6967757, 5.1006535, 11.998139, 3.6052026, 18.272768, 31.46091581, 33.44660009, 27.22766968, 41.75942468, 22.89087533, 51.53469765, 1665.84308404, 1770.98428356, 1441.69437094, 2211.14506696, 1212.06282052, 2728.74191514, 6768.27741322, 7195.4633905, 5857.56698277, 8983.82528185, 4924.57992599, 11086.80790385
9.8975, -1.0016028, 3.9405706, 7.1755511, 7.6304951, 5.0570407, 11.908404, 3.5709496, 18.14824, 32.41024465, 33.42189246, 27.20839369, 41.75240134, 22.86370136, 51.54326619, 1710.54812606, 1763.94088139, 1436.0047987, 2203.60853949, 1206.70059549, 2720.3508755, 6949.92854812, 7166.86242381, 5834.46358141, 8953.22479628, 4902.80442269, 11052.74030149
9.8982, -0.46771364, 3.9839759, 7.5221398, 7.6664677, 5.085324, 11.955897, 3.5942705, 18.210527, 33.30209635, 33.62006338, 27.38168606, 41.98478709, 23.02004944, 51.8157907, 1751.95829707, 1768.68592196, 1440.49706586, 2208.73771185, 1211.0398751, 2725.92762558, 7118.1932626, 7186.15747554, 5852.72864438, 8974.08455763, 4920.44582, 11075.4232513
9.89891, 0.53243708, 4.0608371, 8.2004143, 7.6716163, 5.0857121, 11.964886, 3.5933943, 18.229521, 34.89782663, 33.75389696, 27.48250839, 42.15360932, 23.10111387, 52.03171159, 1829.8628275, 1769.88102949, 1441.04161696, 2210.31881314, 1211.30378689, 2728.27577165, 7434.73562354, 7191.02948135, 5854.95441715, 8980.52890766, 4921.52924251, 11084.98886667
9.89961, 1.2069499, 4.1446442, 8.7559254, 7.6799346, 5.0931231, 11.979369, 3.5990111, 18.248928, 36.19096836, 33.89439904, 27.60204527, 42.33174278, 23.20281997, 52.24778169, 1891.46041882, 1771.4340653, 1442.57472171, 2212.39772153, 1212.65657053, 2730.64290681, 7685.02392687, 7197.35556781, 5861.19653485, 8988.99562289, 4927.03662568, 11094.63135771
9.90032, 2.0999147, 4.2879957, 9.5558815, 7.6465181, 5.0686447, 11.92301, 3.5831142, 18.170143, 37.92879058, 33.92856389, 27.62355325, 42.36688862, 23.22543955, 52.30133682, 1976.64820401, 1768.17752023, 1439.5936723, 2207.93842957, 1210.38721991, 2725.66939051, 8031.16105576, 7184.1405119, 5849.09778768, 8970.8978528, 4917.8274026, 11074.44906767
9.90102, 2.4732564, 4.4816574, 10.046133, 7.6506193, 5.0692796, 11.932445, 3.581806, 18.188578, 38.98908174, 34.02450699, 27.69597561, 42.49210694, 23.28062177, 52.46176753, 2027.3991336, 1769.24546344, 1440.16720703, 2209.55346872, 1210.57255748, 2727.96735093, 8237.38157024, 7188.49570972, 5851.4411951, 8977.47992494, 4918.59146489, 11083.81058687
9.90173, 2.7715324, 4.7100106, 10.497556, 7.6333333, 5.0576852, 11.904987, 3.5742908, 18.149623, 39.95942729, 34.07471781, 27.73646134, 42.55392442, 23.3168617, 52.54228542, 2073.15545173, 1767.84783458, 1439.00951407, 2207.76188203, 1209.71400813, 2725.97313985, 8423.31000873, 7182.833466, 5846.75077425, 8970.22109087, 4915.11435088, 11075.73328053
9.90243, 3.6450469, 4.7303478, 11.220753, 7.5995501, 5.0308973, 11.860038, 3.5517299, 18.089201, 41.41976506, 34.08714053, 27.7344371, 42.58333491, 23.30325543, 52.59038161, 2144.09861908, 1764.52451744, 1435.67613681, 2204.33093848, 1206.29553849, 2722.34679332, 8711.5744076, 7169.34682523, 5833.22025381, 8956.30117878, 4901.23600079, 11061.02417221
9.90313, 4.6547989, 4.6631397, 12.015141, 7.6353097, 5.0588339, 11.90836, 3.5750261, 18.15479, 42.97227661, 34.25604776, 27.8836188, 42.78089878, 23.44031994, 52.82257174, 2219.44444065, 1769.26615851, 1440.14112388, 2209.5601037, 1210.6523527, 2728.19530252, 9017.72836365, 7188.62852713, 5851.3748858, 8977.56774326, 4918.94902143, 11084.81190629
9.90384, 5.6960555, 4.6661717, 12.92613, 7.6366633, 5.0613549, 11.919373, 3.5754853, 18.170571, 44.68971626, 34.34987485, 27.96447904, 42.91410336, 23.503949, 52.98557176, 2302.83263291, 1770.02718662, 1440.99180474, 2211.33643054, 1211.14353101, 2730.31278622, 9356.56070955, 7191.73707741, 5854.84464234, 8984.80561109, 4920.95596263, 11093.44073696
9.90454, 6.2760304, 4.7639804, 13.55027, 7.5788809, 5.0187882, 11.831392, 3.5446471, 18.049883, 45.87610326, 34.30955524, 27.91977932, 42.86772825, 23.46383787, 52.94802225, 2358.56784944, 1763.91210603, 1435.40294798, 2203.90221605, 1206.31548213, 2722.14713316, 9583.03820686, 7166.9072864, 5832.1499193, 8954.62012914, 4901.35035016, 11060.28812692
9.90525, 5.9756578, 4.92013, 13.44868, 7.5453359, 4.9961068, 11.782252, 3.5276632, 17.976581, 45.82621611, 34.32523016, 27.93122772, 42.89318765, 23.47025057, 52.98192296, 2350.51325474, 1760.60594369, 1432.6454714, 2200.07268029, 1203.83352008, 2717.5429863, 9550.33368849, 7153.49050779, 5820.95943581, 8939.08094043, 4891.27717061, 11041.60645751
9.90595, 5.2754674, 4.9333395, 12.851625, 7.5441379, 4.9957242, 11.788617, 3.5265579, 17.990169, 44.91636143, 34.41361967, 28.0043033, 43.01866954, 23.52886917, 53.14264511, 2298.52049192, 1761.0600566, 1433.07389422, 2201.40924844, 1204.05095614, 2719.48695039, 9339.10385319, 7155.35180915, 5822.71333861, 8944.53178329, 4892.17170933, 11049.52996781
9.90665, 5.9781677, 4.9803027, 13.554282, 7.4246678, 4.9145618, 11.609339, 3.4704844, 17.736143, 46.25102034, 34.23115659, 27.8500167, 42.80424155, 23.40335433, 52.90694082, 2361.31647953, 1747.64996655, 1421.86492117, 2185.34337655, 1194.84339683, 2701.13027349, 9594.27158162, 7100.88145914, 5777.18333157, 8879.27477554, 4854.77154208, 10974.96995675
9.90736, 6.2177066, 4.9038894, 13.680834, 7.414735, 4.9062181, 11.594749, 3.4633997, 17.715431, 46.59289906, 34.30135403, 27.90209879, 42.89376051, 23.44308458, 53.01994932, 2373.12712476, 1747.0789607, 1421.14418328, 2184.71802817, 1194.03215988, 2700.47759274, 9642.28165309, 7098.57775149, 5774.26819736, 8876.75436365, 4851.48657578, 10972.34331667
9.90806, 5.4084422, 4.9031221, 12.913065, 7.5266077, 4.9843476, 11.76172, 3.5197452, 17.95361, 45.38874692, 34.6523877, 28.19925828, 43.31805443, 23.69676912, 53.51917596, 2306.35505819, 1760.80449583, 1432.89926214, 2201.13620051, 1204.11262756, 2719.48953338, 9371.00056434, 7154.36240639, 5822.0436383, 8943.48357333, 4892.45577014, 11049.61608647
9.90876, 6.0349622, 4.9482174, 13.510395, 7.4699841, 4.9411006, 11.674437, 3.4875573, 17.832703, 46.55260243, 34.6154339, 28.15281258, 43.27408702, 23.65214959, 53.48334105, 2359.8934904, 1754.76198664, 1427.1519889, 2193.69553836, 1198.99964602, 2711.23378273, 9588.55554377, 7129.8271907, 5798.70497149, 8913.27155284, 4871.69219697, 11016.09704996
9.90947, 6.8520019, 4.8357975, 14.123817, 7.4093318, 4.8960931, 11.589112, 3.4504363, 17.71511, 47.72937539, 34.56998824, 28.10182622, 43.23493298, 23.59101991, 53.4541757, 2413.70116813, 1748.22361123, 1421.12504548, 2186.41470552, 1193.01105139, 2703.20751663, 9807.20584594, 7103.27734287, 5774.23006537, 8883.70912055, 4847.3709637, 10983.51068057
9.91017, 7.1156393, 4.6783683, 14.193787, 7.4372594, 4.9232076, 11.630846, 3.4764133, 17.769698, 47.97867476, 34.73006297, 28.25681321, 43.43149299, 23.74459725, 53.68329071, 2420.49217362, 1752.10853637, 1425.53739916, 2191.08988319, 1197.89911011, 2708.28624717, 9834.82110469, 7119.0785903, 5792.17129952, 8902.72534664, 4867.24294249, 11004.17139603
9.91087, 6.3365269, 4.534006, 13.307258, 7.5446235, 4.9953347, 11.792793, 3.5260959, 18.002676, 46.58427505, 35.07630509, 28.54153649, 43.85341214, 23.97960984, 54.18306715, 2344.47718233, 1765.30807506, 1436.42851541, 2207.0392641, 1206.83745871, 2726.90654632, 9525.9826223, 7172.72668414, 5836.43687349, 8967.55056308, 4903.57199733, 11079.85378089
9.91157, 4.7719399, 4.513273, 11.897459, 7.5944736, 5.0253189, 11.861724, 3.5456198, 18.101865, 44.16972865, 35.28957769, 28.70644654, 44.10334505, 24.11258129, 54.48278303, 2217.56373608, 1771.73123175, 1441.22177751, 2214.23091375, 1210.58443169, 2735.33588709, 9010.33378813, 7198.84146787, 5855.92606284, 8996.79197142, 4918.80780282, 11114.1289715
9.91228, 1.9776822, 4.4869186, 9.6450284, 7.6577922, 5.0750673, 11.955925, 3.5844271, 18.230718, 39.88191185, 35.53661052, 28.92977905, 44.40335698, 24.31275031, 54.83099166, 1997.33192969, 1779.71425083, 1448.83654603, 2223.77109247, 1217.61044643, 2745.99900806, 8115.51385099, 7231.29462797, 5886.87983324, 9035.57632768, 4947.36718331, 11157.48096423
9.91298, -0.1272397, 4.3165362, 8.0663878, 7.6641521, 5.0733249, 11.965841, 3.582527, 18.251085, 36.57462641, 35.65105675, 29.00592288, 44.54633348, 24.37446467, 55.01545307, 1827.19761741, 1781.05786321, 1449.0798234, 2225.44868911, 1217.70112617, 2748.46566193, 7424.2450095, 7236.77057511, 5887.88182775, 9042.41345685, 4947.74698854, 11167.52905101
9.91368, -1.1215571, 4.0425809, 7.2333564, 7.714422, 5.1133872, 12.03603, 3.612897, 18.352088, 34.73227793, 35.86865004, 29.20234151, 44.80278038, 24.54658758, 55.32304517, 1730.86615571, 1787.49670613, 1455.28446737, 2232.72474085, 1223.2672375, 2756.99701294, 7032.84846372, 7262.94949044, 5913.10604628, 9071.99826618, 4970.37456282, 11202.21927214
9.91438, -0.69727158, 3.8710483, 7.2872846, 7.7031646, 5.1045086, 12.02179, 3.6048578, 18.33133, 34.96037751, 35.94411847, 29.25972352, 44.90325427, 24.58879901, 55.4485554, 1737.89727535, 1786.7995146, 1454.51500815, 2232.16248847, 1222.32109181, 2756.37450769, 7061.43353458, 7260.13337549, 5909.99318587, 9069.73460067, 4966.54161908, 11199.71569004
9.91508, -0.34393669, 3.9147263, 7.491641, 7.7543947, 5.1365106, 12.098945, 3.6300272, 18.440654, 35.54828435, 36.16630312, 29.43501496, 45.17559879, 24.74486599, 55.77227064, 1762.69632512, 1793.3413884, 1459.56390439, 2240.07609477, 1226.99829664, 2765.52239593, 7162.21367469, 7286.73114725, 5930.52155731, 9101.91018709, 4985.55755393, 11236.91133836
9.91579, 0.61267701, 3.9369, 8.108208, 7.7579532, 5.1387284, 12.10481, 3.6315805, 18.449407, 37.08979516, 36.27985745, 29.52703415, 45.31802585, 24.82217494, 55.94782401, 1834.43132603, 1794.37246061, 1460.38327205, 2241.39297308, 1227.6847333, 2767.13420872, 7453.70583644, 7290.9376833, 5933.86471537, 9107.28226681, 4988.35837136, 11243.48680112
9.91649, 1.7517161, 4.0085256, 8.9495788, 7.7583971, 5.1366217, 12.109139, 3.6282491, 18.459458, 39.0791013, 36.38557746, 29.60615856, 45.45690908, 24.88237424, 56.12453324, 1927.91686244, 1795.03535126, 1460.58149772, 2242.55775115, 1227.53971484, 2768.83117644, 7833.57663959, 7293.64801401, 5934.68386719, 9112.03608131, 4987.78065677, 11250.40796379
9.91719, 1.7603912, 4.1719749, 9.0901014, 7.7658326, 5.146791, 12.113418, 3.6390448, 18.460509, 39.49900548, 36.50865296, 29.7214548, 45.59688232, 24.99168269, 56.28901288, 1943.65623017, 1796.50778365, 1462.52519786, 2243.71888188, 1229.78386848, 2769.85431059, 7897.54764602, 7299.64774511, 5942.59532849, 9116.77512661, 4996.91074217, 11254.5912445
9.91789, 2.0842896, 4.0795098, 9.2450101, 7.7651204, 5.1451185, 12.117934, 3.6323669, 18.475808, 39.95042061, 36.61354313, 29.80336845, 45.73850365, 25.04162547, 56.47670895, 1960.81659584, 1797.03847691, 1462.78658852, 2244.90294891, 1229.07428908, 2771.94749145, 7967.29284707, 7301.82100326, 5943.67119712, 9121.60741867, 4994.03912261, 11263.12245011
9.91859, 2.2906172, 3.9709602, 9.2977053, 7.8145113, 5.1810282, 12.190492, 3.6589035, 18.576365, 40.18174897, 36.8376451, 29.99500411, 46.00992917, 25.20672513, 56.79646624, 1967.06837752, 1803.3601982, 1468.38367149, 2252.38271215, 1233.97694657, 2780.42981132, 7992.71396341, 7327.52475812, 5966.42740479, 9152.02082454, 5013.97149385, 11297.61447601
9.91929, 1.8847578, 3.8800568, 8.9035621, 7.8080564, 5.1764734, 12.181309, 3.6552475, 18.561748, 39.43697914, 36.93118267, 30.07036766, 46.12843544, 25.2685394, 56.94179859, 1925.58128003, 1803.23127031, 1468.23966485, 2252.3036421, 1233.78178294, 2780.28550335, 7824.15920422, 7327.01791782, 5965.85613232, 9151.72081016, 5013.19014321, 11297.05436849
9.92, 0.44939385, 3.8363207, 7.8694491, 7.8005453, 5.1686578, 12.173597, 3.6470828, 18.553079, 37.18782405, 37.0246604, 30.1382126, 46.25280359, 25.3163688, 57.10006453, 1810.93448408, 1802.98890822, 1467.63974158, 2252.37155304, 1232.83054196, 2780.60033201, 7358.33553395, 7326.05042719, 5963.43255732, 9152.01835302, 5009.33681699, 11298.36027125
9.9207, -1.3906368, 3.7908992, 6.7225924, 7.727576, 5.1208299, 12.062731, 3.6176733, 18.398848, 34.47412001, 36.96123223, 30.08811456, 46.17932926, 25.28945507, 57.0321987, 1674.35505911, 1795.15027986, 1461.33351121, 2242.85909389, 1228.26998986, 2769.96629373, 6803.39081697, 7294.21687631, 5937.82240904, 9113.38779677, 4990.81764309, 11255.17741505
9.9214, -2.0191048, 3.3513196, 6.0474316, 7.7158396, 5.1113615, 12.048006, 3.6091801, 18.377683, 32.79550042, 37.0442132, 30.15067771, 46.28991329, 25.33570868, 57.1707853, 1588.59557353, 1794.40082817, 1460.48185052, 2242.25733407, 1227.24746216, 2769.32064706, 6454.94018662, 7291.18865094, 5934.3757126, 9110.96393288, 4986.67445283, 11252.58022379
9.9221, -2.3630065, 3.2331993, 5.6875992, 7.5921487, 5.0260737, 11.865208, 3.5494204, 18.119162, 31.90106121, 36.85725531, 29.98852218, 46.07637626, 25.20109193, 56.9389812, 1541.13667899, 1780.56985837, 1448.74213356, 2225.94455493, 1217.46191691, 2750.71577771, 6262.11509977, 7235.00617974, 5886.68747807, 9044.70135497, 4946.92440793, 11177.00917873
9.9228, -3.055373, 3.0279986, 5.1746562, 7.5290566, 4.977146, 11.774081, 3.5109216, 17.99557, 30.521173, 36.81550407, 29.93302859, 46.03879836, 25.14033358, 56.9171668, 1470.50435798, 1773.76404152, 1442.16767089, 2218.14062051, 1211.25652971, 2742.25835968, 5975.12811014, 7207.36890558, 5859.98711468, 9013.01264555, 4921.7215168, 11142.67014663
9.9235, -3.4565586, 2.7932499, 4.8236298, 7.5050724, 4.9589772, 11.740816, 3.4968666, 17.951443, 29.55802132, 36.86937846, 29.96984032, 46.11450107, 25.16679467, 57.02142357, 1420.23938936, 1771.54427834, 1440.02696451, 2215.76505875, 1209.24444512, 2739.83400023, 5770.89903696, 7198.36616727, 5851.30245291, 9003.38107746, 4913.55728906, 11132.84528777
9.9242, -4.513224, 2.6628616, 4.373321, 7.5358094, 4.9873213, 11.784347, 3.5214242, 18.007335, 28.23125108, 37.05863337, 30.14797321, 46.34225983, 25.33282477, 57.2860884, 1352.78678395, 1775.77781807, 1444.63238997, 2220.63118826, 1213.89981779, 2745.0382224, 5496.82984817, 7215.58536041, 5870.02958264, 9023.17493207, 4932.48517081, 11154.01792378
9.9249, -5.6533291, 2.5722385, 3.9704876, 7.5024231, 4.9590194, 11.739178, 3.4978304, 17.949791, 26.98302986, 37.09108761, 30.15551123, 46.39675808, 25.32609116, 57.37180187, 1289.42119261, 1772.44863437, 1441.02257834, 2217.13289639, 1210.24209839, 2741.59045857, 5239.36634835, 7202.07468463, 5855.37545639, 9008.98135826, 4917.63417572, 11140.03466977
9.9256, -6.4484197, 2.6272025, 3.7759228, 7.5190777, 4.9737152, 11.761436, 3.5102655, 17.979525, 26.39569277, 37.24807199, 30.294373, 46.58559926, 25.45021728, 57.5984264, 1257.86416723, 1775.02501853, 1443.65243959, 2219.99689586, 1212.80834119, 2744.80375587, 5111.15121508, 7212.56039931, 5866.0752989, 9020.64000818, 4928.07330731, 11153.11765568
9.9263, -4.8883871, 2.4748602, 4.1002483, 7.5119062, 4.968681, 11.75123, 3.5063219, 17.964453, 27.59229277, 37.34717779, 30.37408951, 46.7115603, 25.51576555, 57.75501618, 1311.22337929, 1774.78881767, 1443.41815365, 2219.79704448, 1212.54397411, 2744.59712769, 5327.98129856, 7211.61762273, 5865.1371308, 9019.84919302, 4927.01069837, 11152.30432843
9.927, -4.4430324, 2.6619446, 4.3001481, 7.5506182, 4.9958285, 11.815941, 3.5253319, 18.060454, 28.346158, 37.56157134, 30.55316866, 46.98796686, 25.66566387, 58.09206686, 1343.2684929, 1779.96874682, 1447.85437324, 2226.66702949, 1216.24516571, 2752.86841723, 5458.2052215, 7232.6826389, 5883.17699829, 9047.78580836, 4942.06165721, 11185.94000265
9.9277, -3.569238, 2.5708821, 4.5700426, 7.5335417, 4.9821842, 11.7845, 3.5166258, 18.016715, 29.31508128, 37.63835002, 30.60841694, 47.07459137, 25.71544579, 58.20613775, 1385.25863159, 1778.56744628, 1446.37408151, 2224.4688119, 1215.160992, 2750.48034026, 5628.84025084, 7227.00570287, 5877.1759021, 9038.87497946, 4937.66791778, 11176.26275364
9.9284, -4.1702383, 2.6562611, 4.4243884, 7.5230164, 4.9729848, 11.769525, 3.5085422, 17.996091, 28.93642599, 37.73238621, 30.67798513, 47.19518954, 25.76805383, 58.3589349, 1363.47470543, 1777.93740662, 1445.53638941, 2223.82153169, 1214.18206991, 2749.85347555, 5540.3368629, 7224.4627015, 5873.78593311, 9036.26620975, 4933.70185261, 11173.74199717
9.9291, -5.4579848, 2.7099399, 4.0914648, 7.5022475, 4.9592704, 11.739061, 3.4975634, 17.952894, 27.91604467, 37.80159883, 30.73430305, 47.28584505, 25.81055082, 58.47654545, 1311.62503715, 1776.09414388, 1444.03986513, 2221.70794585, 1212.69918698, 2747.49886648, 5329.66378595, 7216.98989495, 5867.71886526, 9027.69926355, 4927.68798784, 11164.20074018
9.9298, -5.7452503, 2.64838, 3.9773757, 7.4696909, 4.9396995, 11.698891, 3.4850587, 17.899178, 27.61328192, 37.84173449, 30.77301041, 47.35785965, 25.8478704, 58.57823234, 1293.65516153, 1772.8481276, 1441.68534106, 2218.66925344, 1210.94736448, 2744.33270385, 5256.65737438, 7203.8171073, 5858.16537896, 9015.37321475, 4920.58129766, 11151.36179595
9.9305, -4.5648232, 2.52557, 4.2501167, 7.4955011, 4.9556298, 11.735066, 3.4954335, 17.950546, 28.63746314, 38.03071161, 30.92313693, 47.5857462, 25.97075874, 58.85358834, 1337.73681066, 1776.52198478, 1444.50709109, 2222.86464539, 1213.16751392, 2749.21738601, 5435.79230901, 7218.76266295, 5869.64526469, 9032.44229143, 4929.61439735, 11171.23682597
9.9312, -4.1662621, 2.6504448, 4.4275355, 7.4821677, 4.9460847, 11.711446, 3.4885199, 17.916228, 29.32505341, 38.12163376, 30.99478016, 47.69392296, 26.03025293, 58.990364, 1365.8449856, 1775.55490136, 1443.61425272, 2221.39426695, 1212.38621272, 2747.537805, 5550.0209552, 7214.85015766, 5866.03123948, 9026.48899495, 4926.45135965, 11164.43853714
9.9319, -3.5489665, 2.6648531, 4.6817228, 7.413026, 4.8923905, 11.613891, 3.4456943, 17.783865, 30.2547591, 38.07050283, 30.9279695, 47.6518454, 25.95548949, 58.9663068, 1404.99078162, 1767.94352746, 1436.25377727, 2212.88833591, 1205.33841763, 2738.31687781, 5709.10091524, 7183.9389573, 5836.13633743, 8991.94712817, 4897.82477816, 11126.99641725
9.9326, -4.6040052, 3.0191131, 4.5649473, 7.4279481, 4.9104709, 11.638419, 3.4641634, 17.817608, 29.97445679, 38.2355963, 31.08815926, 47.86085266, 26.11154814, 59.21860018, 1387.83825724, 1770.33477888, 1439.40345857, 2215.99086212, 1208.98289244, 2741.8624946, 5639.41605256, 7193.67283497, 5848.94884404, 9004.57555121, 4912.64561655, 11141.43041185
9.9333, -4.1381185, 2.9613909, 4.7782775, 7.4190714, 4.9042703, 11.625893, 3.4593321, 17.799118, 30.76956489, 38.34073608, 31.17258876, 47.99531339, 26.18073287, 59.38611461, 1420.38835595, 1769.88967108, 1438.99279229, 2215.56543039, 1208.55814002, 2741.38896673, 5771.69564994, 7191.88134193, 5847.29409024, 9002.86833751, 4910.93138735, 11139.53286637
9.934, -2.8822568, 3.2537997, 5.4180614, 7.3903714, 4.8793244, 11.582862, 3.4397234, 17.743636, 32.87529386, 38.39554305, 31.19805568, 48.06795251, 26.19445957, 59.4934278, 1513.01743756, 1767.07549468, 1435.82601761, 2212.22814434, 1205.54585056, 2738.06202501, 6148.10521222, 7180.4632184, 5834.43997638, 8989.32890471, 4898.70277987, 11126.0405792
9.9347, -2.0110627, 3.3171602, 5.918517, 7.5162792, 4.9682284, 11.767627, 3.505061, 18.004648, 34.47672888, 38.85268669, 31.5878728, 48.6143016, 26.5318415, 60.13286852, 1581.90019284, 1782.68282896, 1449.35043711, 2230.57626321, 1217.36390181, 2759.08415328, 6428.02381474, 7243.90055109, 5889.41019654, 9063.90770125, 4946.73696071, 11211.49028519
9.9354, -0.55323551, 3.3752663, 6.7581371, 7.5060838, 4.95928, 11.753281, 3.4971528, 17.98485, 36.96707341, 38.95904257, 31.66728901, 48.75073084, 26.59248207, 60.3052304, 1690.97384415, 1782.09189658, 1448.54738232, 2229.9901811, 1216.41199812, 2758.5242176, 6871.25917699, 7241.51668043, 5886.16111864, 9061.54790593, 4942.88077487, 11209.24188784
9.9361, 0.67982546, 3.6805959, 7.7624068, 7.3740567, 4.8683229, 11.557536, 3.4327583, 17.709875, 39.75501494, 38.74779184, 31.48352921, 48.50944983, 26.43719258, 60.04840408, 1812.89418937, 1766.96315607, 1435.70081031, 2212.11084549, 1205.57954444, 2738.30617331, 7366.69925739, 7180.05840934, 5833.97318782, 8988.91695846, 4898.87495191, 11127.11275249
9.9368, 0.82648758, 3.9537138, 8.1164796, 7.3453048, 4.8447236, 11.518798, 3.4117137, 17.65685, 40.79247419, 38.80619911, 31.5159715, 48.59591658, 26.44736972, 60.16623151, 1854.42417243, 1764.12819033, 1432.71474786, 2209.16833739, 1202.29632241, 2735.15437096, 7535.4745572, 7168.55576601, 5821.85332284, 8976.98166714, 4885.54532584, 11114.33213545
9.9375, 0.96261691, 4.0586555, 8.3091152, 7.3648752, 4.8579794, 11.547813, 3.4195882, 17.6981, 41.41775265, 38.99346566, 31.66919138, 48.82688419, 26.57027473, 60.44668138, 1876.95428676, 1767.09135167, 1435.17261823, 2212.71854971, 1204.10181299, 2739.30019077, 7627.04431764, 7180.61390601, 5831.85495775, 8991.42965821, 4892.89374565, 11131.20553955
9.93819, 1.5678724, 3.9233085, 8.6328245, 7.4256423, 4.9065425, 11.638197, 3.4609506, 17.825199, 42.36305915, 39.28962382, 31.93733256, 49.18738227, 26.82307465, 60.873469, 1913.82305738, 1774.97540272, 1442.82317367, 2222.1234304, 1211.77789732, 2750.06222137, 7776.87985734, 7212.66806952, 5862.95709717, 9029.66806662, 4924.09738973, 11174.96385747
9.93889, 3.1652571, 3.8633612, 9.7454283, 7.2802661, 4.8015502, 11.426476, 3.3828538, 17.532134, 45.16952176, 39.0407951, 31.70558451, 48.91039644, 26.61255926, 60.58462412, 2034.12237634, 1758.12698038, 1427.79990544, 2202.5854595, 1198.44532724, 2728.31180823, 8265.73987125, 7144.22123735, 5801.92359312, 8950.29653289, 4869.93183897, 11086.60715638
9.93959, 3.2876061, 3.9044805, 9.8651127, 7.2186825, 4.761957, 11.33596, 3.3551644, 17.404405, 45.60801154, 39.01387451, 31.68712573, 48.88991304, 26.59787955, 60.57866561, 2047.28841274, 1751.28558596, 1422.39670515, 2194.60899699, 1193.9466063, 2719.30294656, 8319.26072706, 7116.43816594, 5779.98144949, 8917.90542369, 4851.66283857, 11050.02600877
9.94029, 2.0703088, 3.8921845, 8.9205992, 7.2128139, 4.7574848, 11.326878, 3.3517301, 17.390925, 43.5254514, 39.13800044, 31.78593383, 49.04575018, 26.67969068, 60.77257124, 1947.49572481, 1751.18433204, 1422.22465842, 2194.49507664, 1193.75174438, 2719.19805237, 7913.76722917, 7116.04395462, 5779.29632963, 8917.46410577, 4850.88275886, 11049.6265344
9.94099, 0.16947257, 3.8593292, 7.6071488, 7.2185795, 4.7534596, 11.338449, 3.3469742, 17.409091, 40.3389525, 39.29520264, 31.88735996, 49.24821411, 26.75714937, 61.02414573, 1799.04512765, 1752.49575089, 1422.11921785, 2196.38225961, 1193.32100183, 2721.56774649, 7310.54694125, 7121.39026106, 5778.88188483, 8925.15444055, 4849.14417421, 11059.28275989
9.94169, -1.1408172, 3.6054257, 6.6737034, 7.2351061, 4.7691027, 11.362281, 3.3551093, 17.442953, 37.9206609, 39.48343234, 32.05610741, 49.47948948, 26.88721275, 61.30592541, 1685.6455587, 1755.11372363, 1424.95499278, 2199.45749089, 1195.18778617, 2725.16507968, 6849.7564241, 7132.04590456, 5790.4193236, 8937.67257297, 4856.74178303, 11073.92768007
9.94239, -1.7606006, 3.519869, 6.2489775, 7.224978, 4.761465, 11.3487, 3.3488147, 17.423596, 36.82877528, 39.6005357, 32.14793596, 49.63132324, 26.96052563, 61.49668316, 1631.69545829, 1754.49804544, 1424.31130835, 2198.91115317, 1194.4835768, 2724.60481959, 6630.54197871, 7129.56139133, 5787.81774059, 8935.47422374, 4853.89198003, 11071.67795306
9.94308, -2.0863706, 3.7861453, 6.2187353, 7.2369054, 4.7738417, 11.368022, 3.3626704, 17.452804, 36.87337961, 39.77757987, 32.30694673, 49.85449958, 27.11465352, 61.7724056, 1628.3036989, 1756.55123378, 1426.65308734, 2201.54124588, 1197.36490349, 2727.827978, 6616.77514716, 7137.92184853, 5797.34769277, 8946.18332626, 4865.61219558, 11084.80216729
9.94378, -0.62466848, 3.7169486, 6.9555922, 7.2453502, 4.7783635, 11.382816, 3.3636647, 17.476054, 39.14197937, 39.94895457, 32.4425752, 50.07265108, 27.21962117, 62.04366108, 1722.67541161, 1758.19115081, 1427.82831853, 2203.7445783, 1197.96118783, 2730.60001334, 7000.28113031, 7144.60324539, 5802.13751711, 8955.15863497, 4868.04713269, 11096.0936802
9.94448, 1.9183475, 3.7636565, 8.6375076, 7.1413518, 4.7066676, 11.232773, 3.3107772, 17.264812, 43.78202572, 39.80996947, 32.31903572, 49.92810947, 27.1060733, 61.8988467, 1920.36044585, 1746.13872837, 1417.57255004, 2189.93902115, 1188.92239789, 2714.99764775, 7803.61508815, 7095.64423499, 5760.47614599, 8899.07997453, 4831.32881789, 11032.71870344
9.94518, 3.1055813, 3.8266575, 9.5858532, 7.133735, 4.7026196, 11.219378, 3.3086774, 17.245189, 46.29724903, 39.93910104, 32.42722045, 50.0869042, 27.19988148, 62.09745171, 2023.74671251, 1745.81916029, 1417.45961487, 2189.40023093, 1188.96202012, 2714.40563719, 8223.75770658, 7094.36298771, 5760.03131195, 8896.9123016, 4831.5016476, 11030.33998258
9.94588, 3.6806675, 3.8402013, 10.053616, 7.1005044, 4.6722652, 11.172273, 3.2856993, 17.181397, 47.59392994, 39.99770019, 32.44547698, 50.17197417, 27.20848296, 62.21851721, 2073.26235105, 1742.35928924, 1413.37321747, 2185.56579086, 1185.2419717, 2710.33111651, 8424.99157751, 7080.32069816, 5743.43977596, 8881.35231451, 4816.39654714, 11013.809621
9.94657, 3.605199, 3.8558129, 10.001974, 7.0392521, 4.6353677, 11.082212, 3.2578825, 17.055116, 47.65107409, 39.97542534, 32.43933397, 50.15832911, 27.19553095, 62.22389208, 2068.64633895, 1735.42819017, 1408.26855917, 2177.49223618, 1180.62261163, 2701.28699095, 8406.25409523, 7052.1722616, 5722.71012198, 8848.56569393, 4797.63673329, 10977.08409722
9.94727, 2.2325202, 3.72704, 8.8284165, 7.1111193, 4.6833706, 11.18559, 3.2972408, 17.200744, 44.94145808, 40.33431948, 32.73293999, 50.58656611, 27.46509365, 62.73058935, 1944.18394764, 1744.87744356, 1416.03898074, 2188.39339029, 1188.15001739, 2713.74828658, 7900.50194445, 7090.5881372, 5754.30053024, 8892.88601327, 4828.23733532, 11027.74953005
9.94797, 0.83809916, 3.5960555, 7.6947294, 7.0356398, 4.6293715, 11.079265, 3.2555589, 17.054605, 42.1202927, 40.27601586, 32.67049552, 50.54173889, 27.39728221, 62.70692973, 1815.70498963, 1736.20262987, 1408.34685421, 2178.73337552, 1181.0312516, 2703.14563122, 7378.4253339, 7055.35400418, 5723.05642568, 8853.65278255, 4799.32090107, 10984.69097157
9.94867, -2.0961657, 3.3968995, 5.8274911, 7.0490001, 4.6416669, 11.099243, 3.2625982, 17.08555, 36.79914318, 40.47255815, 32.84232412, 50.78594958, 27.53459503, 63.0102756, 1580.67357562, 1738.4617596, 1410.71202788, 2181.4640663, 1182.72337413, 2706.54882243, 6423.35112555, 7064.55176611, 5732.6818338, 8864.771248, 4806.20896913, 10998.54751361
9.94936, -4.1988117, 2.8402815, 4.5984283, 7.0397906, 4.6343348, 11.086178, 3.2567895, 17.066117, 32.81652897, 40.60390514, 32.9444026, 50.95406745, 27.61739926, 63.22011671, 1404.61333975, 1737.92867767, 1410.08658779, 2180.93640873, 1182.08014751, 2705.9479491, 5707.91259974, 7062.402667, 5730.1541808, 8862.64856979, 4803.6067841, 10996.13249842
9.95006, -4.0393747, 2.3676058, 4.3462647, 7.0922599, 4.6706684, 11.162929, 3.2849638, 17.177594, 32.02802555, 40.9132897, 33.20179758, 51.32880592, 27.84436859, 63.67269717, 1366.03916682, 1745.00785544, 1416.1021521, 2189.24389097, 1187.60046581, 2715.72776313, 5551.17284979, 7091.18776756, 5754.61378428, 8896.42957853, 4826.05156744, 11035.90189233
9.95076, -4.8588678, 2.6953001, 4.1718577, 7.0623751, 4.6466886, 11.119423, 3.2700036, 17.115793, 31.46671208, 40.94133626, 33.20919953, 51.37215083, 27.85869306, 63.73604868, 1338.82219215, 1741.94143408, 1412.96024862, 2185.74395132, 1185.31089066, 2711.79385365, 5440.58470064, 7078.74426589, 5741.86023833, 8882.22885073, 4816.75933898, 11019.94293046
9.95146, -4.1241661, 2.6453191, 4.4305663, 7.0320406, 4.6255943, 11.077909, 3.2471948, 17.058568, 32.51903261, 40.96836974, 33.22704864, 51.42057091, 27.83954731, 63.80860985, 1380.19668938, 1738.80966772, 1410.24682622, 2182.42967431, 1181.58653394, 2708.21193049, 5608.73254181, 7066.03518354, 5730.84787632, 8868.78256463, 4801.63653113, 11005.41430184
9.95215, -2.8476921, 2.8741554, 5.0749826, 7.0702114, 4.6550026, 11.131213, 3.2745395, 17.13409, 34.90084674, 41.19408725, 33.42555667, 51.68802421, 28.0345637, 64.12822314, 1477.67783695, 1744.12931025, 1415.21507064, 2188.43538042, 1186.96413762, 2715.14484377, 6004.88329209, 7087.67005397, 5751.05149439, 8893.20982094, 4823.50140207, 11033.61470294
9.95285, -1.8547285, 3.2408291, 5.7670997, 7.074334, 4.6535702, 11.141321, 3.2691714, 17.151613, 37.3106302, 41.32345594, 33.51559932, 51.8587684, 28.09135579, 64.34374571, 1575.7765294, 1745.25414429, 1415.49725884, 2190.20235399, 1186.40984879, 2717.49267603, 6403.54577099, 7092.25869688, 5752.21252291, 8900.41243784, 4821.26090099, 11043.1830965
9.95355, -0.61406262, 3.3024583, 6.5219019, 7.1329669, 4.6983217, 11.227831, 3.3034646, 17.271893, 39.7908505, 41.61320782, 33.77283094, 52.20883766, 28.31919602, 64.75391941, 1676.31856321, 1753.09127247, 1422.78998127, 2199.46652638, 1193.03793172, 2727.96876104, 6812.1393831, 7124.12447221, 5781.86263516, 8938.08186283, 4848.20776823, 11085.78276276
9.95425, 0.7215193, 3.460391, 7.4690943, 7.083155, 4.6635577, 11.152565, 3.2799834, 17.168696, 42.70507075, 41.58712016, 33.74458968, 52.18345815, 28.29966518, 64.74617695, 1794.55605571, 1747.57744227, 1418.01797043, 2192.85764368, 1189.21089762, 2720.76926414, 7292.64515147, 7101.7353404, 5762.48473481, 8911.24722026, 4832.66770018, 11056.5533572
9.95494, 1.2967723, 3.5929757, 7.9881967, 7.0472698, 4.6367232, 11.104976, 3.2567986, 17.106227, 44.29028351, 41.6001153, 33.7434645, 52.22072503, 28.28000855, 64.81286217, 1856.51720524, 1743.75334004, 1414.42586162, 2188.93777168, 1185.41400691, 2716.7627796, 7544.45894955, 7086.21253545, 5747.90140377, 8895.33967952, 4817.2498957, 11040.29911947
9.95564, 1.1049317, 3.7127833, 7.9783889, 7.0220576, 4.61956, 11.066864, 3.2428825, 17.051586, 44.39208146, 41.64665274, 33.77911087, 52.28296327, 28.3017646, 64.89784827, 1856.03454179, 1741.24806684, 1412.3058551, 2185.95259733, 1183.29780809, 2713.38139847, 7542.51636279, 7076.04936229, 5739.30052568, 8883.23081407, 4808.66216583, 11026.58551638
9.95634, 1.073072, 3.6353884, 7.9326786, 7.0121284, 4.6125469, 11.053079, 3.2374207, 17.032609, 44.39448872, 41.73919408, 33.85240491, 52.40355697, 28.36081448, 65.05185986, 1851.36624945, 1740.63352071, 1411.73379213, 2185.36533509, 1182.72011332, 2712.83263492, 7523.56427485, 7073.5696818, 5736.99014295, 8880.86653167, 4806.32656794, 11024.3830478
9.95703, 0.96834447, 3.7176902, 7.9477952, 6.9832093, 4.59131, 11.011259, 3.2259828, 16.974729, 44.5659173, 41.77409458, 33.87254471, 52.45634237, 28.39295146, 65.12997943, 1853.77752916, 1737.64801715, 1408.97273151, 2181.99006414, 1181.04189464, 2709.16654815, 7533.3818175, 7061.45466308, 5725.78391418, 8867.17204011, 4799.5184939, 11009.51203334
9.95773, -0.19013777, 3.9081331, 7.3719774, 7.038478, 4.6247483, 11.092068, 3.2533419, 17.089005, 43.04846664, 42.06346721, 34.0964952, 52.80462355, 28.59766289, 65.54266221, 1785.99588394, 1745.13020264, 1414.59626414, 2190.75957128, 1186.46056891, 2719.23564481, 7257.94895497, 7091.87856724, 5748.65125352, 8902.83190677, 4821.55100338, 11050.45856153
9.95843, 0.10585332, 3.924943, 7.590086, 7.0462614, 4.632467, 11.105861, 3.2518025, 17.109305, 43.81097051, 42.2122888, 34.22675236, 52.99509101, 28.67620034, 65.77724956, 1812.8676133, 1746.71527144, 1416.27930495, 2192.90015794, 1186.60130697, 2721.81702472, 7367.16908598, 7098.3378242, 5755.50527571, 8911.55323956, 4822.13505386, 11060.97659588
9.95912, 1.2619093, 3.9946176, 8.4081107, 7.0401791, 4.6327071, 11.096152, 3.2552796, 17.098364, 46.24786393, 42.31889526, 34.32890016, 53.12863607, 28.77641025, 65.95075129, 1908.72842772, 1746.5731725, 1416.81241191, 2192.70966006, 1187.65165855, 2721.90028115, 7756.74949691, 7097.77796586, 5757.68600902, 8910.80119388, 4826.41546654, 11061.34237316
9.95982, 2.7760393, 3.9604966, 9.5109151, 7.0459038, 4.6352059, 11.10848, 3.2558041, 17.118674, 49.33588787, 42.46392661, 34.44183733, 53.3186463, 28.86562257, 66.18915804, 2030.7692921, 1747.90485987, 1417.69873077, 2194.70803655, 1188.16995997, 2724.48546917, 8252.72372564, 7103.20761857, 5761.30237774, 8918.94473418, 4828.53392401, 11071.8760418
9.96052, 3.8907901, 3.9360342, 10.377011, 7.1047309, 4.6713109, 11.191725, 3.281661, 17.234203, 51.68984205, 42.77035777, 34.68074777, 53.68062722, 29.06805173, 66.61387052, 2121.97463234, 1755.81140524, 1423.71622888, 2203.70047002, 1193.30347982, 2734.63678388, 8623.38949888, 7135.35656986, 5785.77113522, 8955.51115562, 4849.40797124, 11113.15741761
9.96121, 4.2866112, 4.0334289, 10.791892, 7.0557667, 4.6419332, 11.118772, 3.264173, 17.133248, 52.87181046, 42.7511196, 34.6756675, 53.66656506, 29.0778285, 66.61855945, 2164.73808248, 1750.36519215, 1419.73080407, 2197.27783366, 1190.53768287, 2727.57318864, 8797.19571899, 7113.24168947, 5769.58933406, 8929.43276055, 4838.18023612, 11084.47962945
9.96191, 3.9903947, 4.0311223, 10.564688, 7.0602746, 4.6403443, 11.130767, 3.2569048, 17.152658, 52.47314038, 42.89626848, 34.77633582, 53.86060958, 29.13474696, 66.86124092, 2142.59325281, 1751.54859693, 1419.99396163, 2199.24665917, 1189.63553184, 2730.0909119, 8707.22423514, 7118.0688972, 5770.67337453, 8937.45641395, 4834.52625471, 11094.73938701
9.9626, 3.3349331, 3.9644272, 9.9812594, 7.1230226, 4.6858321, 11.219525, 3.2911558, 17.275856, 51.1591989, 43.2178567, 35.05293807, 54.23982745, 29.376854, 67.305546, 2083.3238963, 1759.93361014, 1427.4387616, 2208.77439646, 1196.2951583, 2740.8414391, 8466.38232133, 7152.16238342, 5800.94257907, 8976.19834115, 4861.60226805, 11138.45597742
9.9633, 2.1493394, 3.9899413, 9.0561255, 7.069628, 4.6509105, 11.144984, 3.2669292, 17.172652, 48.88234924, 43.18959528, 35.03078298, 54.22762424, 29.35963923, 67.31309166, 1985.13658246, 1753.95100485, 1422.61756835, 2202.21086607, 1192.30959209, 2733.61822404, 8067.38114694, 7127.8678728, 5781.36449231, 8949.54764297, 4845.41769546, 11109.12987976
9.964, 0.62603261, 4.015782, 7.9405907, 6.9948954, 4.5950258, 11.035371, 3.2294794, 17.021616, 45.91615264, 43.09527912, 34.92875152, 54.12931794, 29.28231073, 67.22634191, 1859.51953474, 1745.27935725, 1414.55004484, 2192.13758817, 1185.87960224, 2722.5429145, 7556.90620915, 7092.64525868, 5748.59355728, 8908.63357006, 4819.29915878, 11064.14913684
9.96469, 0.26713061, 3.6738074, 7.4254605, 7.0011795, 4.6006333, 11.043182, 3.2345879, 17.03191, 44.5397707, 43.24858342, 35.05864203, 54.31670238, 29.39650907, 67.45559191, 1798.8257299, 1746.67860695, 1415.91180995, 2193.686233, 1187.23549872, 2724.32597789, 7310.27084098, 7098.34948252, 5754.14207479, 8914.94947889, 4824.82149518, 11071.42311035
9.96539, 0.60299564, 3.4110765, 7.3821693, 7.0602086, 4.642145, 11.132119, 3.2619647, 17.162382, 44.5506039, 43.56827462, 35.32815408, 54.70795929, 29.61428308, 67.92824232, 1794.2162223, 1754.65421897, 1422.79434186, 2203.29017911, 1192.67579922, 2735.71946608, 7291.55678994, 7130.77984988, 5782.12682236, 8954.00190125, 4846.94275637, 11117.75359088
9.96608, 0.42266213, 3.4497261, 7.232518, 7.0126396, 4.6083506, 11.061725, 3.2394822, 17.061566, 44.23546554, 43.5578666, 35.31007149, 54.70629076, 29.6049028, 67.94152424, 1776.5638181, 1749.35041045, 1418.10636915, 2197.08814169, 1188.97808624, 2728.63532096, 7219.83694229, 7109.24346749, 5763.08976227, 8928.81976388, 4831.92769275, 11088.99207084
9.96678, 0.15158179, 3.4589164, 7.0524254, 6.9323022, 4.5538461, 10.949295, 3.1926965, 16.908016, 43.82156894, 43.44676205, 35.21339081, 54.6024023, 29.48475274, 67.85236617, 1754.93447889, 1739.92448377, 1410.20039096, 2186.67749127, 1180.78403941, 2717.30245506, 7131.95498027, 7070.95520465, 5730.97504351, 8886.53429046, 4798.63989897, 11042.9642875
9.96748, 0.48243547, 3.3809846, 7.1784027, 6.8567803, 4.5000361, 10.839292, 3.1521164, 16.750184, 44.35416464, 43.34915261, 35.11789646, 54.50306844, 29.39149103, 67.753274, 1771.1742168, 1731.04153925, 1402.34661761, 2176.44566978, 1173.67673443, 2705.55996248, 7197.97078753, 7034.87342651, 5699.07233957, 8844.9753859, 4769.76842161, 10995.27160519
9.96817, 0.24316476, 3.3546895, 6.9812906, 6.8052862, 4.4615597, 10.759918, 3.1347233, 16.638873, 43.88125743, 43.32458417, 35.07959415, 54.47731401, 29.40429775, 67.74436235, 1747.30545079, 1725.13930799, 1396.83248969, 2169.22926307, 1170.848165, 2697.50915378, 7100.98716092, 7010.90474551, 5676.67752124, 8815.67051668, 4758.28526905, 10962.5811897
9.96887, -0.03565295, 3.2520616, 6.7076752, 6.7752196, 4.4417366, 10.720529, 3.1135965, 16.584435, 43.15362118, 43.37034936, 35.11620962, 54.55560049, 29.40102, 67.85495591, 1713.33751618, 1721.94232155, 1394.22643377, 2166.03275621, 1167.31502958, 2694.05992898, 6962.96055922, 6997.93027178, 5666.10114894, 8802.70262519, 4743.93891129, 10948.59177049
9.96956, -0.77015158, 3.2518979, 6.2595327, 6.7870685, 4.4487492, 10.734422, 3.1242739, 16.606812, 41.82260465, 43.5493058, 35.25811433, 54.7683242, 29.54708698, 68.12135138, 1655.70015219, 1724.05790699, 1395.82089051, 2168.20361782, 1169.72906927, 2696.83184009, 6728.74081399, 7006.54571365, 5672.59535643, 8811.54728224, 4753.76155475, 10959.88452188
9.97026, -1.1400415, 3.1314507, 5.9879114, 6.7835939, 4.4479685, 10.730314, 3.1209313, 16.600457, 41.04086561, 43.68262715, 35.37200524, 54.93954327, 29.62926878, 68.33431594, 1619.96106411, 1724.23641927, 1396.20035791, 2168.56831977, 1169.52362151, 2697.2854865, 6583.51464102, 7007.28922588, 5674.152115, 8813.05211562, 4752.93885503, 10961.75635627
9.97095, -0.56336213, 3.0695216, 6.261279, 6.7441801, 4.4189671, 10.67649, 3.0978163, 16.527666, 42.10541031, 43.69894533, 35.37258182, 54.98201153, 29.61653223, 68.40882636, 1657.11428765, 1719.82997261, 1392.1348894, 2163.89001307, 1165.59792067, 2692.32012546, 6734.52229364, 6989.39920931, 5657.64444753, 8794.06184753, 4736.99686297, 10941.6049585
9.97165, -1.1323089, 3.3462444, 6.144051, 6.8029765, 4.4625027, 10.761326, 3.1283576, 16.64429, 41.84963468, 44.03659699, 35.66592658, 55.38563755, 29.86224545, 68.88059696, 1642.11937067, 1727.93262062, 1399.47957379, 2173.2526212, 1171.7514879, 2702.77538589, 6673.60009329, 7022.34655055, 5687.50797354, 8832.13434704, 4762.01729218, 10984.12355982
9.97235, -0.41660364, 3.4972749, 6.6474992, 6.7133051, 4.3976964, 10.637277, 3.083948, 16.474603, 43.67784029, 43.89349892, 35.52586254, 55.25190334, 29.74990151, 68.76057314, 1708.6887581, 1717.12538156, 1389.78121508, 2161.46919079, 1163.82407959, 2689.93195521, 6944.15713291, 6978.44379786, 5648.10828895, 8784.26900604, 4729.81240464, 10931.95591373
9.97304, 1.0557555, 3.4569632, 7.5342626, 6.6684676, 4.3645503, 10.571553, 3.0630694, 16.381424, 46.65615405, 43.89363849, 35.5106246, 55.26599017, 29.74863054, 68.7961897, 1819.7367409, 1711.9899459, 1385.02603977, 2155.54742744, 1160.29015022, 2683.26776147, 7395.47800249, 6957.59100798, 5628.7974957, 8760.22516042, 4715.4624565, 10904.90028514
9.97374, 2.3391337, 3.478822, 8.4664695, 6.586335, 4.3071746, 10.451914, 3.0214528, 16.213756, 49.62807678, 43.77218032, 35.39749344, 55.14094252, 29.64723382, 68.67807093, 1929.72792981, 1702.02845604, 1376.38885415, 2144.08906722, 1152.79694172, 2670.46398372, 7842.50663454, 6917.1250789, 5593.71015657, 8713.6805531, 4685.0219267, 10852.89339817
9.97443, 3.1734443, 3.4970132, 9.1374758, 6.5426104, 4.2784684, 10.38349, 2.9905164, 16.121956, 51.73278909, 43.77521656, 35.39948451, 55.14732458, 29.59551268, 68.71659622, 2005.4536162, 1696.97338764, 1372.28294597, 2137.82019985, 1147.28838282, 2663.84142079, 8150.28031033, 6896.59869301, 5577.03782545, 8688.22581638, 4662.64681527, 10826.00669808
9.97513, 2.9836146, 3.5833124, 9.0984786, 6.6384846, 4.3448853, 10.528757, 3.0476784, 16.322905, 51.80186465, 44.2481869, 35.79729098, 55.72493301, 29.98096258, 69.38406343, 2001.89289001, 1709.97957993, 1383.39310311, 2153.50061125, 1158.61998851, 2681.36029812, 8135.83047014, 6949.47468921, 5622.2047726, 8751.97468248, 4708.71136655, 10897.23277589
9.97583, 2.9497169, 3.7806706, 9.2351668, 6.5043602, 4.2501174, 10.337071, 2.9782904, 16.057415, 52.37236129, 43.95234744, 35.52877606, 55.40877298, 29.74152985, 69.05857286, 2017.60376611, 1693.2293969, 1368.7179767, 2134.57912328, 1145.76889718, 2660.42685994, 8199.70190729, 6881.41871486, 5562.57853629, 8675.09904693, 4656.49577453, 10812.18600206
9.97652, 2.1287333, 3.7935344, 8.583889, 6.5070732, 4.2516756, 10.340466, 2.9806038, 16.061299, 50.6674889, 44.11438008, 35.65885508, 55.61057556, 29.85653883, 69.30709057, 1945.85503244, 1694.18675252, 1369.45730108, 2135.69136073, 1146.62276707, 2661.69794264, 7908.12968787, 6885.32718576, 5565.59751803, 8679.64158292, 4659.97795001, 10817.37959375
9.97722, 1.9912053, 3.5077301, 8.211735, 6.5117309, 4.2562345, 10.346312, 2.9832483, 16.06998, 49.73303551, 44.28694544, 35.80471973, 55.82391491, 29.97589823, 69.57210967, 1903.89583607, 1695.40688912, 1370.68763481, 2137.06881262, 1147.54684167, 2663.38156413, 7737.62395409, 6890.30392767, 5570.612255, 8685.26235666, 4663.74565366, 10824.2502552
9.97791, 2.0674937, 3.2231663, 7.9743676, 6.566287, 4.2910109, 10.428358, 3.0078615, 16.190568, 49.18181651, 44.62891923, 36.07748445, 56.24247257, 30.20545323, 70.07893316, 1876.84754825, 1703.10256094, 1376.76773737, 2146.2921513, 1152.68273664, 2674.31102041, 7627.71666193, 6921.59775745, 5595.33682942, 8722.7694221, 4684.63052545, 10868.69668696
9.97861, 1.5549236, 3.116182, 7.4540668, 6.5755342, 4.3013404, 10.433799, 3.0066741, 16.1986, 47.72162808, 44.82126731, 36.25104397, 56.45986619, 30.30831482, 70.34890666, 1815.24405866, 1704.91960288, 1378.92387255, 2147.63076589, 1152.87324902, 2675.9446396, 7377.37257077, 6929.00056809, 5604.11428202, 8728.23256398, 4685.41706241, 10875.3643847
9.9793, 0.31826913, 3.0041167, 6.5177827, 6.5846497, 4.3062874, 10.450391, 3.0091345, 16.225301, 44.78364961, 45.01278483, 36.40164837, 56.70688802, 30.42918668, 70.65874602, 1698.02349987, 1706.71142459, 1380.21029773, 2150.10677525, 1153.7575547, 2679.10749242, 6900.99181169, 6936.30068541, 5609.3569752, 8738.31796284, 4689.0231132, 10888.2467582
9.97999, -2.0476885, 2.8439239, 5.1201138, 6.6776147, 4.3701329, 10.587912, 3.0593332, 16.421012, 39.83560723, 45.49276285, 36.80263861, 57.28445641, 30.79250528, 71.33975179, 1505.5287382, 1719.33269299, 1390.90210794, 2164.9825717, 1163.75787528, 2696.18198337, 6118.68351637, 6987.61328217, 5652.82454251, 8798.79794956, 4729.67798477, 10957.6681203
9.98069, -3.2270652, 2.149039, 4.2295949, 6.733032, 4.4075503, 10.66711, 3.0932281, 16.531738, 36.33936361, 45.84935916, 37.09595613, 57.7100323, 31.07662906, 71.84345134, 1368.85196095, 1727.07992001, 1397.35172124, 2173.85454891, 1170.61226205, 2706.24027164, 5563.22423642, 7019.11758419, 5679.0516317, 8834.87817379, 4757.54770672, 10998.57537429
9.98138, -4.7445722, 1.9929045, 3.5826108, 6.7849631, 4.4446619, 10.747909, 3.1135406, 16.0464802, 33.56702147, 46.19412402, 37.38801051, 58.13999382, 31.29249976, 71.03998863, 1260.26716369, 1734.34922466, 1403.72543943, 2182.8545372, 1174.87069719, 2667.18228355, 5121.93227449, 7048.67945856, 5704.97021576, 8871.47854577, 4774.86704063, 10839.86587421
9.98208, -7.0586189, 5.9597217, 3.02477, 6.7380944, 4.4088509, 10.679934, 3.0950112, 16.553437, 30.95844313, 46.20633042, 37.37624259, 58.17243169, 31.31583862, 72.42308559, 1158.42271458, 1728.97785867, 1398.56801619, 2176.73304626, 1171.79596618, 2709.97307728, 4708.03216618, 7026.8678875, 5684.02459994, 8846.62314542, 4762.38339557, 11013.80373222
9.98277, -5.2653992, 2.0014251, 3.3306094, 6.6064812, 4.319409, 10.488649, 3.0254097, 16.28503, 32.60644879, 45.92262995, 37.13246792, 57.86306389, 31.07661787, 72.1001107, 1216.0142744, 1712.62359491, 1384.80615677, 2157.9262467, 1158.96125872, 2688.87803063, 4942.10719268, 6960.41943332, 5628.10865952, 8770.21187135, 4710.23317188, 10928.09824288
9.98347, -3.7702202, 1.9597725, 3.7701159, 6.659657, 4.3561336, 10.564225, 3.0506735, 16.39498, 34.822769, 46.28197486, 37.43144101, 58.29143844, 31.32447609, 72.61751729, 1294.23303696, 1720.12917416, 1391.18769046, 2166.47634776, 1164.2144775, 2698.92351027, 5260.01664726, 6990.94199667, 5654.05935586, 8804.98436503, 4731.5957465, 10968.95395829
9.98416, -2.8001075, 2.2160812, 4.2631048, 6.6168852, 4.3273351, 10.502556, 3.031297, 16.305809, 37.16909993, 46.30691405, 37.44805826, 58.34001588, 31.34247477, 72.69260216, 1376.74749963, 1715.21312713, 1387.08014627, 2160.92052635, 1160.92867049, 2692.54188152, 5595.38620715, 6970.98042777, 5637.38021733, 8782.42735954, 4718.25390792, 10943.0463539
9.98486, -2.2416018, 2.599168, 4.7170942, 6.5237174, 4.2587623, 10.375095, 2.9841705, 16.129014, 39.24873987, 46.15683411, 37.29324236, 58.20824216, 31.21765376, 72.57588704, 1448.72883929, 1703.71677986, 1376.54854402, 2148.55201428, 1152.28961382, 2678.88296395, 5887.94886538, 6924.27527417, 5594.59245795, 8732.18234608, 4683.15542581, 10887.56258609
9.98555, -1.3889085, 2.6027697, 5.1668325, 6.5787314, 4.2991528, 10.452653, 3.0129458, 16.2359, 41.23432084, 46.5283586, 37.61301048, 58.64890676, 31.4877997, 73.09452334, 1516.76538876, 1711.5015474, 1383.55892131, 2157.34441712, 1158.24885128, 2688.712724, 6164.48033896, 6955.9324845, 5623.09888623, 8767.93955234, 4707.38739443, 10927.54149522
9.98625, -0.65221209, 2.6969044, 5.598794, 6.5355687, 4.2702826, 10.384793, 2.9855168, 16.144833, 43.0912589, 46.55685442, 37.63312181, 58.68685816, 31.46673607, 73.17432355, 1579.47309355, 1706.50152179, 1379.40976545, 2151.11639291, 1153.38619102, 2682.14199678, 6419.3558336, 6935.62970063, 5606.25069268, 8742.65071178, 4687.63691129, 10900.86557593
9.98694, -0.36044753, 2.7065827, 5.7657366, 6.493409, 4.2385826, 10.326612, 2.964822, 16.066316, 43.89888159, 46.58675235, 37.63885316, 58.7496098, 31.47932193, 73.2797888, 1603.42629633, 1701.60197875, 1374.77595635, 2145.85579071, 1149.79632157, 2676.57708141, 6516.72449209, 6915.73495838, 5587.43246657, 8721.29328287, 4673.05910278, 10878.27701296
9.98763, -0.60952725, 2.6378816, 5.6127826, 6.5460515, 4.2755395, 10.40535, 2.9959045, 16.17361, 43.48229416, 46.95837374, 37.95061348, 59.20408666, 31.76781331, 73.81197441, 1582.58644259, 1709.10222408, 1381.25477376, 2154.7985615, 1156.22488719, 2686.46887811, 6432.04305164, 6946.23610384, 5613.77876811, 8757.661978, 4699.19876201, 10918.50847188
9.98833, -1.038351, 2.7954969, 5.4416951, 6.3525333, 4.1423104, 10.124521, 2.8901242, 15.780699, 42.98589627, 46.44429333, 37.50422571, 58.63354153, 31.32687956, 73.20184078, 1558.85079086, 1684.26692632, 1360.06218282, 2126.30072942, 1136.04542916, 2654.60900644, 6335.59212443, 6845.31729169, 5527.66134177, 8641.86247617, 4617.19653744, 10789.05050644
9.98902, -2.2667365, 2.7557239, 4.8455113, 6.3603107, 4.1459423, 10.134438, 2.898254, 15.797006, 40.72425281, 46.65760962, 37.66994154, 58.89564122, 31.49572004, 73.53104041, 1471.5133511, 1685.90681862, 1361.15012784, 2128.11080391, 1138.05335502, 2656.94028081, 5980.64487993, 6852.0003405, 5532.09764408, 8649.24193435, 4625.36949845, 10798.55393414
9.98972, -1.8252417, 2.4726212, 4.8743458, 6.3595489, 4.1476951, 10.133895, 2.8951515, 15.794024, 41.01144025, 46.8446511, 37.83121287, 59.13369994, 31.60694353, 73.82326518, 1476.42678779, 1686.42450345, 1361.93744364, 2128.83473794, 1137.86148042, 2657.66443736, 6000.63055938, 6854.12273416, 5535.3123581, 8652.20740371, 4624.60206508, 10801.52607046
9.99041, -1.1027593, 2.6718143, 5.2562369, 6.2063673, 4.0411361, 9.9159115, 2.8156342, 15.490229, 42.7599107, 46.4641569, 37.49307518, 58.73076329, 31.29589961, 73.4054395, 1533.72818501, 1666.59344845, 1344.81539394, 2106.57659278, 1122.53282397, 2632.93326987, 6233.53670576, 6773.54145021, 5465.7378032, 8561.76644791, 4562.31399412, 10701.03969009
9.99111, -0.68168682, 2.6599208, 5.422599, 6.1679453, 4.014275, 9.857397, 2.7958288, 15.411321, 43.61094617, 46.51167942, 37.52280744, 58.79939915, 31.31461318, 73.52104943, 1558.38319881, 1662.03731214, 1340.83109454, 2101.12377238, 1118.98895457, 2627.18372908, 6333.75919393, 6755.04209391, 5449.55905519, 8539.62749406, 4547.92286281, 10677.70052374
9.9918, -0.16742136, 2.5657571, 5.6244547, 6.1748155, 4.0180638, 9.8707522, 2.7973434, 15.434297, 44.5977973, 46.72886047, 37.69481462, 59.08106595, 31.45184229, 73.8782542, 1587.69888085, 1663.56555636, 1341.95002014, 2103.30886201, 1119.69778399, 2630.09450281, 6452.92446994, 6761.2713062, 5454.12119818, 8548.53107674, 4550.81584827, 10689.55919797
9.99249, -0.16307635, 2.5186594, 5.5985125, 6.2260528, 4.0525568, 9.9442247, 2.8285596, 15.533309, 44.67923131, 47.11679774, 38.01315547, 59.54630685, 31.75791877, 74.42200349, 1584.60777247, 1671.05927556, 1348.18661468, 2111.88818358, 1126.33640841, 2639.47435343, 6440.37832095, 6791.74627204, 5479.48331229, 8583.42304643, 4577.80954557, 10727.71047816
9.99319, -0.87945057, 2.5009462, 5.1856646, 6.2371264, 4.0564624, 9.9586105, 2.8361195, 15.555565, 43.18262995, 47.35863206, 38.19272133, 59.84202069, 31.93516318, 74.79107433, 1525.6242955, 1673.1607072, 1349.33290626, 2114.1936183, 1128.25598822, 2642.3374447, 6200.66640233, 6800.30556238, 5484.15703789, 8592.81631503, 4585.62374758, 10739.37604772
9.99388, -1.9373614, 2.5370771, 4.63657, 6.0836629, 3.9480367, 9.7385386, 2.7529556, 15.246127, 41.00453519, 46.9695126, 37.83764284, 59.42653081, 31.59607139, 74.35552586, 1443.11703719, 1653.04895062, 1331.66116306, 2091.46229007, 1111.99477611, 2616.87458912, 5865.34391905, 6718.58231909, 5412.34737289, 8500.45097444, 4519.54458992, 10635.91452575
9.99458, -2.3171497, 2.0023614, 4.1735277, 6.1312411, 3.986357, 9.8063275, 2.7825877, 15.342422, 39.07095683, 47.35617252, 38.18479749, 59.89017658, 31.90265501, 74.91164931, 1369.66688707, 1660.11243803, 1338.6017889, 2099.50301616, 1118.37573769, 2626.09400525, 5566.83131104, 6747.30913559, 5440.57129641, 8533.15447592, 4545.49141317, 10673.4144427
9.99527, -2.3527713, 1.9048116, 4.0204912, 6.0305347, 3.9109724, 9.6607444, 2.7279024, 15.140301, 38.51235247, 47.16701583, 37.98418962, 59.69882532, 31.72304766, 74.73563767, 1344.8097672, 1647.02126748, 1326.36689066, 2084.61852434, 1107.7345735, 2609.68777666, 5465.81742494, 6694.11969081, 5390.85857319, 8472.68106805, 4502.25383672, 10606.76184185
9.99596, -3.8532313, 2.2143262, 3.5395902, 5.9868202, 3.8796249, 9.5988334, 2.7025098, 15.054136, 36.29201747, 47.19899235, 37.99526591, 59.76457649, 31.71160754, 74.84495591, 1262.28056116, 1641.63842889, 1321.52161601, 2078.68474669, 1102.96832602, 2603.19870655, 5130.40113958, 6672.25965882, 5371.17992098, 8448.58656732, 4482.89400222, 10580.41613056
9.99666, -3.4865775, 1.8543575, 3.4788198, 5.9790002, 3.8753077, 9.5855198, 2.7001066, 15.033943, 36.1383692, 47.37692483, 38.14219477, 59.98745238, 31.83779918, 75.12578682, 1251.8603475, 1641.17238514, 1321.27437544, 2078.01056432, 1102.88536051, 2602.41387928, 5088.06316505, 6670.38362311, 5370.18964941, 8445.86940553, 4482.56899368, 10577.25506355
9.99735, -2.459637, 1.6716134, 3.7120928, 5.9261298, 3.8436224, 9.5144196, 2.6772497, 14.938615, 37.49464854, 47.37458891, 38.15313529, 60.02760622, 31.84229151, 75.21683274, 1293.62281656, 1634.49589555, 1316.34161817, 2071.04437718, 1098.60783969, 2595.09596192, 5257.81673134, 6643.26553068, 5350.15531233, 8417.57863135, 4465.19542386, 10547.54043712
9.99804, -2.3648059, 1.6743893, 3.7764261, 5.9458291, 3.8567456, 9.541589, 2.687295, 14.979742, 37.98608728, 47.66397714, 38.38791839, 60.38018221, 32.04363222, 75.6547557, 1305.26052268, 1637.80773897, 1319.06805923, 2074.75615001, 1101.06860543, 2599.61404422, 5305.13143875, 6656.74413319, 5361.25111368, 8432.68748872, 4475.20902793, 10565.93220661
9.99874, -3.9155917, 2.0171858, 3.4734608, 5.8771627, 3.8033873, 9.4382937, 2.6481607, 14.832826, 36.5961102, 47.60335724, 38.29472911, 60.32543601, 31.95404878, 75.62505035, 1252.27230735, 1628.92628973, 1310.39688411, 2064.25963104, 1093.42687433, 2587.79295867, 5089.77880431, 6620.66425536, 5326.02234101, 8390.04811893, 4444.16194177, 10517.91505227
9.99943, -5.7061419, 4.3884153, 3.2191998, 5.8833227, 3.8061083, 9.4502578, 2.6492817, 14.853159, 35.39051289, 47.8436413, 38.48163017, 60.63658282, 32.10531685, 76.01902684, 1206.00811004, 1630.37533799, 1311.34460274, 2066.32243153, 1094.05796458, 2590.51241117, 4901.75422667, 6626.57169346, 5329.88865962, 8398.45489276, 4446.73896258, 10528.99649266


==> anc/limits.txt <==
m [GeV/c^2], xsec [fb], xsec error [fb], xsec_UL_obs [fb], xsec_UL_exp [fb], xsec_UL_exp -1sigma [fb], xsec_UL_exp +1sigma [fb], xsec_UL_exp -2sigma [fb], xsec_UL_exp +2sigma [fb], g'_UL_obs, g'_UL_exp, g'_UL_exp -1sigma, g'_UL_exp +1sigma, g'_UL_exp -2sigma, g'_UL_exp +2sigma, xi_UL_obs, xi_UL_exp, xi_UL_exp -1sigma, xi_UL_exp +1sigma, xi_UL_exp -2sigma, xi_UL_exp +2sigma, {c_{\ell\ell}/\Lambda}_UL_obs [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp -1sigma [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp +1sigma [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp -2sigma [TeV^-1], {c_{\ell\ell}/\Lambda}_UL_exp +2sigma [TeV^-1]
3.6, -3.3761555, 0.94049515, 1.0400496, 2.3134906, 1.5663177, 3.5051146, 1.13657, 5.1581906, 0.03415595, 0.05094167, 0.04191594, 0.06270331, 0.03570569, 0.07606555, 66.07788702, 98.55144377, 81.09032654, 121.3054274, 69.07600555, 147.15594577, 199.54481126, 297.60983791, 244.88001406, 366.32328462, 208.59865698, 444.38777853
3.61493, -4.1236162, 0.95741445, 0.99329555, 2.2904539, 1.552352, 3.4640432, 1.1185211, 5.1037832, 0.03201205, 0.04861105, 0.04001928, 0.05978137, 0.03397006, 0.07256385, 63.45398792, 96.35637525, 79.32585823, 118.49808349, 67.33513998, 143.83540009, 195.99928994, 297.62953832, 245.0249763, 366.02175819, 207.98755216, 444.28470468
3.62978, -4.0662283, 0.90181701, 0.97453075, 2.2549692, 1.5305792, 3.4035501, 1.0931339, 5.0248716, 0.0305138, 0.04641611, 0.03824075, 0.0570249, 0.03231731, 0.06928847, 61.80226556, 94.0106227, 77.45233688, 115.49752985, 65.4550718, 140.33600417, 195.13062759, 296.82329027, 244.54318895, 364.66471387, 206.66377071, 443.08816708
3.64457, -3.4519359, 0.8906892, 1.0009817, 2.2235679, 1.5112561, 3.3579284, 1.0763244, 4.9539783, 0.02984599, 0.04448342, 0.03667262, 0.05466491, 0.03094885, 0.06639723, 61.62728675, 91.85127234, 75.72320933, 112.8744623, 63.90451918, 137.09986547, 198.77732745, 296.26406421, 244.24338585, 364.07385652, 206.12248575, 442.21231032
3.65928, -2.8124288, 0.9904839, 1.0726194, 2.1935021, 1.4925596, 3.3182549, 1.0660573, 4.8931961, 0.03017541, 0.04315184, 0.03559559, 0.05307441, 0.03008296, 0.06445055, 62.80496919, 89.81320828, 74.08614959, 110.46534552, 62.61255949, 134.14283902, 206.83000471, 295.77383015, 243.98131017, 363.78567218, 206.19635899, 441.7606502
3.67393, -1.6873059, 1.0154609, 1.2637038, 2.1569866, 1.470162, 3.2715774, 1.0552033, 4.8276161, 0.03219735, 0.04206503, 0.03472802, 0.05180552, 0.02942155, 0.06293088, 67.14865319, 87.72803145, 72.42645977, 108.04216057, 61.35962984, 131.24447324, 225.66505912, 294.82574055, 243.4020721, 363.0950048, 206.21001075, 441.07052647
3.6885, -0.88055729, 1.0070796, 1.5105403, 2.1477576, 1.4641767, 3.2579272, 1.0504374, 4.8076298, 0.03462704, 0.04128971, 0.03409149, 0.05085339, 0.02887582, 0.06177528, 72.35203111, 86.27345715, 71.23301308, 106.25643894, 60.33504726, 129.07736124, 248.01039369, 295.73066222, 244.17459119, 364.22890762, 206.81822741, 442.45512789
3.70301, -0.35752323, 1.0349894, 1.7719675, 2.110469, 1.4370963, 3.2018268, 1.0367771, 4.7283535, 0.03696654, 0.04034321, 0.03329078, 0.04969125, 0.02827637, 0.06038596, 77.26568223, 84.3234285, 69.58276835, 103.86224011, 59.10190311, 126.2158035, 270.02750157, 294.69285803, 243.17731428, 362.97694392, 206.54886845, 441.09800232
3.71745, -0.46078249, 1.0628484, 1.7322218, 2.0929397, 1.4182516, 3.1651236, 1.02852, 4.6807252, 0.03623621, 0.03983084, 0.03278821, 0.04898199, 0.02792206, 0.05956589, 75.35830975, 82.83383278, 68.18769973, 101.86494054, 58.0678531, 123.87565715, 268.3930283, 295.01754085, 242.85448126, 362.79794437, 206.81205554, 441.19039912
3.73182, -0.91127907, 1.0379213, 1.4945628, 2.0798144, 1.4035238, 3.1458955, 1.0219148, 4.6506889, 0.03337638, 0.03937263, 0.03234387, 0.04842329, 0.02759875, 0.05887634, 69.07841097, 81.48872918, 66.94145464, 100.22069283, 57.12057875, 121.85515296, 250.62768418, 295.65433245, 242.87445987, 363.61693616, 207.24272852, 442.11026807
3.74612, -1.1211416, 0.9764518, 1.3512184, 2.0491785, 1.3825375, 3.1020105, 1.0056577, 4.5841058, 0.03147487, 0.03876066, 0.03183755, 0.04768951, 0.02715353, 0.05797337, 64.84535018, 79.85570716, 65.59255144, 98.25116222, 55.94240799, 119.43823607, 239.57995976, 295.03776378, 242.3405964, 363.00227273, 206.68682978, 441.28079673
3.76036, -1.5782733, 0.94119348, 1.1879922, 2.03632, 1.377063, 3.0839491, 0.99793004, 4.5559581, 0.02935649, 0.03843442, 0.03160634, 0.04729889, 0.02690589, 0.05748933, 60.05033572, 78.61975001, 64.65253378, 96.7525112, 55.03749933, 117.59761281, 225.85273336, 295.69335827, 243.16186242, 363.89170602, 206.99917014, 442.2913206
3.77453, -2.1333742, 0.93255884, 1.0871536, 2.0179954, 1.3692883, 3.0583803, 0.98653018, 4.5160358, 0.02796534, 0.03810086, 0.031385, 0.04690514, 0.02663973, 0.05699718, 56.75494343, 77.32471481, 63.69505099, 95.19277444, 54.06465411, 115.67431303, 217.22434702, 295.95326273, 243.78697297, 364.34162419, 206.92751109, 442.73283695
3.78864, -2.4636677, 0.87984574, 1.0167623, 2.0092259, 1.3644376, 3.0456133, 0.98180024, 4.4961176, 0.02693299, 0.03786075, 0.03119979, 0.04661355, 0.02646588, 0.05663614, 54.24540627, 76.25487836, 62.83911907, 93.88379336, 53.30461558, 114.07016763, 211.2188884, 296.91861027, 244.68079036, 365.56147032, 207.55567014, 444.16247688
3.80269, -2.3903266, 0.85406654, 1.0082316, 1.9945447, 1.357629, 3.025284, 0.97225546, 4.4725116, 0.02672396, 0.03758742, 0.03101067, 0.04629176, 0.02624284, 0.05628548, 53.55933148, 75.33154628, 62.15063185, 92.77651829, 52.59508853, 112.80561898, 211.47016748, 297.43415885, 245.39149692, 366.31274737, 207.66301356, 445.3943408
3.81667, -2.2638338, 0.90510153, 1.0492442, 1.9819897, 1.3513231, 3.0075853, 0.96449581, 4.4514757, 0.02722436, 0.03741709, 0.03089577, 0.04609229, 0.02610174, 0.05607527, 54.85259206, 75.38927433, 62.24987258, 92.86837431, 52.59071061, 112.98241925, 216.84048911, 298.02506147, 246.08304385, 367.1225543, 207.89893389, 446.63637816
3.83058, -1.7641803, 0.96337774, 1.1476434, 1.9629894, 1.3412128, 2.9817224, 0.95064185, 4.4195693, 0.02843323, 0.03718619, 0.03073772, 0.04583069, 0.02587803, 0.05579724, 57.59318042, 75.32281762, 62.26104776, 92.83274323, 52.41746874, 113.02058587, 227.95575034, 298.13025226, 246.43132668, 367.43512832, 207.47010893, 447.3392903
3.84444, -0.89782827, 0.96657437, 1.387715, 1.9463542, 1.3268163, 2.9548779, 0.94285764, 4.3750141, 0.03122339, 0.03697778, 0.0305306, 0.04556168, 0.02573671, 0.05543955, 63.58193965, 75.29992947, 62.17116854, 92.7797934, 52.40909899, 112.89464952, 251.97499676, 298.41334804, 246.38411597, 367.68598552, 207.69706965, 447.40108757
3.85823, -0.22762227, 0.98292794, 1.7166985, 1.9362558, 1.3180497, 2.938853, 0.93940614, 4.3485844, 0.0347108, 0.03686371, 0.0304147, 0.04541576, 0.025677, 0.05524483, 70.99889586, 75.40253499, 62.21147155, 92.89525104, 52.52079341, 113.00002323, 281.72587434, 299.19965431, 246.85709553, 368.61130733, 208.40417681, 448.38768209
3.87196, 0.25977532, 1.0388259, 2.0667241, 1.9121129, 1.2963153, 2.9002344, 0.93155738, 4.2851767, 0.0380891, 0.03663669, 0.0301658, 0.04512072, 0.02557198, 0.05484586, 78.21192102, 75.22955049, 61.94225683, 92.65060314, 52.50933358, 112.62014147, 310.74730847, 298.89791772, 246.1055724, 368.11428718, 208.6271999, 447.45615995
3.88563, 0.36754327, 1.077157, 2.1769568, 1.9005782, 1.2853785, 2.8816717, 0.92795033, 4.2615133, 0.03909544, 0.03652953, 0.03004116, 0.04498041, 0.02552487, 0.05469947, 80.59162921, 75.30224112, 61.92707189, 92.72295861, 52.61715901, 112.75789353, 320.62073877, 299.57776527, 246.36682162, 368.88326719, 209.32884169, 448.58900954
3.89924, 0.44033583, 1.0823557, 2.2292085, 1.8861835, 1.2718926, 2.8587812, 0.92284013, 4.2323685, 0.03956563, 0.03639441, 0.02988601, 0.04480569, 0.02545692, 0.05451731, 81.88039921, 75.31761807, 61.84859332, 92.72462058, 52.68267786, 112.82266211, 326.17975784, 300.03618277, 246.38081136, 369.37893049, 209.86735866, 449.44173408
3.91279, 0.62786718, 1.090286, 2.3776642, 1.8682698, 1.2540903, 2.8303334, 0.91661589, 4.1967594, 0.04090986, 0.03626373, 0.02971099, 0.04463458, 0.02540074, 0.05435127, 84.90352631, 75.26104872, 61.66161186, 92.63375459, 52.71620761, 112.79958576, 338.67758184, 300.21403227, 245.96629265, 369.51322714, 210.2833474, 449.9541138
3.92628, 0.84269687, 1.1191402, 2.5660976, 1.8555262, 1.2481429, 2.8102226, 0.91144417, 4.1708249, 0.04255259, 0.03618454, 0.02967711, 0.04453073, 0.02536031, 0.05425009, 88.5603333, 75.30714836, 61.7639144, 92.67722431, 52.77979424, 112.90511981, 353.74644556, 300.80776648, 246.71051214, 370.19100383, 210.82423601, 450.98954948
3.93971, 1.1088959, 1.1287217, 2.791428, 1.8380076, 1.2433508, 2.7881003, 0.90521086, 4.1374254, 0.04443635, 0.03605776, 0.02965664, 0.04440985, 0.02530463, 0.05409912, 92.74156617, 75.25491368, 61.89535378, 92.68627043, 52.81242242, 112.90841183, 370.96079256, 301.01521438, 247.57776303, 370.73961287, 211.24657354, 451.62698528
3.95308, 1.2952716, 1.1106886, 2.9375076, 1.8271266, 1.239504, 2.7771509, 0.90080469, 4.1163564, 0.04564936, 0.03600224, 0.02965303, 0.04438589, 0.02527903, 0.0540383, 95.5246969, 75.33737589, 62.05119293, 92.88079158, 52.89827234, 113.07918082, 382.62980091, 301.76829735, 248.5497088, 372.03948241, 211.88714617, 452.94532041
3.96639, 1.3916479, 1.1071913, 3.0162222, 1.8122333, 1.2363221, 2.7655228, 0.89425708, 4.0942138, 0.04635332, 0.03592992, 0.02967666, 0.04438516, 0.02523948, 0.05400506, 97.19171338, 75.33635873, 62.22478268, 93.06495976, 52.9210882, 113.23555972, 389.86197121, 302.19429516, 249.60025492, 373.30845812, 212.28064664, 454.21813229
3.97965, 1.2538748, 1.1192007, 2.9058123, 1.8097901, 1.2345715, 2.7610754, 0.89257294, 4.0877906, 0.04559186, 0.03598054, 0.02971746, 0.04444191, 0.02526826, 0.05407517, 95.78788566, 75.59462419, 62.43597985, 93.37184524, 53.0882814, 113.61119517, 384.78698236, 303.66916572, 250.80992353, 375.08157028, 213.25953128, 456.38452765
3.99285, 0.74117541, 1.107024, 2.4710282, 1.8308475, 1.243441, 2.7831112, 0.90290969, 4.1232985, 0.04213049, 0.03626467, 0.02988617, 0.04471188, 0.02546712, 0.05442269, 88.6954708, 76.34642017, 62.91803984, 94.12995953, 53.6148073, 114.57371114, 356.81963021, 307.13971266, 253.11767905, 378.6824406, 215.6910104, 460.92713497
4.00599, 0.58418694, 1.0854585, 2.3150511, 1.8160472, 1.2359794, 2.7660337, 0.89633006, 4.0938618, 0.04087467, 0.03620241, 0.02986617, 0.04467892, 0.0254336, 0.05435513, 86.223795, 76.36782272, 63.00172767, 94.24874511, 53.65137091, 114.66039452, 347.19797, 307.51085614, 253.68950595, 379.5120938, 216.03835773, 461.70382802
4.01908, 0.7224615, 1.0759761, 2.4184816, 1.7998136, 1.2272216, 2.7434101, 0.8854388, 4.0628127, 0.04188872, 0.03613595, 0.0298392, 0.04461399, 0.02534574, 0.05429241, 88.53642391, 76.377308, 63.0684384, 94.29658159, 53.57101278, 114.75298284, 356.60523657, 307.63099281, 254.02579417, 379.80588443, 215.77225331, 462.19976802
4.03211, 0.98033244, 1.1066667, 2.65238, 1.7836836, 1.2150841, 2.7155463, 0.87357839, 4.0244657, 0.04398415, 0.03606926, 0.02977018, 0.04450481, 0.02524232, 0.05417919, 93.14971775, 76.38754994, 63.04735043, 94.25236946, 53.45823455, 114.74077692, 375.28798672, 307.75541268, 254.00949977, 379.73042575, 215.37621049, 462.27553023
4.04508, 1.3235336, 1.1459839, 2.9914009, 1.7715284, 1.2059896, 2.6947799, 0.86505951, 3.9956979, 0.04683485, 0.03604175, 0.02973744, 0.04445222, 0.02518574, 0.05412876, 99.38560977, 76.48217963, 63.10415824, 94.32956818, 53.44525938, 114.86362532, 400.52139594, 308.22117426, 254.30809959, 380.14568117, 215.38299097, 462.89739191
4.058, 1.8416565, 1.1570484, 3.480957, 1.7523392, 1.190905, 2.6601723, 0.84840687, 3.9482505, 0.05067456, 0.03595421, 0.02964007, 0.04429916, 0.02501743, 0.05396883, 107.71325734, 76.42385107, 63.00258799, 94.16179172, 53.17676561, 114.71552045, 434.20249423, 308.07188987, 253.9694883, 379.57523369, 214.36065377, 462.4292899
4.07086, 2.3508084, 1.1497793, 3.960591, 1.7321847, 1.1734174, 2.6220703, 0.830632, 3.8970651, 0.0542283, 0.03586271, 0.029517, 0.04412332, 0.02483421, 0.05379165, 115.43648901, 76.34141585, 62.83322818, 93.92588088, 52.86490307, 114.50697491, 465.46710254, 307.82656287, 253.35836977, 378.73126604, 213.16373592, 461.71908286
4.08367, 2.4162398, 1.1254665, 3.9950648, 1.7396536, 1.1789232, 2.6340803, 0.8342229, 3.9134859, 0.05464078, 0.03605673, 0.02968231, 0.04436796, 0.02496871, 0.05408003, 116.48758924, 76.8686287, 63.27913015, 94.58717366, 53.2302857, 115.29212135, 469.84022045, 310.04138458, 255.229597, 381.5072388, 214.69865872, 465.01842869
4.09643, 2.1834333, 1.1073449, 3.7455042, 1.7489265, 1.1879899, 2.6526289, 0.84395463, 3.9372003, 0.05307901, 0.03627049, 0.02989331, 0.04466897, 0.02519575, 0.05442036, 113.3284664, 77.44076718, 63.82491451, 95.37226921, 53.79518652, 116.19237325, 457.23152116, 312.4401212, 257.50602367, 384.78600404, 217.04039368, 468.78615106
4.10913, 1.7623482, 1.1014653, 3.3299607, 1.7387932, 1.1802747, 2.6350458, 0.8365111, 3.9125946, 0.05022182, 0.03629083, 0.02989954, 0.04467525, 0.02517148, 0.0544384, 107.36915566, 77.5861051, 63.92217338, 95.51114862, 53.81406983, 116.38376687, 433.31648606, 313.11914696, 257.97475431, 385.46037775, 217.18084208, 469.69732218
4.12178, 0.90986555, 1.067704, 2.5315486, 1.7383527, 1.1802168, 2.6344139, 0.83707941, 3.9111991, 0.04394518, 0.03641556, 0.03000537, 0.04482911, 0.02526978, 0.05462268, 94.06779924, 77.95012164, 64.22864281, 95.95991477, 54.09176826, 116.92377032, 379.74951919, 314.68282932, 259.28953819, 387.38794562, 218.36721125, 472.01854321
4.13438, 0.17042538, 0.99667978, 1.9009887, 1.7388359, 1.1807186, 2.6353459, 0.83806851, 3.911962, 0.03821711, 0.03655084, 0.03011905, 0.04499735, 0.02537511, 0.05482333, 81.91008538, 78.33879915, 64.55365151, 96.44204796, 54.3860318, 117.50190962, 330.77014125, 316.34853682, 260.68121317, 389.45326057, 219.62222766, 474.49740847
4.14693, -0.11600069, 0.95937579, 1.6879547, 1.736429, 1.178978, 2.6314516, 0.8366958, 3.906836, 0.03614127, 0.03665655, 0.0302048, 0.04512537, 0.02544526, 0.05498391, 77.56035967, 78.66615726, 64.82048428, 96.84052028, 54.60635841, 117.99728405, 313.30227613, 317.7691056, 261.84000886, 391.18378966, 220.58041573, 476.64577402
4.15942, -0.18454717, 0.97371727, 1.6530662, 1.7388435, 1.1814864, 2.6370895, 0.84140202, 3.9140582, 0.03589705, 0.03681662, 0.03034785, 0.04533943, 0.02561034, 0.05523664, 77.13062453, 79.10646413, 65.20728053, 97.41911045, 55.02797104, 118.68487164, 311.66460408, 319.64845315, 263.48550128, 393.6450492, 222.35358408, 479.57440711
4.17186, 0.11453873, 0.97056729, 1.8150085, 1.7302179, 1.1751338, 2.6223052, 0.83579529, 3.8929475, 0.03775367, 0.03686127, 0.03037831, 0.04537969, 0.02561945, 0.0552916, 81.21863492, 79.29882542, 65.35217006, 97.62430886, 55.1145561, 118.94758464, 328.28834018, 320.5284083, 264.1555778, 394.60060304, 222.77481221, 480.78997103
4.18426, 0.52106271, 0.92887064, 2.0562368, 1.7268069, 1.1723134, 2.6159235, 0.83238707, 3.8844073, 0.04033383, 0.03696194, 0.03045473, 0.04549309, 0.0256623, 0.05543644, 86.87639145, 79.61356975, 65.5974677, 97.98909112, 55.27488816, 119.40639606, 351.27164225, 321.90551343, 265.23350964, 396.20417455, 223.49570943, 482.80183076
4.1966, 0.91201509, 0.91147791, 2.332478, 1.7030851, 1.1538991, 2.5805228, 0.81403867, 3.8368237, 0.04311803, 0.03684413, 0.03032732, 0.04535279, 0.02547256, 0.05530139, 92.98946882, 79.45901252, 65.4046922, 97.80900461, 54.93479483, 119.26442286, 376.11344826, 321.38696535, 264.54161558, 395.60696989, 222.19414064, 482.38745636
4.20889, 0.646093, 0.89991926, 2.1113996, 1.710947, 1.1607378, 2.5894597, 0.82301058, 3.850822, 0.04118614, 0.03707526, 0.03053746, 0.04561109, 0.02571394, 0.05562149, 88.89439903, 80.02164208, 65.91074865, 98.44502169, 55.49986029, 120.05103343, 359.62383419, 323.72894196, 266.64307765, 398.26104392, 224.5256481, 485.66853942
4.22113, -0.13913366, 0.89289911, 1.5771309, 1.7168178, 1.1664795, 2.6034591, 0.8334709, 3.865734, 0.03574027, 0.03728946, 0.03073707, 0.04591973, 0.0259818, 0.05595513, 77.1892574, 80.53508032, 66.38371422, 99.17412378, 56.11361048, 120.84786326, 312.31962908, 325.85734415, 268.5987364, 401.27378599, 227.04431422, 488.96907551
4.23332, -1.1257817, 0.83376608, 1.0950498, 1.7122647, 1.162994, 2.5949903, 0.82974102, 3.8538236, 0.0299024, 0.03739164, 0.03081611, 0.0460317, 0.02602917, 0.0560964, 64.62261707, 80.8077582, 66.59725732, 99.47993121, 56.25211907, 121.23095403, 261.51484172, 327.0128796, 269.50581696, 402.57543944, 227.64110586, 490.59749033
4.24546, -1.6941324, 0.73554148, 0.91669197, 1.7076079, 1.1591648, 2.5859806, 0.82492768, 3.8439352, 0.02747091, 0.03749346, 0.03089114, 0.04613962, 0.0260597, 0.05625349, 59.40662272, 81.08065109, 66.80296552, 99.77822667, 56.35482273, 121.64973823, 240.44574709, 328.17044352, 270.38212604, 403.84807544, 228.09371806, 492.3720766
4.25756, -1.8473759, 0.6568868, 0.83193904, 1.7056003, 1.1575698, 2.5823301, 0.82316797, 3.8402726, 0.0262794, 0.03762775, 0.03099868, 0.04629942, 0.0261405, 0.05646127, 56.86397551, 81.41981262, 67.07567637, 100.18376421, 56.56342495, 122.17222787, 230.19242602, 329.59750047, 271.53065773, 405.55630391, 228.9757601, 494.56833217
4.2696, -2.125113, 0.61174482, 0.77113555, 1.71099, 1.1623293, 2.5940061, 0.83051164, 3.8522911, 0.02540772, 0.03784636, 0.03119356, 0.0466, 0.02636776, 0.05678844, 55.00911169, 81.93944254, 67.53577099, 100.89154342, 57.08764546, 122.95008067, 222.72094433, 331.75649381, 273.43889459, 408.48977811, 231.13651386, 497.80040492
4.2816, -2.8880274, 0.64137404, 0.73604692, 1.7134962, 1.1643672, 2.5989996, 0.83307824, 3.8592472, 0.02492834, 0.03803488, 0.03135346, 0.04684289, 0.02652061, 0.05708103, 54.002379, 82.39516266, 67.92116463, 101.47597877, 57.45172037, 123.65493158, 218.68204324, 333.65831019, 275.04601346, 410.9258664, 232.65011342, 500.73929325
4.29355, -2.9342048, 0.52424645, 0.71703875, 1.7058074, 1.1585461, 2.5853128, 0.82736447, 3.8404356, 0.02470927, 0.03811129, 0.03140836, 0.04691862, 0.02654221, 0.05718457, 53.55916754, 82.60902608, 68.07994008, 101.69955515, 57.53219429, 123.95177448, 216.92469873, 334.58208781, 275.73655774, 411.90231993, 233.0162041, 502.0279921
4.30545, -2.9495523, 0.53956994, 0.71354908, 1.7192367, 1.1687384, 2.6098039, 0.83777989, 3.8744868, 0.02475233, 0.03842129, 0.03167837, 0.0473378, 0.02682064, 0.05767814, 53.68938392, 83.33824143, 68.71240539, 102.67871694, 58.17567901, 125.10756981, 217.49022164, 337.59472126, 278.34695027, 415.94101615, 235.66374574, 506.7980129
4.31731, -2.7391476, 0.57728421, 0.72647719, 1.7192699, 1.1692758, 2.6127075, 0.84108661, 3.8780977, 0.02507791, 0.03857913, 0.03181551, 0.04755825, 0.02698366, 0.05794151, 54.43961544, 83.74831681, 69.0657191, 103.24034646, 58.57663464, 125.78053287, 220.56863862, 339.31636133, 279.82805378, 418.29065989, 237.33026863, 509.61493159
4.32912, -2.4237733, 0.62762632, 0.75003262, 1.7161966, 1.1673421, 2.609837, 0.8415613, 3.873655, 0.02558609, 0.03870324, 0.03192, 0.0477277, 0.02710233, 0.05814659, 55.58833219, 84.08665701, 69.34938954, 103.69319594, 58.88252784, 126.32928479, 225.26358326, 340.74887511, 281.02825484, 420.20150556, 238.61282918, 511.93094384
4.34088, -1.950953, 0.67826527, 0.82303294, 1.702533, 1.157189, 2.5841568, 0.8311354, 3.8373658, 0.02691305, 0.03870812, 0.03191218, 0.0476885, 0.0270452, 0.05811267, 58.51992813, 84.16721262, 69.39006972, 103.6942337, 58.80727636, 126.36062806, 237.18707375, 341.1380619, 281.24483589, 420.28301538, 238.35172462, 512.15216016
4.35259, -1.525292, 0.67671867, 0.88535054, 1.6975535, 1.1528105, 2.571953, 0.82366358, 3.8240627, 0.0280317, 0.03881536, 0.0319868, 0.04777749, 0.02703752, 0.05825784, 60.99814924, 84.46382894, 69.60460795, 103.96581057, 58.83475665, 126.7714717, 247.27776532, 342.40427178, 282.16711694, 421.46251368, 238.50768145, 513.91339934
4.36426, -1.3752704, 0.67018679, 0.90849536, 1.6914599, 1.1481739, 2.5613079, 0.81894384, 3.8124593, 0.02852604, 0.03892342, 0.03206889, 0.0478973, 0.02708365, 0.0584363, 62.10098912, 84.73601068, 69.81375473, 104.27208441, 58.96091586, 127.2154237, 251.79638487, 343.57296818, 283.06877723, 422.78447203, 239.06455717, 515.81116893
4.37589, -1.7151616, 0.67781588, 0.86207728, 1.6888383, 1.1459581, 2.5582519, 0.81560127, 3.8068733, 0.02791599, 0.03907274, 0.0321858, 0.04808964, 0.02715306, 0.05866298, 60.79990228, 85.09887451, 70.09937582, 104.7373145, 59.13828532, 127.76561595, 246.56864032, 345.1109787, 284.28183489, 424.75293967, 239.8300993, 518.14218482
4.38747, -2.5484529, 0.70785872, 0.77907109, 1.685156, 1.143475, 2.5531078, 0.81425446, 3.7996406, 0.0266611, 0.03921115, 0.03230002, 0.04826408, 0.02725647, 0.05887904, 58.09299153, 85.43882212, 70.37988193, 105.16464815, 59.39026594, 128.29403273, 235.63731721, 346.55772236, 285.47551308, 426.56979615, 240.89933338, 520.38741486
4.399, -2.7683151, 0.60541682, 0.76448203, 1.6886079, 1.1451593, 2.558896, 0.81250879, 3.8068333, 0.02653339, 0.03943424, 0.03247447, 0.04854398, 0.02735414, 0.05920945, 57.84118907, 85.96427011, 70.79238173, 105.82295618, 59.63038395, 129.07302889, 234.66284141, 348.7587342, 287.20608471, 429.32581406, 241.92164025, 523.65181623
4.41049, -2.4059547, 0.63745445, 0.78483125, 1.6909334, 1.1460733, 2.563032, 0.81051853, 3.8118486, 0.02700236, 0.03963481, 0.0326302, 0.04879671, 0.02744069, 0.05950882, 58.87058827, 86.41188585, 71.14042075, 106.38667758, 59.82623961, 129.7412427, 238.88498092, 350.6420151, 288.67348793, 431.69569369, 242.76282141, 526.46381149
4.42194, -1.8106934, 0.705369, 0.89004515, 1.6731356, 1.1305839, 2.5429608, 0.80575897, 3.7799852, 0.02888165, 0.03959875, 0.03255122, 0.04881865, 0.02748011, 0.05951973, 62.97342034, 86.34095206, 70.97455227, 106.44397786, 59.91752112, 129.77657638, 255.58295243, 350.42205624, 288.05622307, 432.01188668, 243.18032703, 526.70921115
4.43334, -1.2974431, 0.83559745, 1.0425841, 1.6732687, 1.1305277, 2.5433044, 0.80635418, 3.7802082, 0.03139657, 0.03977494, 0.03269394, 0.04903722, 0.02761148, 0.05978395, 68.46313138, 86.73293721, 71.29216676, 106.93020063, 60.20937668, 130.36441806, 277.91799644, 352.08211558, 289.40213148, 434.07052118, 244.412854, 529.19895928
4.4447, -0.36179567, 0.88917362, 1.4441593, 1.6602909, 1.1195702, 2.5281, 0.80439934, 3.7565251, 0.03711549, 0.03979603, 0.03267935, 0.04910716, 0.02770024, 0.05986057, 80.94116334, 86.78686191, 71.26684887, 107.09248982, 60.4084572, 130.54343583, 328.63661116, 352.37126593, 289.35704325, 434.81600072, 245.26989531, 530.03132883
4.45601, 0.47774262, 0.92375834, 2.011915, 1.6562438, 1.1165717, 2.5227739, 0.80306263, 3.7481928, 0.04400552, 0.0399268, 0.03278277, 0.04927669, 0.02780206, 0.06006387, 95.97022293, 87.07506796, 71.4948892, 107.46594301, 60.63262876, 130.99135976, 389.73626994, 353.61293491, 290.34163502, 436.42053229, 246.22986015, 531.95754257
4.46729, 1.1979211, 0.99462932, 2.6730266, 1.6423964, 1.1047332, 2.5067317, 0.80071967, 3.7231739, 0.05095578, 0.03994209, 0.03275824, 0.04934529, 0.02788894, 0.06013793, 111.12604626, 87.10703171, 71.4402434, 107.61384508, 60.82112812, 131.15078167, 451.37698881, 353.81542854, 290.17933267, 437.11096529, 247.04611197, 532.71439868
4.47851, 1.7648038, 1.0757889, 3.2921199, 1.6305176, 1.0964517, 2.4931841, 0.7987384, 3.7019637, 0.05681026, 0.03998082, 0.03278564, 0.04943859, 0.0279828, 0.06024278, 123.89168329, 87.1900802, 71.49885456, 107.81557563, 61.02483498, 131.37732342, 503.33385026, 354.22651149, 290.47788197, 438.02156335, 247.92515796, 533.74570654
4.4897, 2.0902511, 1.1126062, 3.6409176, 1.62622, 1.0964776, 2.4889441, 0.79883104, 3.6948908, 0.06002119, 0.04011334, 0.03293814, 0.04962571, 0.02811426, 0.06046443, 130.8919321, 87.47764891, 71.83024293, 108.22186768, 61.31050865, 131.85853829, 531.88625435, 355.47002991, 291.88597224, 439.76525454, 249.1384784, 535.81410947
4.50085, 2.3044583, 1.1004118, 3.8442589, 1.6212079, 1.0966804, 2.4835954, 0.79900418, 3.6860747, 0.06196194, 0.04023816, 0.03309472, 0.04980342, 0.02824836, 0.06067374, 135.12268886, 87.74882712, 72.17088078, 108.60814297, 61.60223799, 132.3134613, 549.19616036, 356.64860831, 293.33319924, 441.42975251, 250.37773346, 537.77826303
4.51195, 2.4702023, 1.078302, 3.9714797, 1.618132, 1.0950935, 2.4760294, 0.79774763, 3.6741142, 0.06326992, 0.04038574, 0.0332236, 0.0499573, 0.02835658, 0.06085516, 137.98197363, 88.0751015, 72.45557039, 108.94920804, 61.84134697, 132.7157619, 560.93980291, 358.05278601, 294.55451538, 442.91254629, 251.40438326, 539.53100803
4.52301, 2.4268795, 1.0735695, 3.9252154, 1.6134355, 1.0925012, 2.464884, 0.79563337, 3.6595393, 0.06319265, 0.04051451, 0.03333848, 0.05007639, 0.02845059, 0.0610166, 137.82049012, 88.3604354, 72.70980909, 109.21449598, 62.04953595, 133.07462491, 560.40740889, 359.29231281, 295.65353944, 444.08935603, 252.30660284, 541.10971211
4.53403, 2.1812706, 1.0949693, 3.7139995, 1.60044, 1.0844302, 2.4371829, 0.78910368, 3.6286953, 0.06175624, 0.04053962, 0.03337035, 0.05002695, 0.02846604, 0.06104291, 134.69473729, 88.41977506, 72.78309324, 109.11231453, 62.08643759, 133.13889808, 547.82064375, 359.61448135, 296.01810579, 443.77367361, 252.51344551, 541.49284761
4.54501, 1.5337515, 1.098087, 3.0895256, 1.5920715, 1.0796644, 2.4165882, 0.78467736, 3.6074546, 0.05659038, 0.04062356, 0.03345347, 0.0500493, 0.02851952, 0.0611501, 123.43411979, 88.6075257, 72.96821395, 109.16681774, 62.20637391, 133.37970804, 502.13700494, 360.46044356, 296.83883574, 444.09681044, 253.05905965, 542.59622242
4.55595, 0.93598826, 1.0668358, 2.5205091, 1.5821539, 1.0732933, 2.4024615, 0.77920285, 3.5841931, 0.05134748, 0.04068172, 0.03350689, 0.05013063, 0.02854961, 0.0612309, 112.02248171, 88.75348556, 73.10048594, 109.36774889, 62.28540905, 133.58471078, 455.81961949, 361.13804478, 297.44596955, 445.0175083, 253.43940805, 543.55635677
4.56685, 0.54146138, 0.99476785, 2.11652, 1.5988942, 1.083882, 2.4320561, 0.78853169, 3.6228464, 0.04726242, 0.04107851, 0.03382173, 0.05066308, 0.02884791, 0.06183434, 103.14691521, 89.65095482, 73.81354405, 110.56861003, 62.9585376, 134.94910745, 419.80393989, 364.87590516, 300.41825823, 450.00994967, 256.23880346, 549.23762751
4.5777, 0.76839984, 0.95186481, 2.2511726, 1.5962572, 1.0809222, 2.4331739, 0.78694117, 3.6201568, 0.04896067, 0.0412282, 0.03392659, 0.05090138, 0.0289477, 0.06208786, 106.89169146, 90.01004668, 74.06904933, 111.12867263, 63.19906973, 135.55116145, 435.14922818, 366.42513378, 301.5303548, 452.3977071, 257.2793642, 551.82009453
4.58852, 0.98827894, 0.92896578, 2.3934665, 1.5894618, 1.0773683, 2.415291, 0.78370934, 3.6017619, 0.05071154, 0.04132551, 0.03402321, 0.05094222, 0.02901821, 0.06220863, 110.75472136, 90.25548818, 74.30716096, 111.25852645, 63.37618364, 135.86452414, 450.9852208, 367.51382483, 302.57338904, 453.03667874, 258.06323938, 553.23052297
4.5993, 0.89179671, 0.9099383, 2.2998496, 1.5942948, 1.0804763, 2.4252228, 0.78630691, 3.6123935, 0.04993481, 0.04157555, 0.03422641, 0.05127782, 0.02919778, 0.06258226, 109.09882742, 90.83530519, 74.77871319, 112.03305689, 63.7920283, 136.73128363, 444.35254543, 369.96638763, 304.56891552, 456.30347435, 259.82085072, 556.897772
4.61003, 0.4524834, 0.89142324, 1.9293016, 1.5965796, 1.0822989, 2.4281427, 0.78758642, 3.6161986, 0.04594843, 0.041799, 0.03441472, 0.05154751, 0.02935754, 0.06290667, 100.36477426, 91.30121097, 75.17178421, 112.59480498, 64.12544021, 137.40653457, 408.78350415, 371.86781147, 306.17301329, 458.59614858, 261.18149866, 559.65377405
4.62073, -0.17860234, 0.88379698, 1.509092, 1.584172, 1.074045, 2.4040937, 0.78113079, 3.5879686, 0.04082835, 0.04183167, 0.03444413, 0.05153232, 0.02937419, 0.06295472, 89.15505562, 91.34594717, 75.21411603, 112.52883225, 64.14310738, 137.47142476, 363.12421254, 372.04760741, 306.34344248, 458.32446979, 261.25176183, 559.91443795
4.63139, -0.67715997, 0.83566026, 1.2081853, 1.5629061, 1.0600004, 2.3741697, 0.77010816, 3.5393575, 0.03670419, 0.04174605, 0.03437969, 0.0514523, 0.02930386, 0.06282191, 80.12562454, 91.13204104, 75.05120483, 112.32088921, 63.97061361, 137.14086038, 326.3456315, 371.17393661, 305.67790235, 457.4745187, 260.54748924, 558.56439116
4.64201, -1.0580174, 0.76438257, 1.0306795, 1.56997, 1.0639622, 2.3839126, 0.77389139, 3.557309, 0.03406178, 0.04203888, 0.03460737, 0.05180249, 0.02951518, 0.06327997, 74.33490458, 91.74378344, 75.52557992, 113.05144917, 64.4126218, 138.09939145, 302.75844601, 373.66302493, 307.60794459, 460.44696312, 262.34600541, 562.46466427
4.65259, -1.1283345, 0.75335815, 1.0074314, 1.5749866, 1.0670568, 2.3912738, 0.77643948, 3.5690656, 0.03383341, 0.04230352, 0.03482025, 0.0521258, 0.02970242, 0.0636818, 73.82014848, 92.30082959, 75.97329139, 113.73177721, 64.80685974, 138.94548469, 300.65986345, 375.92927399, 309.4293345, 463.21473626, 263.94991071, 565.90688745
4.66314, -1.0628093, 0.80234063, 1.0506313, 1.575494, 1.0673913, 2.3922719, 0.77673042, 3.5699159, 0.03470548, 0.04249925, 0.03498121, 0.05236947, 0.02984064, 0.06397377, 75.7251948, 92.73071501, 76.32680106, 114.26691469, 65.11040381, 139.58675918, 308.41675156, 377.67754802, 310.86699882, 465.39108595, 265.18438534, 568.51481128
4.67364, -0.77637133, 0.82912696, 1.1589432, 1.5853947, 1.0739339, 2.4115006, 0.78180751, 3.5920225, 0.03661398, 0.04282374, 0.03524558, 0.05281528, 0.03007224, 0.06445928, 79.89188033, 93.44160037, 76.9060211, 115.24318544, 65.61777287, 140.65043872, 325.38473926, 380.57022375, 313.2238911, 469.36401663, 267.24895983, 572.84302411
4.68411, -0.10803556, 0.84352637, 1.5072843, 1.5757031, 1.0681419, 2.3915659, 0.77703074, 3.568212, 0.04194386, 0.04288525, 0.03530899, 0.05283381, 0.03011549, 0.06453512, 91.52455153, 93.57874499, 77.04678079, 115.28722825, 65.71418436, 140.82032635, 372.75980773, 381.12609577, 313.79496225, 469.54007772, 267.63973512, 573.53089306
4.69454, 0.3016218, 0.84636777, 1.7715633, 1.579668, 1.0704461, 2.3989957, 0.77906157, 3.5776114, 0.04567874, 0.0431339, 0.03550735, 0.05315579, 0.03029157, 0.06491311, 99.67751392, 94.12430241, 77.48207849, 115.99348448, 66.10050099, 141.64962956, 405.96216018, 383.3452865, 315.56557464, 472.41312184, 269.21119031, 576.90433221
4.70493, 0.50054939, 0.85988005, 1.9225917, 1.5767779, 1.067884, 2.3966247, 0.77737087, 3.5726624, 0.04780519, 0.04329291, 0.03562818, 0.05337422, 0.03039805, 0.06516697, 104.31619443, 94.46990219, 77.74460178, 116.46842942, 66.33188435, 142.20150515, 424.85128361, 384.75003262, 316.63246575, 474.34400776, 270.15159404, 579.14777589
4.71528, 0.33896518, 0.87261123, 1.8216696, 1.5805594, 1.0695403, 2.4077099, 0.77880304, 3.5833688, 0.04675149, 0.04354779, 0.03582278, 0.05374805, 0.03056852, 0.06557019, 102.01005477, 95.01968498, 78.16399566, 117.27629967, 66.69941031, 143.07176317, 415.45594379, 386.98629261, 318.33819383, 477.63071859, 271.64642273, 582.68780007
4.7256, -0.11933157, 0.87219509, 1.5337891, 1.5883491, 1.0737404, 2.4263566, 0.78196559, 3.6035015, 0.04310084, 0.04386074, 0.03606223, 0.05421011, 0.03077491, 0.06606407, 94.03806495, 95.69601234, 78.6811153, 118.27642115, 67.14515515, 144.1395673, 382.98558312, 389.73784822, 320.44186402, 481.70030023, 273.45975709, 587.03224337
4.73588, -0.4816622, 0.86615563, 1.324639, 1.587302, 1.0739875, 2.4205875, 0.78221343, 3.5979959, 0.04024439, 0.04405411, 0.03623733, 0.05440227, 0.03092568, 0.06632648, 87.79974066, 96.11125454, 79.05768222, 118.68746596, 67.46943891, 144.70208752, 357.57625618, 391.42601467, 321.97304707, 483.37067302, 274.77836712, 589.31871929
4.74613, -0.70017348, 0.82774933, 1.206657, 1.6028367, 1.0819922, 2.4520609, 0.78814753, 3.6328143, 0.03859364, 0.04448037, 0.03654566, 0.05501605, 0.03119087, 0.06696462, 84.19242781, 97.03440649, 79.72475254, 120.01809829, 68.04322264, 146.0840209, 342.88234084, 395.18262275, 324.68727276, 488.78607678, 277.1130381, 594.94223347
4.75634, -0.16397964, 1.0509949, 1.8531533, 1.9922343, 1.3576845, 3.0243232, 0.96810539, 4.4752768, 0.0480477, 0.04981809, 0.04112599, 0.06138058, 0.03472787, 0.07466668, 104.82977676, 108.69240386, 89.72808877, 133.91927447, 75.76878207, 162.90669701, 426.92672465, 442.65754835, 365.42402578, 545.39577384, 308.57375605, 663.44911461
4.76651, -0.45428032, 1.0376328, 1.6692256, 1.9803948, 1.3511808, 3.0076477, 0.96124243, 4.4552397, 0.04580632, 0.04989348, 0.04121209, 0.06148673, 0.03476037, 0.07483477, 99.96448598, 108.88401019, 89.93835741, 134.18429874, 75.85857587, 163.31412797, 407.10924191, 443.43434981, 366.27744487, 546.47075506, 308.93698907, 665.10311316
4.77665, -0.75105993, 1.0231559, 1.5124431, 1.9854112, 1.3538532, 3.0143892, 0.96454912, 4.4628685, 0.04379962, 0.05018293, 0.0414397, 0.06183444, 0.03497784, 0.0752381, 95.6093853, 109.54340526, 90.45796044, 134.97727811, 76.35248531, 164.23588261, 389.36977681, 446.11615402, 368.39056913, 549.69574886, 310.94593977, 668.85158557
4.78675, -0.78062659, 1.0021037, 1.4704798, 1.9800874, 1.3502603, 3.0064938, 0.96233162, 4.4526517, 0.04338437, 0.05034379, 0.04157311, 0.06203459, 0.03509669, 0.07549411, 94.7272656, 109.92276643, 90.77248378, 135.44894476, 76.63159193, 164.83704938, 385.77417172, 447.65742897, 369.66843202, 551.61208491, 312.08004072, 671.29432894
4.79681, -0.65035339, 0.95537157, 1.4952305, 1.9838974, 1.3523577, 3.0117618, 0.96469425, 4.4588202, 0.04394818, 0.05062283, 0.0417958, 0.06237307, 0.03530057, 0.07589214, 95.98333535, 110.5608497, 91.28250565, 136.22351237, 77.09684546, 165.74931551, 390.88622222, 450.25225169, 371.74238276, 554.76186504, 313.97215527, 675.00388003
4.80684, -0.68228433, 0.9410532, 1.4621255, 1.9872206, 1.3530413, 3.015581, 0.9682445, 4.4618468, 0.04366453, 0.05090489, 0.04200413, 0.06270786, 0.03553276, 0.07627703, 95.32952344, 111.13686364, 91.70449483, 136.90540534, 77.57604162, 166.52997754, 388.23975741, 452.61685383, 373.47643773, 557.56201686, 315.93678948, 678.21127965
4.81684, -1.114397, 0.95439831, 1.3041129, 1.9910117, 1.3544213, 3.0205084, 0.9712067, 4.4669171, 0.04143644, 0.05119903, 0.04222812, 0.06306158, 0.03575861, 0.07668824, 90.40557246, 111.70548826, 92.13284723, 137.58707217, 78.01775337, 167.3175711, 368.21059911, 454.9624944, 375.24557339, 560.37495137, 317.75655996, 681.46355825
4.8268, -1.4631316, 0.9098828, 1.1617323, 1.9828663, 1.3498902, 3.0089849, 0.96667466, 4.4530599, 0.03929869, 0.05134188, 0.04236178, 0.06324629, 0.03584802, 0.07694037, 85.68423686, 111.94240078, 92.36280701, 137.8979802, 78.16063303, 167.75565516, 349.00438568, 455.95771457, 376.20717532, 561.67857272, 318.35965064, 683.29323473
4.83672, -1.5940865, 0.84348213, 1.0934655, 1.9651778, 1.3401826, 2.9842195, 0.95643755, 4.4236796, 0.03831243, 0.05136155, 0.04241497, 0.06329254, 0.03583154, 0.07706, 83.47733888, 111.90950587, 92.41618593, 137.90545179, 78.07183059, 167.90277948, 340.03826064, 455.85441794, 376.44993889, 561.74682361, 318.01935513, 683.93853776
4.84662, -1.9639599, 0.82356625, 1.0100111, 1.9518999, 1.3329315, 2.966254, 0.94889784, 4.4006149, 0.03700231, 0.05143923, 0.0425079, 0.06341177, 0.03586538, 0.07723647, 80.56732028, 112.0017005, 92.55497361, 138.07021911, 78.09182541, 168.17155042, 328.20696038, 456.26114349, 377.04104407, 562.45642497, 318.12254098, 685.08016889
4.85647, -2.5980772, 0.83879556, 0.9240403, 1.9442739, 1.3273936, 2.9560842, 0.94181394, 4.3838854, 0.03555651, 0.05157657, 0.04261609, 0.06359634, 0.03589684, 0.07744677, 77.38865245, 112.25625547, 92.75379505, 138.41725372, 78.12938133, 168.56267884, 315.27982988, 457.32975063, 377.87711502, 563.90913686, 318.29754461, 686.72099883
4.8663, -2.6376862, 0.78236682, 0.90339511, 1.9283372, 1.3135357, 2.9304564, 0.93160279, 4.3416131, 0.03531558, 0.05159635, 0.0425842, 0.06360557, 0.03586269, 0.07741998, 76.84552086, 112.27192798, 92.66177844, 138.40357972, 78.03601457, 168.46327929, 313.0891033, 457.42571411, 377.52874593, 563.89301785, 317.9394915, 686.36423386
4.87608, -2.3533141, 0.75488466, 0.90823064, 1.9192795, 1.3052157, 2.9157517, 0.9292878, 4.3169014, 0.03557026, 0.05170804, 0.04264127, 0.06373298, 0.03598024, 0.07754879, 77.38057768, 112.48717377, 92.76305385, 138.64658015, 78.27246495, 168.70189371, 315.29147173, 458.33525199, 377.96822726, 564.92320966, 318.9255161, 687.38525802
4.88584, -2.1132149, 0.77302466, 0.93095001, 1.9055695, 1.2928121, 2.8937176, 0.92520071, 4.2799664, 0.03617657, 0.0517579, 0.04263163, 0.06378115, 0.03606469, 0.07756833, 78.67982839, 112.56739607, 92.71882678, 138.71655556, 78.43649926, 168.70206683, 320.60847309, 458.69521722, 377.8152811, 565.24911125, 319.61694347, 687.43556208
4.89556, -1.9232968, 0.78330398, 0.95494849, 1.8919226, 1.2805815, 2.8720529, 0.92054226, 4.2514117, 0.03680777, 0.05180852, 0.04262389, 0.06383306, 0.0361386, 0.07766334, 80.03223742, 112.64882544, 92.67841483, 138.79416315, 78.57725454, 168.86574756, 326.1431822, 459.06059337, 377.67822199, 565.60670423, 320.21391215, 688.15284999
4.90525, -1.8081572, 0.81074957, 0.98467713, 1.870775, 1.2629548, 2.8390169, 0.91182067, 4.2085726, 0.03754634, 0.05175251, 0.04252209, 0.06375359, 0.03613062, 0.07762258, 81.6219822, 112.50478413, 92.438761, 138.59392709, 78.54434609, 168.74372177, 332.64629996, 458.50761228, 376.72954014, 564.8326076, 320.10354813, 687.70658559
4.91491, -1.5973728, 0.80848931, 1.0238814, 1.856746, 1.2476415, 2.8162865, 0.90841391, 4.1812538, 0.03845974, 0.05179142, 0.04245477, 0.0637852, 0.03622625, 0.07772036, 83.59510785, 112.57249303, 92.27858824, 138.6418843, 78.74045562, 168.93097962, 340.71331424, 458.81808375, 376.10506694, 565.07057777, 320.92693328, 688.52155855
4.92453, -1.383893, 0.82026211, 1.0743311, 1.8368113, 1.234162, 2.7848014, 0.90085838, 4.1413963, 0.03957502, 0.0517469, 0.04241682, 0.06371609, 0.03623934, 0.07770079, 86.00618356, 112.45865212, 92.18211916, 138.47064558, 78.75694549, 168.86280467, 350.56701171, 458.38905977, 375.74054228, 564.41570159, 321.01862784, 688.29619425
4.93412, -1.2945715, 0.83726721, 1.1045492, 1.83108, 1.2315372, 2.7758183, 0.89853324, 4.1299939, 0.04031131, 0.05190247, 0.04256554, 0.06390427, 0.03635812, 0.07794873, 87.59282569, 112.7793698, 92.4910631, 138.85819679, 79.00290808, 169.37554632, 357.06190844, 459.73190949, 377.0290003, 566.03919735, 322.04611402, 690.43960316
4.94368, -1.0424292, 0.83538999, 1.1660263, 1.8083672, 1.2208882, 2.7497588, 0.88919297, 4.0846039, 0.04160857, 0.05181696, 0.04257617, 0.06389633, 0.03633512, 0.07787599, 90.39752746, 112.57596785, 92.49970058, 138.81924533, 78.94059383, 169.19103714, 368.52389333, 458.9388132, 377.0938293, 565.92486759, 321.81737485, 689.74164973
4.95321, -0.91340715, 0.82591473, 1.1970063, 1.7930233, 1.2154304, 2.7343324, 0.88328571, 4.0570396, 0.0423521, 0.05183459, 0.04267679, 0.06401067, 0.03638122, 0.07797068, 92.00005517, 112.59855995, 92.70537542, 139.04824891, 79.02972521, 169.3731221, 375.08682443, 459.06751048, 377.96243505, 566.90363969, 322.20642271, 690.53900456
4.9627, -0.91094797, 0.84268518, 1.2063231, 1.7724657, 1.2064611, 2.7117507, 0.874463, 4.0259589, 0.04271202, 0.05177346, 0.04271446, 0.0640388, 0.03636545, 0.07802844, 92.77231274, 112.4541484, 92.77761904, 139.0949753, 78.98730214, 169.48108269, 378.26591532, 458.51580195, 378.28755098, 567.13998596, 322.05949446, 691.03501872
4.97216, -1.0885914, 0.8647253, 1.1695717, 1.7695098, 1.2042512, 2.7046686, 0.87098146, 4.0163179, 0.04225084, 0.05196948, 0.04287266, 0.06425086, 0.03646081, 0.07829535, 91.76098155, 112.86807316, 93.11146692, 139.54094328, 79.186123, 170.04296353, 374.17305667, 460.24128363, 379.6799206, 569.00504329, 322.8966516, 693.38289932
4.98159, -1.0394105, 0.88608055, 1.1959585, 1.7611036, 1.197769, 2.6873805, 0.86250527, 3.9928833, 0.04292357, 0.0520871, 0.04295605, 0.06434315, 0.03645177, 0.07842979, 93.21209433, 113.11147443, 93.28262215, 139.72650364, 79.15805048, 170.31681215, 380.1219106, 461.27222094, 380.40952529, 569.80916376, 322.80906897, 694.55742311
4.99099, -0.64905362, 0.87576774, 1.3260088, 1.7478205, 1.1877787, 2.6641138, 0.85270077, 3.9609906, 0.04540871, 0.0521332, 0.04297677, 0.06436391, 0.03641366, 0.07848161, 98.59812963, 113.19933822, 93.31753106, 139.75644971, 79.06673423, 170.41090363, 402.12034219, 461.66957518, 380.58407054, 569.97948737, 322.46394878, 694.99990657
5.00036, -0.28794777, 0.86793259, 1.4988525, 1.7436402, 1.1842981, 2.6554731, 0.84775137, 3.9494239, 0.04850448, 0.05231555, 0.04311545, 0.06456146, 0.03647847, 0.07873526, 105.30722882, 113.58138828, 93.60719949, 140.16826228, 79.19777603, 170.94075235, 429.51805152, 463.26598022, 381.79697995, 571.70623111, 323.02506507, 697.21841222
5.0097, -0.00694595, 0.88272534, 1.6692421, 1.7242528, 1.1689126, 2.6202267, 0.83049427, 3.9016124, 0.05141619, 0.05225654, 0.04302603, 0.06441836, 0.03626674, 0.07860719, 111.57993032, 113.40361295, 93.37216764, 139.79635728, 78.70362597, 170.58800198, 455.10316785, 462.54145661, 380.83882255, 570.19004104, 321.00996476, 695.78050347
5.019, -0.19745057, 0.89196835, 1.5582731, 1.7276375, 1.1713686, 2.625671, 0.83228519, 3.9091909, 0.04990096, 0.05254282, 0.04326472, 0.06477497, 0.03646894, 0.07903701, 108.24366716, 113.97432307, 93.84853539, 140.5079392, 79.10734222, 171.44473393, 441.49603992, 464.86980358, 382.78227093, 573.09309968, 322.65701298, 699.27574593
5.02828, -0.50567644, 0.88725043, 1.4094208, 1.7269743, 1.1710514, 2.6249786, 0.83265326, 3.9080561, 0.04767247, 0.05277038, 0.04345455, 0.06505942, 0.03664202, 0.07938304, 103.3631669, 114.41643349, 94.21790596, 141.06145281, 79.44701092, 172.11783058, 421.59036073, 466.67364126, 384.28931845, 575.35145796, 324.04283846, 702.02201092
5.03752, -0.7742878, 0.92203541, 1.2998232, 1.7162558, 1.1623564, 2.6053892, 0.82252962, 3.8815771, 0.04598953, 0.05284548, 0.04348971, 0.06511082, 0.03658412, 0.07947324, 99.66877689, 114.52702925, 94.25114659, 141.10853756, 79.28531568, 172.23487537, 406.52246585, 467.12533043, 384.42539095, 575.54424197, 323.38374207, 702.50030576
5.04674, -0.75080174, 0.95617752, 1.3276294, 1.7128989, 1.1593365, 2.5988565, 0.81820582, 3.8729919, 0.04669157, 0.05303541, 0.04363197, 0.06532677, 0.03665484, 0.07974865, 101.14341764, 114.88545776, 94.51569853, 141.51104685, 79.40182344, 172.75176297, 412.53767036, 468.5878746, 385.50492947, 577.18672118, 323.85936749, 704.60946948
5.05592, -0.21443282, 0.92508749, 1.5770485, 1.7137869, 1.159961, 2.6002743, 0.81848822, 3.8750155, 0.05112339, 0.05329366, 0.04384487, 0.06564576, 0.03683014, 0.08013714, 110.69062663, 115.38961667, 94.93142828, 142.13397536, 79.7433613, 173.51021312, 451.47884485, 470.64482718, 387.20109267, 579.72824763, 325.25283971, 707.70392191
5.06508, 0.53057302, 0.93663645, 2.0782344, 1.6943997, 1.1435016, 2.5769376, 0.81330701, 3.8403542, 0.05896006, 0.05323761, 0.04373499, 0.06565421, 0.03688399, 0.08014867, 127.59557996, 115.21162405, 94.64697845, 142.08241059, 79.82071679, 173.4498811, 520.43053451, 469.91946824, 386.04140992, 579.51870207, 325.56878785, 707.45878783
5.0742, 0.91500535, 0.97919314, 2.428739, 1.6904051, 1.1395778, 2.5729615, 0.81374365, 3.8341159, 0.06403605, 0.05342315, 0.04386379, 0.06590992, 0.03706619, 0.08045754, 138.51152806, 115.5555727, 94.87842948, 142.5647448, 80.17506181, 174.03160102, 564.95472703, 471.3229862, 386.98596412, 581.48680915, 327.01451492, 709.83243797
5.08329, 1.0427934, 1.0201215, 2.5784889, 1.6834539, 1.1332408, 2.5653966, 0.81328168, 3.8225634, 0.06629068, 0.05356369, 0.04394718, 0.06612217, 0.03722977, 0.08071369, 143.31591067, 115.80102103, 95.01077827, 142.95160375, 80.48821004, 174.49746542, 584.55143245, 472.32475726, 387.52631354, 583.06551134, 328.29221998, 711.73356041
5.09236, 1.0773128, 1.04061, 2.6287416, 1.6626195, 1.1137954, 2.5432343, 0.81088937, 3.7890722, 0.06725031, 0.05348313, 0.04377469, 0.06614751, 0.03735091, 0.08073963, 145.31594622, 115.56751105, 94.58930514, 142.9330007, 80.70865851, 174.46397592, 592.7099247, 471.37298111, 385.80776155, 582.9904445, 329.19183444, 711.59795413
5.10139, 1.0311311, 1.0357795, 2.5884409, 1.6582098, 1.1108108, 2.537226, 0.80876962, 3.7802715, 0.06704651, 0.05366323, 0.0439215, 0.06637991, 0.0374774, 0.08102491, 144.80826548, 115.90280953, 94.86243573, 143.36851979, 80.94436856, 174.999062, 590.64004459, 472.74125108, 386.92234235, 584.76764874, 330.15370564, 713.78145054
5.1104, 1.1069785, 1.0457338, 2.6609314, 1.6487572, 1.1097534, 2.527999, 0.80800749, 3.7662292, 0.06827975, 0.0537469, 0.04409489, 0.06655237, 0.03762554, 0.08123224, 147.4475242, 116.06439129, 95.22125205, 143.71731484, 81.25092966, 175.41794484, 601.40584107, 473.40098274, 388.38642754, 586.19114205, 331.40457225, 715.49100076
5.11938, 1.3019153, 1.0710233, 2.8638044, 1.6325248, 1.1034174, 2.5076848, 0.80299946, 3.7361248, 0.07115007, 0.0537197, 0.04416453, 0.06657944, 0.0376757, 0.08126702, 153.62020842, 115.98626613, 95.35568451, 143.75175244, 81.34564379, 175.46373164, 626.58376237, 473.08301274, 388.93531116, 586.33245467, 331.79137081, 715.67879161
5.12833, 1.4339507, 1.075513, 2.9924834, 1.6366556, 1.1065485, 2.5136885, 0.80532104, 3.7448632, 0.07305651, 0.05402835, 0.04442508, 0.06695743, 0.03789898, 0.08172614, 157.70966073, 116.63289965, 95.9019967, 144.54336189, 81.81387169, 176.42511177, 643.26470271, 475.72119027, 391.16417545, 589.56212502, 333.70166171, 719.601111
5.13725, 1.7147141, 1.0840444, 3.2665022, 1.6355992, 1.1061816, 2.5101831, 0.80485687, 3.7397671, 0.07667164, 0.054254, 0.04461763, 0.06721187, 0.03805858, 0.08203809, 165.48532331, 117.09987999, 96.3010939, 145.06769346, 82.14428106, 177.06808223, 674.98100829, 477.62661659, 392.79259429, 591.70164485, 335.04983129, 722.22472836
5.14614, 1.9358103, 1.0946332, 3.4861572, 1.6409935, 1.1095234, 2.521242, 0.80758146, 3.7562284, 0.07956609, 0.05458936, 0.04488723, 0.06766465, 0.0382955, 0.08259059, 171.70265954, 117.80316782, 96.86609043, 146.01948263, 82.64121789, 178.22947783, 700.34131693, 480.49591028, 395.09769693, 595.58469879, 337.07724461, 726.96292274
5.155, 2.377649, 1.1220829, 3.9432392, 1.6249287, 1.0989959, 2.4904945, 0.79914125, 3.711029, 0.08499821, 0.05456327, 0.0448726, 0.0675501, 0.03826441, 0.08245755, 183.41113683, 117.73790293, 96.82715636, 145.76119998, 82.56783854, 177.92882696, 748.0990344, 480.23044302, 394.93949729, 594.53212516, 336.77846042, 725.73773842
5.16384, 2.5864993, 1.1259505, 4.1567771, 1.6183162, 1.0947929, 2.4768419, 0.79560892, 3.691012, 0.08765348, 0.05469183, 0.04498386, 0.06766123, 0.03834781, 0.08259685, 189.14090842, 118.01542995, 97.067331, 146.00113941, 82.74788914, 178.2295993, 771.47087909, 481.36317127, 395.91973943, 595.51171829, 337.51337725, 726.96566176
5.17264, 2.5695935, 1.1089317, 4.1209389, 1.6202505, 1.0957628, 2.4821816, 0.79661763, 3.6990954, 0.08766062, 0.05496643, 0.04520274, 0.06803357, 0.03854175, 0.08305279, 189.15651983, 118.60808922, 97.5397198, 146.8047147, 83.1664539, 179.21361216, 771.53577059, 483.78128124, 397.84715296, 598.79029698, 339.22116012, 730.98042023
5.18142, 2.4920815, 1.0897028, 4.0204946, 1.6150038, 1.0917798, 2.4746509, 0.79376656, 3.6880523, 0.08697102, 0.05512157, 0.0453213, 0.06823258, 0.03864392, 0.08329776, 187.66865426, 118.94296831, 97.7956473, 147.23429086, 83.38700923, 179.74239895, 765.46825644, 485.14796959, 398.89167383, 600.54342241, 340.12131015, 733.13842034
5.19017, 2.1624715, 1.0610368, 3.6539431, 1.6174871, 1.0932341, 2.4803507, 0.79501252, 3.6965852, 0.08328267, 0.05541077, 0.0455544, 0.06861677, 0.03884729, 0.08376722, 179.71000881, 119.56712542, 98.29874208, 148.06346914, 83.82592596, 180.7555894, 733.0074962, 487.69459094, 400.94436192, 603.92647861, 341.91213116, 737.27224703
5.1989, 1.6331469, 1.0191956, 3.0986385, 1.6174212, 1.0924666, 2.4834981, 0.794709, 3.70113, 0.07703908, 0.05565923, 0.04574354, 0.06896958, 0.03901483, 0.08419626, 166.23757426, 120.1034001, 98.70697005, 148.82491829, 84.18753671, 181.68158356, 678.05677481, 489.88277456, 402.61012023, 607.03330492, 343.38764791, 741.05044624
5.2076, 0.91037074, 0.94791201, 2.368453, 1.6285793, 1.0995076, 2.5029719, 0.80009515, 3.7303609, 0.06765826, 0.05610388, 0.04609858, 0.06955309, 0.03932414, 0.08491099, 145.91042367, 120.99248268, 99.41525958, 149.99677444, 84.80564311, 183.11729242, 595.11435065, 493.48333691, 405.47786898, 611.78105563, 345.89067707, 746.86733017
5.21627, 0.23138161, 0.87980989, 1.7867043, 1.6345935, 1.0998723, 2.5085956, 0.80046135, 3.7389755, 0.05903216, 0.05646342, 0.04631626, 0.06994838, 0.03951232, 0.08539622, 127.22173393, 121.68578634, 99.81736507, 150.74756201, 85.15401948, 184.0395992, 518.85853736, 496.28084105, 407.09311561, 614.80579706, 347.29042463, 750.58336576
5.22491, -0.47155451, 0.83409524, 1.3214309, 1.6312921, 1.0958299, 2.5027283, 0.79737115, 3.7306485, 0.05099993, 0.05666478, 0.04644286, 0.0701866, 0.03961664, 0.08569185, 109.83619121, 122.03631969, 100.02183284, 151.15763476, 85.32052017, 184.55057447, 447.92608664, 497.67977664, 407.90187343, 616.4402376, 347.94803326, 752.62093214
5.23352, -1.1530986, 0.74201471, 1.010944, 1.6488223, 1.1070044, 2.5216657, 0.79996048, 3.7591969, 0.04481334, 0.05723091, 0.04689412, 0.07077624, 0.03986374, 0.08641543, 96.4455844, 123.17022244, 100.92377182, 152.32197252, 85.79323926, 185.98003984, 393.29294202, 502.27264892, 411.55442609, 621.14981291, 349.85402063, 758.40317086
5.24211, -1.4144368, 0.64896887, 0.8938075, 1.6571577, 1.1154797, 2.5295089, 0.79897064, 3.7715702, 0.0423327, 0.05764158, 0.04729168, 0.07121509, 0.04002389, 0.0869591, 91.0428238, 123.96687163, 101.70786964, 153.15875523, 86.07739839, 187.01860791, 371.23770154, 505.48933537, 414.72566622, 624.5226355, 350.990602, 762.59012239
5.25067, -1.8415009, 0.63856136, 0.80958734, 1.6567762, 1.1160139, 2.5279142, 0.79703363, 3.7695171, 0.04047556, 0.05790192, 0.04752213, 0.07152242, 0.04016053, 0.08733814, 86.9897266, 124.44230172, 102.13413466, 153.71536353, 86.31264688, 187.70635253, 354.68803574, 507.39549702, 416.43717049, 626.75217508, 351.92734106, 765.34551929
5.25921, -2.5752327, 0.70063789, 0.77513673, 1.6669885, 1.1246179, 2.5397663, 0.79858983, 3.7874446, 0.03977378, 0.05832758, 0.04790824, 0.07199537, 0.04037101, 0.08791861, 85.45691721, 125.32114829, 102.93440525, 154.6874007, 86.74010655, 188.8996739, 348.41563818, 510.94574068, 419.67294944, 630.67462756, 353.64731803, 770.16118277
5.26772, -2.2630198, 0.60391105, 0.76276872, 1.6767554, 1.1335688, 2.5500315, 0.79916235, 3.803668, 0.03962415, 0.05874872, 0.04830449, 0.07244966, 0.04055842, 0.08848402, 85.11068688, 126.18929524, 103.75561286, 155.6182154, 87.11745218, 190.05922737, 346.98125255, 514.45149043, 422.99332583, 634.42800519, 355.16248057, 774.83793385
5.2762, -1.7865043, 0.58466397, 0.77835989, 1.6674303, 1.12588, 2.5390615, 0.79629598, 3.7868698, 0.04019935, 0.05883729, 0.04834759, 0.07260481, 0.04065988, 0.08866843, 86.3207475, 126.34230997, 103.81760856, 155.90555105, 87.30964655, 190.39921575, 351.89107499, 515.04108294, 423.21795094, 635.55719275, 355.92237407, 776.17243421
5.28466, -1.8019429, 0.58897941, 0.77127912, 1.6857647, 1.1413069, 2.5601433, 0.80937911, 3.8195022, 0.0401894, 0.05941611, 0.04888853, 0.07322138, 0.04117008, 0.08943534, 86.27360202, 127.54710957, 104.94780627, 157.18253221, 88.37880786, 191.98863716, 351.67519831, 519.91749509, 427.79644899, 640.71972068, 360.25660286, 782.59908557
5.29309, -1.9885866, 0.56367773, 0.75426816, 1.6774291, 1.1346923, 2.5499823, 0.80210703, 3.8041066, 0.03991676, 0.05952706, 0.04895887, 0.07339406, 0.04116314, 0.08964347, 85.66237417, 127.74658693, 105.06698578, 157.50552848, 88.33714939, 192.37718187, 349.15985295, 520.69511199, 428.25305348, 641.99256324, 360.06223727, 784.1294289
5.3015, -2.6933456, 0.55165396, 0.71645023, 1.6762927, 1.1342907, 2.5478866, 0.80320328, 3.8014686, 0.03907302, 0.05976665, 0.04916388, 0.07368414, 0.04137107, 0.09000356, 83.82728381, 128.22340572, 105.47622227, 158.0820024, 88.75751156, 193.09369129, 341.65640401, 522.60249548, 429.89138107, 644.29772773, 361.75062405, 786.99551274
5.30988, -3.8235977, 0.59805536, 0.6920162, 1.6676101, 1.12716, 2.5376929, 0.79458115, 3.7857378, 0.0385666, 0.0598688, 0.0492205, 0.07385379, 0.04132591, 0.09020457, 82.72252185, 128.41415355, 105.57435072, 158.41093864, 88.64102391, 193.48214825, 337.13010285, 523.34329061, 430.26120241, 645.59318119, 361.25056198, 788.52354934
5.31823, -3.0520637, 0.45473979, 0.69297746, 1.6771964, 1.1349648, 2.5490391, 0.80381754, 3.8031473, 0.03876069, 0.06030092, 0.04960474, 0.0743396, 0.0417456, 0.09080371, 83.1202071, 129.31205782, 106.37467798, 159.41724914, 89.5211807, 194.72362032, 338.72682645, 526.96527713, 433.49214766, 649.64827168, 364.81171665, 793.52682396
5.32656, -2.7216332, 0.49985139, 0.72395301, 1.6822191, 1.138834, 2.5553186, 0.80774637, 3.8125314, 0.03979035, 0.06065462, 0.049906, 0.07475584, 0.04203007, 0.0913123, 85.30885124, 130.04096529, 106.99638802, 160.27339365, 90.11071013, 195.76976494, 347.62087486, 529.8975835, 435.99436016, 653.0902305, 367.18773536, 797.73266164
5.33487, -2.1601685, 0.65163083, 0.77631068, 1.6825008, 1.1394767, 2.5549773, 0.80974929, 3.8124345, 0.041385, 0.06092602, 0.05013926, 0.07507903, 0.0422669, 0.09171204, 88.70724281, 130.59271172, 107.47167679, 160.92918921, 90.59757813, 196.58143262, 361.4424627, 532.10707311, 437.8991647, 655.71469283, 369.14473631, 800.98168854
5.34315, -1.2587061, 0.68284283, 0.93765981, 1.6619422, 1.1224742, 2.5309728, 0.79250273, 3.7751096, 0.04568359, 0.06081988, 0.0499834, 0.07505529, 0.04199891, 0.09166475, 97.89823086, 130.3347282, 107.11255445, 160.84069157, 90.00208621, 196.43414242, 398.86218385, 531.01668808, 436.40367153, 655.30570801, 366.69129093, 800.32244031
5.3514, -0.85237672, 0.71627472, 1.0593753, 1.6727661, 1.1303308, 2.5451967, 0.79721594, 3.7957948, 0.04877162, 0.0612858, 0.05037848, 0.07559672, 0.04230875, 0.09231954, 104.49526017, 131.30742342, 107.93802096, 161.96916599, 90.64829857, 197.79851805, 425.70830247, 534.93967318, 439.73393243, 659.85403157, 369.29649484, 805.82096461
5.35963, -0.71585725, 0.77226408, 1.1708166, 1.6650005, 1.1240706, 2.5358145, 0.79586445, 3.7814912, 0.0514892, 0.06140149, 0.05045085, 0.07577579, 0.04245133, 0.09253441, 110.31802816, 131.55556952, 108.09331835, 162.35317844, 90.95395906, 198.25931529, 449.39585558, 535.90993885, 440.33319029, 661.36828902, 370.51362262, 807.63693943
5.36784, -0.86286194, 0.79829455, 1.1373164, 1.6722609, 1.1303539, 2.5439225, 0.79629528, 3.7939866, 0.05096275, 0.06179655, 0.05080652, 0.07621916, 0.04264315, 0.0930808, 109.19032171, 132.40229481, 108.85558429, 163.30347748, 91.36514871, 199.43041411, 444.76774708, 539.31767443, 443.40425255, 665.18825694, 372.16001125, 812.34503751
5.37602, -0.91646424, 0.77169174, 1.1009502, 1.6746475, 1.1324332, 2.5465343, 0.79905389, 3.7979723, 0.05035533, 0.06210454, 0.05107024, 0.07658371, 0.04289925, 0.09352711, 107.88913368, 133.06246704, 109.42087041, 164.08490638, 91.91405016, 200.38710219, 439.43330686, 541.96449558, 445.67208285, 668.31913981, 374.36666354, 816.17827456
5.38418, -0.93650333, 0.76221643, 1.0852764, 1.6760915, 1.1331422, 2.5489173, 0.79847206, 3.8010937, 0.05021027, 0.06239808, 0.05130558, 0.07694851, 0.04306775, 0.09396728, 107.57856388, 133.6916935, 109.92532787, 164.86688608, 92.27529128, 201.33062908, 438.13367859, 544.48424816, 447.69131073, 671.45100911, 375.80825915, 819.95637374
5.39232, -0.89594905, 0.79526579, 1.1256623, 1.6582947, 1.1180033, 2.5285407, 0.79648626, 3.7696951, 0.05135688, 0.06233406, 0.05118186, 0.07697142, 0.04319999, 0.09398265, 110.03549326, 133.55482738, 109.66051389, 164.91634773, 92.55883467, 201.36400782, 448.10399456, 543.88315871, 446.57694407, 671.59851789, 376.93277251, 820.0264623
5.40043, -0.94547251, 0.83060206, 1.1355181, 1.6568972, 1.1157224, 2.5283242, 0.79881249, 3.7686657, 0.05180501, 0.06257812, 0.05135146, 0.07730206, 0.04345074, 0.09437751, 110.992505, 134.07395003, 110.02077472, 165.62008505, 93.09343297, 202.20432009, 451.96736038, 545.9562273, 448.01042317, 674.41376032, 379.08139085, 823.38670353
5.40851, -0.71503448, 0.8260633, 1.2258818, 1.6562672, 1.1151613, 2.527613, 0.79881256, 3.7674913, 0.0540586, 0.06283559, 0.05155957, 0.07762396, 0.04363781, 0.09476907, 115.75409045, 134.54800071, 110.40300462, 166.21389943, 93.44035732, 202.92622539, 471.37438404, 547.90703904, 449.58366563, 676.85706966, 380.50828878, 826.3571864
5.41658, -0.35442558, 0.82819408, 1.3878264, 1.6473554, 1.1064829, 2.5187423, 0.7992966, 3.7535408, 0.05776804, 0.06293811, 0.05158132, 0.07782371, 0.04384035, 0.09500373, 123.62466621, 134.68871564, 110.38496212, 166.54416735, 93.81916049, 203.30971432, 503.4440348, 548.50081722, 449.52720535, 678.22765597, 382.06531226, 827.95016588
5.42462, -0.14324247, 0.83753329, 1.5200795, 1.6524351, 1.11116, 2.5241616, 0.7995401, 3.762034, 0.06072145, 0.06330984, 0.05191553, 0.07824698, 0.04403816, 0.09552573, 129.86806538, 135.40397864, 111.03439217, 167.35080189, 94.18664885, 204.30574455, 528.8896427, 551.43473245, 452.18922628, 681.53864893, 383.57653908, 832.03820679
5.43263, -0.07181665, 0.86449637, 1.5774552, 1.6482116, 1.1087989, 2.5176367, 0.79647693, 3.7524714, 0.06212779, 0.06350587, 0.05208753, 0.07848812, 0.04414627, 0.09582218, 132.79618324, 135.74178601, 111.33545008, 167.76586726, 94.36124805, 204.81689186, 540.83538551, 552.8318614, 453.4328442, 683.25546175, 384.3024756, 834.15215686
5.44063, -0.34073912, 0.88981977, 1.4643607, 1.6657056, 1.1233217, 2.538249, 0.80004885, 3.7834564, 0.06012348, 0.06412379, 0.05265894, 0.07915661, 0.04444044, 0.09664167, 128.43380341, 136.9791397, 112.48830834, 169.09175172, 94.93220405, 206.44277023, 523.08937706, 557.89310099, 458.14604544, 688.68239298, 386.64297217, 840.80683753
5.4486, -0.40255496, 0.89604457, 1.4389176, 1.6606522, 1.1187969, 2.5327302, 0.79989265, 3.7749371, 0.05986328, 0.0643105, 0.05278593, 0.0794213, 0.04463324, 0.09696106, 127.79912012, 137.29326843, 112.69003885, 169.55256566, 95.28526684, 206.99733838, 520.52509126, 559.19470345, 458.98588896, 690.58663809, 388.09635131, 843.09898496
5.45655, -0.22389289, 0.88203567, 1.5222692, 1.6529829, 1.1120205, 2.524211, 0.799137, 3.7618704, 0.06183744, 0.06443769, 0.05285209, 0.07962851, 0.04480396, 0.09720927, 131.95283517, 137.50141779, 112.77929945, 169.91660546, 95.6056625, 207.43159684, 537.46477081, 560.06502552, 459.36792683, 692.09721257, 389.41698689, 844.9017068
5.46447, 0.04300083, 0.89591367, 1.6886007, 1.6387709, 1.0989685, 2.5090482, 0.79793562, 3.7386121, 0.06540729, 0.06443499, 0.05276614, 0.07972916, 0.0449621, 0.09732354, 139.51023162, 137.4363773, 112.54733075, 170.05800482, 95.90174367, 207.58586634, 568.27037086, 559.82289032, 458.44174037, 692.70134772, 390.63887149, 845.56448571
5.47238, 0.26495471, 0.91797619, 1.8527395, 1.633175, 1.1059132, 2.4843776, 0.78894702, 3.7108438, 0.06880823, 0.06460254, 0.05316107, 0.07967866, 0.04490112, 0.09737995, 146.70000981, 137.73341771, 113.3400718, 169.87589778, 95.72974071, 207.61527338, 597.58133745, 561.05599499, 461.68989205, 691.98813504, 389.9543467, 845.71918504
5.48026, 0.32482905, 0.91741779, 1.885258, 1.6154125, 1.0908641, 2.4809809, 0.79369539, 3.6961268, 0.06971051, 0.06452894, 0.05302713, 0.07996953, 0.04523137, 0.09760819, 148.55778013, 137.51552291, 113.00439377, 170.42045303, 96.39109945, 208.00962733, 605.17423081, 560.19180366, 460.34174052, 694.23537752, 392.66478953, 847.36098041
5.48812, 0.23651856, 0.91109326, 1.8279508, 1.6163576, 1.0917822, 2.4815169, 0.79434994, 3.6968767, 0.06894238, 0.06482951, 0.05328096, 0.0803272, 0.0454475, 0.09804411, 146.85481008, 138.09394916, 113.49426836, 171.10572604, 96.80813606, 208.84467569, 598.26222776, 562.57192814, 462.35689378, 697.05645178, 394.38034828, 850.79869613
5.49595, 0.19770604, 0.94451964, 1.833846, 1.6031549, 1.0835606, 2.4543058, 0.78780485, 3.6587628, 0.06935631, 0.06484736, 0.05331276, 0.08023593, 0.04545837, 0.09796516, 147.66925219, 138.06906627, 113.51029358, 170.83347741, 96.78720966, 208.58149303, 601.60589889, 562.49465266, 462.44198565, 695.97716662, 394.31198713, 849.76293132
5.50377, -0.13884279, 0.98455125, 1.6566486, 1.6171114, 1.0931514, 2.4790837, 0.79509047, 3.6933491, 0.06620639, 0.06541158, 0.0537805, 0.08098979, 0.04586622, 0.09885414, 140.90870372, 139.21710234, 114.46238172, 172.37259337, 97.61822234, 210.3937336, 574.088312, 567.19641279, 466.34106889, 702.27806053, 397.71482531, 857.18326965
5.51156, 0.08047704, 1.0158, 1.8304796, 1.6102217, 1.0885371, 2.4662967, 0.79152933, 3.6738527, 0.06989064, 0.06555101, 0.0538962, 0.08112584, 0.04595895, 0.09901419, 148.7051557, 139.47180357, 114.6740622, 172.61011439, 97.786091, 210.67085085, 605.87916123, 568.25910953, 467.22404675, 703.27670101, 398.41627895, 858.35005388
5.51933, 0.59397732, 1.0159486, 2.2053016, 1.6131421, 1.0905551, 2.4713823, 0.79306311, 3.6816808, 0.07704306, 0.06589248, 0.05417805, 0.08155855, 0.04620122, 0.09954572, 163.87315349, 140.15549438, 115.23850656, 173.47775004, 98.27152356, 211.73706129, 667.70889622, 571.07017507, 469.54473249, 706.84327803, 400.41195968, 862.73264699
5.52708, 1.2228943, 1.0423244, 2.7655078, 1.617308, 1.0940464, 2.4757622, 0.79538924, 3.688057, 0.08664853, 0.06626285, 0.05449939, 0.08198384, 0.04646903, 0.10006278, 184.24719466, 140.89961537, 115.88609024, 174.32830363, 98.81054529, 212.77091071, 750.75781298, 574.12807441, 472.20468034, 710.34099711, 402.6264227, 866.98429186
5.53481, 1.6609246, 1.0719782, 3.1876886, 1.6253654, 1.0986971, 2.4943245, 0.79947102, 3.7155203, 0.09343237, 0.06671676, 0.05485275, 0.08264868, 0.04679083, 0.10087168, 198.60972749, 141.82019432, 116.60080801, 175.68676543, 99.46354494, 214.42350466, 809.31834578, 577.90565707, 475.13872683, 715.90915598, 405.30578575, 873.75819041
5.54252, 1.9987473, 1.1109955, 3.5761401, 1.6233761, 1.0974385, 2.4903134, 0.79848339, 3.7093875, 0.09939486, 0.06696783, 0.05506134, 0.08294375, 0.04696665, 0.10122966, 211.21686232, 142.30851882, 117.00688579, 176.25779277, 99.80545244, 215.11585777, 860.73135358, 579.92246776, 476.81560116, 718.269398, 406.71791649, 876.62017793
5.55021, 2.2279602, 1.1543546, 3.8514493, 1.6212482, 1.0967157, 2.4830576, 0.79758245, 3.6983134, 0.1036041, 0.06721862, 0.05528558, 0.08318754, 0.04714685, 0.10152353, 220.0908125, 142.79551744, 117.44562716, 176.71898892, 100.15614856, 215.67096254, 896.93587666, 581.934435, 478.62605151, 720.18272573, 408.16625596, 878.92366639
5.55787, 2.376873, 1.1837503, 4.0343184, 1.6169379, 1.0938366, 2.4750025, 0.7953105, 3.6861865, 0.1064977, 0.06742203, 0.05545381, 0.08341477, 0.04728501, 0.10179907, 226.17830239, 143.18994589, 117.77200806, 177.15510657, 100.42323621, 216.19941114, 921.78815953, 583.56966733, 479.97903163, 721.99445265, 409.2742279, 881.11925492
5.56552, 2.2623159, 1.1709339, 3.9119789, 1.6269337, 1.0996007, 2.4978689, 0.80030334, 3.7201452, 0.10533138, 0.06792732, 0.05584407, 0.08416749, 0.04764166, 0.10271633, 223.64152167, 144.224524, 118.56914564, 178.70594777, 101.15363674, 218.08918636, 911.49364271, 587.8145336, 483.25114974, 728.35014755, 412.27092419, 888.86404201
5.57314, 2.3471282, 1.1556361, 3.9673603, 1.6284528, 1.1004642, 2.5012646, 0.80099569, 3.725044, 0.10654278, 0.06825914, 0.0561127, 0.08459662, 0.04787274, 0.10323784, 226.15234227, 144.88981442, 119.10725832, 179.56847189, 101.61676342, 219.13713129, 921.77215322, 590.55499878, 485.46812676, 731.90140468, 414.1787871, 893.17892234
5.58074, 2.3774962, 1.1417873, 3.9805692, 1.6386125, 1.1038934, 2.5133696, 0.80370057, 3.7430668, 0.10719422, 0.068776, 0.05644979, 0.08517791, 0.04816659, 0.10394715, 227.47262853, 145.94683747, 119.78987875, 180.75267609, 102.21242571, 220.58214002, 927.19958742, 594.89288169, 488.27468549, 736.76471661, 416.62735231, 899.1133155
5.58833, 2.4068471, 1.1393057, 4.0053651, 1.6326818, 1.1043484, 2.5044699, 0.8036685, 3.7294618, 0.10800904, 0.06895882, 0.05671424, 0.08540769, 0.0483813, 0.10422266, 229.13775019, 146.29394984, 120.31745669, 181.18969677, 102.6393902, 221.10505489, 934.03393435, 596.33785103, 490.44990339, 738.58334211, 418.38882228, 901.2902682
5.59589, 2.2835574, 1.13567, 3.8781476, 1.6282297, 1.1010042, 2.4979157, 0.80123311, 3.7198756, 0.10675819, 0.06917463, 0.05688313, 0.0856797, 0.04852533, 0.10455703, 226.42004667, 146.71027958, 120.64163001, 181.71534266, 102.91582324, 221.751679, 923.00296857, 598.06552273, 491.79648299, 740.76391723, 419.53710267, 903.97233376
5.60344, 1.8314601, 1.0963784, 3.3881156, 1.6308335, 1.1028337, 2.5022541, 0.80264994, 3.7253493, 0.10021773, 0.06952969, 0.05717688, 0.08612538, 0.04877851, 0.10508699, 212.46509608, 147.40536693, 121.2169908, 182.58882293, 103.41215131, 222.78809709, 866.10683882, 600.89303481, 494.13699781, 744.31721329, 421.55616672, 908.18820624
5.61095, 1.2971902, 1.0562291, 2.842782, 1.6404698, 1.1051328, 2.5154384, 0.80466317, 3.7451633, 0.09217514, 0.07002065, 0.05747107, 0.08670594, 0.04903985, 0.10579799, 195.31226669, 148.36855317, 121.77691736, 183.723447, 103.91178464, 224.1780676, 796.11685202, 604.76849452, 496.37771216, 748.87939579, 423.55723107, 913.77741141
5.61845, 0.73785546, 1.0000256, 2.3075468, 1.6630587, 1.1160936, 2.540777, 0.80972511, 3.7830629, 0.08338849, 0.07079208, 0.05799375, 0.08750122, 0.0493969, 0.10677083, 176.60024669, 149.92354276, 122.81922592, 185.31019867, 104.61280585, 226.11940193, 719.78294872, 611.05469395, 500.58358495, 755.28275713, 426.37830511, 921.61190561
5.62593, 0.2610051, 0.94235439, 1.8921877, 1.6835979, 1.1349972, 2.5628575, 0.81181837, 3.8165601, 0.0758249, 0.07152352, 0.05872555, 0.08824537, 0.049666, 0.10768762, 160.49574489, 151.39119006, 124.30219859, 186.78570883, 105.12617245, 227.93838563, 654.088167, 616.98324821, 506.58412962, 761.23090983, 428.43369765, 928.94550535
5.63339, -0.1178321, 0.93704306, 1.6422449, 1.6892528, 1.1397459, 2.5694338, 0.81293083, 3.8265336, 0.07093453, 0.07194259, 0.05909391, 0.08872734, 0.04990747, 0.10827832, 150.06274263, 152.19530048, 125.01379468, 187.70361425, 105.57977103, 229.06391771, 611.51587159, 620.20618972, 509.43970682, 764.90498079, 430.24474011, 933.45102743
5.64083, -0.46797854, 0.93607978, 1.4540034, 1.6991773, 1.1482369, 2.5808071, 0.81446241, 3.8433268, 0.0670256, 0.0724565, 0.05956262, 0.08929678, 0.05016416, 0.10897119, 141.71516989, 153.19795903, 125.93585076, 188.80409221, 106.06428124, 230.40255345, 577.44793834, 624.23695127, 513.15182024, 769.32154746, 432.18097668, 938.82313081
5.64825, -0.39196462, 0.89261688, 1.4576943, 1.6984014, 1.1475583, 2.5798908, 0.81442223, 3.841802, 0.06739396, 0.0727458, 0.05979641, 0.08965787, 0.05037471, 0.10940955, 142.41438332, 153.7236881, 126.35953093, 189.46163802, 106.44994357, 231.20015185, 580.24517071, 626.32316743, 514.8321812, 771.93186485, 433.71367582, 941.98892313
5.65566, -0.14551344, 0.87743767, 1.5646935, 1.6949833, 1.1459622, 2.574202, 0.8103162, 3.8343299, 0.07011553, 0.07297638, 0.06000463, 0.08993338, 0.05045763, 0.10976006, 148.09206245, 154.13449863, 126.73666903, 189.94963089, 106.5723158, 231.82586044, 603.32335437, 627.9400881, 516.32201628, 773.85004015, 434.17294613, 944.45275081
5.66304, -0.07993433, 0.88733718, 1.6152332, 1.7014199, 1.1520362, 2.580751, 0.81414574, 3.844608, 0.07153644, 0.07342018, 0.06041472, 0.0904238, 0.05078796, 0.11036611, 151.02072972, 154.99750313, 127.54164411, 190.89387779, 107.21857367, 232.99413059, 615.19837515, 631.39816799, 519.55392061, 777.62571839, 436.76581636, 949.12540033
5.67041, -0.18853784, 0.89504437, 1.5636165, 1.7093731, 1.15777, 2.5912934, 0.81864646, 3.85986, 0.07068018, 0.07390111, 0.06081962, 0.09098941, 0.05114236, 0.11104994, 149.14049673, 155.93689974, 128.33396396, 191.99448654, 107.91421527, 234.32371241, 607.48272166, 635.16599675, 522.73304311, 782.03664184, 439.55882297, 954.4530807
5.67775, -0.33784042, 0.87505692, 1.4687172, 1.7121666, 1.1606641, 2.5971562, 0.82356491, 3.8653331, 0.06879112, 0.07427391, 0.06115283, 0.09147708, 0.05151245, 0.11159809, 145.08298544, 156.64639464, 128.97355449, 192.92851802, 108.64163936, 235.36444432, 590.90018875, 637.99613634, 525.28900931, 785.76752032, 442.48031572, 958.60237607
5.68508, -0.50542989, 0.84971047, 1.3299666, 1.7221512, 1.1682477, 2.6144214, 0.83078547, 3.8892183, 0.06573966, 0.07480708, 0.06161331, 0.09217112, 0.05195789, 0.11241861, 138.57809711, 157.69207415, 129.87982464, 194.2951774, 109.52636451, 236.97655763, 564.35319786, 642.19402765, 528.9298663, 791.25855373, 446.0412962, 965.07659515
5.69239, -0.85302809, 0.83765954, 1.2065502, 1.7273033, 1.1723434, 2.6237748, 0.83537231, 3.9018934, 0.06288314, 0.07523949, 0.06198534, 0.09273097, 0.05232408, 0.1130835, 132.48952653, 158.52331713, 130.59792343, 195.37641139, 110.24245802, 238.2574834, 539.50589525, 645.51716932, 531.80316545, 795.58534553, 448.91439775, 970.19983579
5.69969, -1.2308319, 0.82857378, 1.0825538, 1.738806, 1.1816189, 2.64553, 0.84658455, 3.931372, 0.05982107, 0.07581497, 0.06249829, 0.09351597, 0.05290109, 0.11399912, 125.97325613, 159.65376906, 131.61104125, 196.92912716, 111.40092061, 240.06324968, 512.92123853, 650.05709529, 535.87642613, 801.82996702, 453.58753065, 977.4577806
5.70696, -1.3674452, 0.81184426, 1.0334417, 1.7403845, 1.1832333, 2.6502103, 0.85028831, 3.937344, 0.05867829, 0.07614775, 0.06278699, 0.09396684, 0.05322523, 0.11453445, 123.55123144, 160.33439263, 132.20238173, 197.85373647, 112.0694374, 241.16027345, 503.01000587, 652.76406266, 538.23114539, 805.51531528, 456.26456093, 981.82777422
5.71422, -1.3699328, 0.81427937, 1.0401907, 1.7489808, 1.1897251, 2.6656462, 0.85691403, 3.9585597, 0.05910163, 0.07663647, 0.06320716, 0.09461156, 0.05364282, 0.11529529, 124.4289374, 161.3457128, 133.07247095, 199.18937205, 112.93629492, 242.73561858, 506.53279382, 656.81582098, 541.71940948, 810.87206264, 459.74785433, 988.14273919
5.72145, -1.1215469, 0.84532225, 1.1377896, 1.7483052, 1.1893682, 2.6655024, 0.85754393, 3.9581318, 0.06205672, 0.07692482, 0.06344772, 0.09498333, 0.05387485, 0.1157452, 130.63590811, 161.93480899, 133.56410244, 199.94987071, 113.41220058, 243.65577791, 531.74681145, 659.14739364, 543.66587739, 813.88576649, 461.63858705, 991.78843606
5.72867, -0.94288779, 0.87887483, 1.2182, 1.7650108, 1.2017346, 2.6952312, 0.86967196, 3.999057, 0.06446787, 0.07759928, 0.0640307, 0.09589192, 0.05447055, 0.11680537, 135.69633724, 163.33622394, 134.7761699, 201.8398154, 114.65330058, 245.85985706, 552.28848919, 664.78372358, 548.5433783, 821.49458838, 466.64264818, 1000.65758418
5.73588, -0.66175363, 0.88948453, 1.3503459, 1.7829405, 1.2100101, 2.7188717, 0.87971194, 4.0314707, 0.06814658, 0.07830509, 0.06450837, 0.09669765, 0.05500369, 0.11774794, 143.42316009, 164.80303192, 135.76607723, 203.51251873, 115.76226495, 247.81553397, 583.67631704, 670.68405584, 552.51497657, 828.21656791, 471.10726342, 1008.51255881
5.74306, -0.2808732, 0.88255131, 1.5207524, 1.7787673, 1.2104521, 2.7167999, 0.87853359, 4.0283735, 0.07260977, 0.07852815, 0.0647798, 0.0970498, 0.05518804, 0.11817638, 152.79885139, 165.25339969, 136.3215886, 204.23005797, 116.13684397, 248.6884981, 621.76645109, 672.44628429, 554.71745752, 831.04943, 472.58204272, 1011.95894791
5.75022, -0.23275153, 0.88152105, 1.5501609, 1.7800413, 1.2110203, 2.7180288, 0.8791026, 4.029831, 0.07360483, 0.07887384, 0.06505694, 0.09746416, 0.05542909, 0.11867558, 154.87518252, 165.9619318, 136.88918996, 205.07865906, 116.63079186, 249.7105313, 630.14842798, 675.25764122, 556.96791739, 834.4138326, 474.54155629, 1016.00977119
5.75737, -0.57340021, 0.87736122, 1.3845211, 1.7868236, 1.2137764, 2.7249104, 0.88195771, 4.0391222, 0.06983759, 0.07933782, 0.06538961, 0.09797506, 0.05573953, 0.1192842, 146.94570208, 166.93520653, 137.58669653, 206.14993967, 117.28189631, 250.98663448, 597.820892, 679.14442316, 559.74554197, 838.6821736, 477.13928939, 1021.09181546
5.7645, -1.2533621, 0.85139836, 1.1236565, 1.7980937, 1.2185459, 2.7368626, 0.88659088, 4.0554311, 0.06316647, 0.07990537, 0.06577953, 0.0985817, 0.05610886, 0.12000195, 132.9065303, 168.12631563, 138.40458661, 207.4225808, 118.05684313, 252.49224847, 540.64612042, 683.91553133, 563.01148357, 843.76752103, 480.2395645, 1027.1049456
5.77162, -1.8919116, 0.80876515, 0.97676308, 1.7979155, 1.220273, 2.7384971, 0.88701002, 4.0573898, 0.05912977, 0.08022251, 0.06609066, 0.09900742, 0.05634766, 0.1205133, 124.4107529, 168.79047632, 139.05666246, 208.31447244, 118.55709886, 253.56345867, 506.03036349, 686.54118795, 565.60137938, 847.30174646, 482.22111379, 1031.3482249
5.77871, -2.4286859, 0.81569629, 0.92866086, 1.8078541, 1.2243428, 2.7488048, 0.89112329, 4.0730379, 0.05788801, 0.08076845, 0.06646784, 0.09959374, 0.056706, 0.12123257, 121.79576753, 169.93597003, 139.84763988, 209.54416693, 119.30881242, 255.07203748, 495.33861293, 691.12292973, 568.75487028, 852.20791415, 485.22426397, 1037.3679793
5.78579, -2.2458972, 0.83062697, 0.94892756, 1.8076138, 1.2235152, 2.7476846, 0.89081025, 4.0716325, 0.05875391, 0.08109108, 0.06671522, 0.09997783, 0.05692629, 0.12170391, 123.61525156, 170.61151956, 140.36544649, 210.34828076, 119.7700221, 256.0588632, 502.6812249, 693.79147433, 570.79586606, 855.38095089, 487.04460538, 1041.26296205
5.79285, -1.5445496, 0.84539586, 1.0605945, 1.8171228, 1.2272962, 2.7575727, 0.89462855, 4.0898121, 0.06236838, 0.08163603, 0.06709103, 0.10056648, 0.05728107, 0.12247331, 131.21737732, 171.75476979, 141.15340618, 211.58269924, 120.51415073, 257.67266284, 533.53378955, 698.36004245, 573.93398074, 860.30159747, 490.01414938, 1047.70477109
5.79989, -0.81971749, 0.90358134, 1.3040831, 1.81809, 1.2284939, 2.7592447, 0.89531358, 4.0917048, 0.06944187, 0.08199294, 0.06739928, 0.10100988, 0.05753821, 0.12300447, 146.09649337, 172.50228321, 141.79916088, 212.51141702, 121.0527736, 258.78512263, 593.96338272, 701.31758334, 576.49233955, 863.97693203, 492.14675341, 1052.10524423
5.80692, -0.26440152, 0.9438612, 1.6187471, 1.831734, 1.2337505, 2.7735387, 0.9005679, 4.118083, 0.07767916, 0.08263162, 0.06781546, 0.10167921, 0.0579393, 0.12389751, 163.31307023, 173.72512992, 142.57556872, 213.7708858, 121.81188763, 260.48276281, 664.07115753, 706.40915608, 579.74737003, 869.24506031, 495.3171299, 1059.18705447
5.81393, 0.17833823, 0.97010504, 1.9108997, 1.8345665, 1.2339905, 2.7763217, 0.90132225, 4.1225379, 0.08474005, 0.08303028, 0.06809664, 0.10214207, 0.05819823, 0.12446639, 178.03065869, 174.43859578, 143.06446024, 214.59062584, 122.26887004, 261.4918641, 724.04417746, 709.43538898, 581.83792725, 872.73222667, 497.26302249, 1063.47784729
5.82092, 0.24847154, 0.98482585, 1.968368, 1.8431095, 1.2389163, 2.7902401, 0.90355542, 4.1391315, 0.08635487, 0.08356209, 0.06851011, 0.10281453, 0.05850744, 0.12522421, 181.29211731, 175.42898148, 143.82909789, 215.84727045, 122.82963768, 262.89382494, 737.43986926, 713.59045878, 585.05197423, 877.99946993, 499.63271044, 1069.3702008
5.82789, 0.0388163, 0.98249529, 1.8414596, 1.8520971, 1.2478133, 2.8043779, 0.90653542, 4.1564326, 0.08386642, 0.0841083, 0.06903698, 0.1034964, 0.05884362, 0.12599907, 175.93909237, 176.44653143, 144.82917432, 217.11984365, 123.44503817, 264.32705714, 715.79442617, 717.85890225, 589.22615961, 883.33508944, 502.22647548, 1075.39394251
5.83485, -0.38533274, 0.94886138, 1.5729346, 1.8628535, 1.2582286, 2.8217118, 0.90983463, 4.1781715, 0.07783011, 0.08469965, 0.06961007, 0.10424341, 0.05919343, 0.12684852, 163.15476839, 177.55536084, 145.9231562, 218.52481708, 124.0868242, 265.91177523, 663.90353726, 722.50191201, 593.78527838, 889.2133553, 504.92965865, 1082.03866739
5.84179, -0.92672902, 0.92016266, 1.302684, 1.8706315, 1.2651325, 2.833895, 0.91281977, 4.1936535, 0.07112245, 0.08522781, 0.07008986, 0.10490087, 0.05953601, 0.12760964, 148.98167239, 178.52844705, 146.81867889, 219.73800796, 124.71130517, 267.30653582, 606.34273577, 726.59559569, 597.53953617, 894.31500374, 507.56440539, 1087.91486641
5.84871, -1.6621358, 0.90790501, 1.1017805, 1.8825512, 1.2752712, 2.8526074, 0.91751756, 4.2177296, 0.06568094, 0.08585493, 0.07066317, 0.10568487, 0.05993756, 0.12850831, 137.47870772, 179.70547081, 147.90715256, 221.21211221, 125.45705619, 268.98450757, 559.63102977, 731.52242522, 602.08183121, 900.48243985, 510.69480293, 1094.94829753
5.85561, -2.1750792, 0.76318974, 0.95148371, 1.9985128, 1.3474947, 3.047395, 0.96370746, 4.5319295, 0.06126938, 0.08879659, 0.07291323, 0.10964964, 0.06166169, 0.13371632, 128.19436935, 185.78974499, 152.55688217, 229.42072448, 129.01520059, 279.77560539, 521.93594947, 756.43218532, 621.12650929, 934.07319109, 525.27791634, 1139.09017206
5.8625, -2.5478725, 0.74454328, 0.90456863, 1.9864792, 1.3381401, 3.0300826, 0.95805807, 4.5082878, 0.05996351, 0.0888604, 0.07293182, 0.10974721, 0.06171094, 0.13386655, 125.42306165, 185.86544151, 152.54832007, 229.55347442, 129.07809683, 280.00285079, 510.75027891, 756.88493682, 621.21029418, 934.79221079, 525.63438564, 1140.23316172
5.86937, -2.8943705, 0.74888477, 0.87520119, 1.9706242, 1.3265655, 3.0071631, 0.95022253, 4.4766317, 0.05920401, 0.08883806, 0.07288892, 0.1097427, 0.0616893, 0.13389761, 123.79550003, 185.76026181, 152.41062983, 229.47184127, 128.99223578, 279.97973068, 504.21987692, 756.60275476, 620.76948678, 934.64030226, 525.38621546, 1140.35926442
5.87622, -2.6212949, 0.69514966, 0.87637493, 1.9546137, 1.3169245, 2.9853417, 0.94137021, 4.4456733, 0.05946762, 0.08881085, 0.07289807, 0.10975709, 0.06163335, 0.13393817, 124.30715064, 185.64429529, 152.38126609, 229.42892101, 128.83425914, 279.97542413, 506.40274933, 756.27814686, 620.77114384, 934.64805342, 524.84529407, 1140.5645113
5.88306, -2.4339996, 0.71883749, 0.89300469, 1.9497517, 1.3134682, 2.9782551, 0.93869328, 4.4358746, 0.06025747, 0.08903765, 0.07307921, 0.11004365, 0.06177971, 0.13429928, 125.91760749, 186.0583851, 152.71066722, 229.95377337, 129.09857477, 280.63977501, 513.06493913, 758.11505582, 622.23616496, 936.97157284, 526.02613509, 1143.49718009
5.88988, -2.1777427, 0.75901781, 0.92977027, 1.9339289, 1.3026826, 2.9538554, 0.92780457, 4.4009551, 0.06172031, 0.08901445, 0.07305661, 0.11001068, 0.06165503, 0.13428073, 128.93237134, 185.94923432, 152.61367444, 229.80991307, 128.79600622, 280.50952424, 525.45407028, 757.82195756, 621.96541939, 936.57281689, 524.89832463, 1143.19522503
5.89669, -1.7505364, 0.7545247, 0.9866275, 1.9109598, 1.286634, 2.9195208, 0.91788556, 4.3546265, 0.0638239, 0.08882444, 0.07288434, 0.10978993, 0.06156034, 0.13408561, 133.28267297, 185.49100801, 152.20348535, 229.27297831, 128.55570506, 280.00935508, 543.29352659, 756.10776438, 620.41949245, 934.57403099, 524.02522256, 1141.38819856
5.90348, -1.5930382, 0.77499571, 1.0255405, 1.8984678, 1.2776952, 2.90369, 0.91293497, 4.3316327, 0.06532927, 0.08888594, 0.07291973, 0.10992755, 0.0616384, 0.13426328, 136.36492348, 185.53586907, 152.20884722, 229.45704144, 128.66078199, 280.25416587, 555.97155986, 756.44574799, 620.56860414, 935.51615766, 524.56111023, 1142.62041724
5.91025, -1.6556526, 0.8328457, 1.0436726, 1.8789864, 1.2626385, 2.8755061, 0.90380071, 4.2905427, 0.06617517, 0.08879218, 0.07278677, 0.10984241, 0.06158136, 0.13417421, 138.05237369, 185.23521585, 151.84526407, 229.1494842, 128.46892098, 279.90963739, 562.96822768, 755.37666167, 619.21470029, 934.45607307, 523.88755678, 1141.45253909
5.91701, -1.6358901, 0.83404014, 1.0527455, 1.8840049, 1.2663718, 2.8835429, 0.90635786, 4.3018717, 0.06673723, 0.08927863, 0.07319596, 0.11045101, 0.06192362, 0.13490723, 139.14498202, 186.14306736, 152.61122121, 230.28680832, 129.10875845, 281.27723164, 567.54310211, 759.23840265, 622.46905814, 939.29143308, 526.60745803, 1147.27064015
5.92375, -1.3651076, 0.80157976, 1.0951808, 1.8913011, 1.2712657, 2.8944298, 0.9100325, 4.3179684, 0.0683522, 0.0898235, 0.07364237, 0.11111972, 0.06230718, 0.13572172, 142.42929311, 187.17021779, 153.45271364, 231.54633892, 129.83293038, 282.81089617, 581.06268785, 763.59032236, 626.03446456, 944.62968341, 529.67384626, 1153.77150232
5.93048, -1.1107739, 0.83239785, 1.1717492, 1.8682603, 1.256294, 2.8577268, 0.89707275, 4.2684876, 0.0709974, 0.08964867, 0.07351412, 0.11087547, 0.06212108, 0.13550713, 147.85401523, 186.695772, 153.09515013, 230.90117559, 129.36882166, 282.19726625, 603.32371366, 761.81892195, 624.71035621, 942.2006871, 527.8942056, 1151.51626008
5.93718, -1.1076574, 0.86043122, 1.194803, 1.8579714, 1.2496413, 2.8433531, 0.89055366, 4.2472895, 0.07199394, 0.08977745, 0.07362757, 0.11106141, 0.06215525, 0.1357387, 149.83993537, 186.85251043, 153.23998819, 231.15049227, 129.36281911, 282.51099639, 611.5604984, 762.6245575, 625.43755989, 943.42345988, 527.98467869, 1153.04751918
5.94388, -1.1483176, 0.87418641, 1.1960582, 1.8492014, 1.2438313, 2.8316086, 0.88506361, 4.2294226, 0.07233725, 0.08994519, 0.07376775, 0.11130186, 0.06222617, 0.13602739, 150.46329114, 187.08824774, 153.43878161, 231.51067008, 129.43199435, 282.94038586, 614.24043352, 763.75550161, 626.38736012, 945.10237863, 528.38379194, 1155.05532246
5.95055, -1.0571154, 0.89361468, 1.2437596, 1.8383069, 1.2364622, 2.8176621, 0.88128642, 4.2105175, 0.07407669, 0.09005801, 0.07385905, 0.11149561, 0.06235508, 0.13629536, 153.99335351, 187.21591396, 153.54093317, 231.78120104, 129.62605163, 283.33582625, 628.79173972, 764.44740997, 626.94439914, 946.41814932, 529.29421083, 1156.92803002
5.95721, -0.6769073, 0.94614162, 1.4348162, 1.821271, 1.2220746, 2.7901695, 0.87365408, 4.1734591, 0.079864, 0.0899788, 0.07370582, 0.11137, 0.06231931, 0.13620749, 166.00471363, 187.02926635, 153.20436634, 231.49284779, 129.53646429, 283.11987961, 677.99048681, 763.85820958, 625.71176831, 945.45477132, 529.04817318, 1156.30803969
5.96386, -0.25673133, 1.0415782, 1.7288012, 1.8236451, 1.223491, 2.7936064, 0.87489576, 4.1784644, 0.08799845, 0.09038006, 0.07402917, 0.11186265, 0.06260091, 0.13680779, 182.89112735, 187.84094797, 153.85814739, 232.48916503, 130.10628164, 284.33378247, 747.12883058, 767.34935052, 628.52615871, 949.74185193, 531.49737477, 1161.53237977
5.97048, 0.43216723, 1.0798898, 2.215919, 1.8304932, 1.2303306, 2.8059267, 0.87789667, 4.1948306, 0.10000785, 0.09089525, 0.07451918, 0.11253699, 0.06294755, 0.13759871, 207.82578568, 188.88894907, 154.85791341, 233.86253403, 130.81097757, 285.94315456, 849.186415, 771.80956623, 632.75707533, 955.57385349, 534.50010893, 1168.3778388
5.9771, 1.1855771, 1.0867096, 2.8265663, 1.8316011, 1.2301748, 2.8068215, 0.87876902, 4.1965267, 0.11338461, 0.0912725, 0.07480109, 0.11298789, 0.06322108, 0.13815592, 235.59516431, 189.64973125, 155.42475696, 234.7708547, 131.36333111, 287.06601403, 962.88024951, 775.100716, 635.22283743, 959.51128626, 536.8835027, 1173.24222685
5.98369, 1.8229875, 1.1122944, 3.4280959, 1.8197891, 1.2221161, 2.7881975, 0.87278144, 4.169758, 0.1253498, 0.09132878, 0.07484338, 0.11304697, 0.06324845, 0.138246, 260.42474729, 189.74323457, 155.49341536, 234.86458603, 131.40398052, 287.21769685, 1064.61252317, 775.6675424, 635.65478699, 960.12296122, 537.17753292, 1174.14170554
5.99027, 2.1102663, 1.152684, 3.7504147, 1.8121075, 1.2172446, 2.7776003, 0.86861897, 4.1546579, 0.13161938, 0.09148969, 0.07498409, 0.11327004, 0.06334245, 0.13853128, 273.41609695, 190.05373643, 155.76624891, 235.29858119, 131.58278924, 287.77434088, 1117.99087903, 777.12448618, 636.92389545, 962.12940848, 538.03839589, 1176.70134243
5.99684, 1.8448886, 1.1752577, 3.5271881, 1.8222744, 1.2235218, 2.7919745, 0.87400031, 4.1764005, 0.128141, 0.09210447, 0.07547092, 0.11400648, 0.06378662, 0.13943599, 266.15658237, 191.3065272, 156.75765456, 236.79832424, 132.48865593, 289.6169466, 1088.57343996, 782.43867781, 641.134695, 968.49893434, 541.87512727, 1184.52571423
6.00339, 1.6127926, 1.2033401, 3.345182, 1.7968852, 1.2073227, 2.7567871, 0.8601863, 4.1264313, 0.12527906, 0.0918182, 0.07526278, 0.11372874, 0.06352795, 0.13914125, 260.10969359, 190.63683876, 156.26378698, 236.12842798, 131.89943115, 288.89097285, 1063.95912104, 779.78563814, 639.18525737, 965.86555932, 539.52469397, 1181.68677723
6.00992, 1.3401988, 1.1864927, 3.0831899, 1.7823813, 1.1978435, 2.736889, 0.85163231, 4.0992679, 0.12074389, 0.09180479, 0.07526015, 0.11376106, 0.06345869, 0.1392253, 250.5315353, 190.48578459, 156.15730413, 236.04285265, 131.6704523, 288.87862841, 1024.76266645, 779.15429011, 638.73865288, 965.49882545, 538.57876065, 1181.61585196
6.01644, 1.4946004, 1.1920379, 3.2272697, 1.7624241, 1.1802873, 2.7057242, 0.84269796, 4.0549516, 0.12401945, 0.09164893, 0.07500082, 0.11355701, 0.06337357, 0.13901607, 257.15951216, 190.03787889, 155.5173438, 235.46519742, 131.40773638, 288.25563133, 1051.85504005, 777.30860132, 636.1098624, 963.11916513, 537.49475824, 1179.04695062
6.02295, 1.7700062, 1.2095365, 3.4987184, 1.7575323, 1.1769871, 2.6988247, 0.83992759, 4.0454817, 0.12964169, 0.09188442, 0.07519276, 0.11386167, 0.06352009, 0.13940403, 268.63916996, 190.39980534, 155.81192526, 235.94032892, 131.6242065, 288.86835142, 1098.79064036, 778.77520269, 637.30350699, 965.0455112, 538.37065594, 1181.53224222
6.02943, 2.171132, 1.2170435, 3.8870022, 1.7482436, 1.1718051, 2.6854547, 0.83634993, 4.0264495, 0.13718964, 0.09200573, 0.07532543, 0.11403097, 0.06363674, 0.13962881, 284.08934022, 190.52348568, 155.9822702, 236.132878, 131.77758898, 289.14033056, 1161.96434597, 779.26717442, 637.98886798, 965.81584135, 538.98840371, 1182.62358888
6.03591, 2.461742, 1.1945599, 4.1436337, 1.7418779, 1.1681643, 2.6765132, 0.8333578, 4.0140725, 0.14221392, 0.09220623, 0.07550981, 0.11429734, 0.06377745, 0.13997292, 294.29334498, 190.80889547, 156.25780807, 236.52358761, 131.97920723, 289.65589336, 1203.67835784, 780.42042704, 639.10429856, 967.39640357, 539.8032886, 1184.710888
6.04236, 2.4854535, 1.1611482, 4.1245758, 1.7515442, 1.1739803, 2.6905526, 0.83790888, 4.0342467, 0.14245722, 0.09283364, 0.07600203, 0.11505766, 0.0642086, 0.14088866, 294.59442548, 191.97533339, 157.16841901, 237.93351656, 132.78018714, 291.350727, 1204.88781915, 785.17691028, 642.81702995, 973.14535196, 543.06944149, 1191.6211296
6.04881, 2.3207942, 1.1439114, 3.9419333, 1.7556543, 1.1759251, 2.6964768, 0.83954773, 4.0427435, 0.13983212, 0.09331937, 0.0763734, 0.11565133, 0.06453198, 0.14160885, 288.9643818, 192.84535418, 157.82634851, 238.99456379, 133.35594288, 292.63601375, 1181.83915962, 788.72070632, 645.49602245, 977.46695515, 545.41419422, 1196.85581457
6.05523, 1.9175629, 1.1432817, 3.5512697, 1.7490619, 1.1709324, 2.6869554, 0.83587607, 4.0294938, 0.1332241, 0.09349611, 0.0764992, 0.11588339, 0.06463413, 0.14191105, 275.19420374, 193.13013506, 158.02047612, 239.37438928, 133.51141554, 293.13839141, 1125.49934419, 789.87070731, 646.27793692, 979.00215371, 546.03988234, 1198.88814085
6.06164, 1.0536352, 1.1208515, 2.7387794, 1.7548077, 1.1752104, 2.6955303, 0.83809018, 4.0421017, 0.1174328, 0.09399953, 0.07692521, 0.1165019, 0.06496154, 0.14266404, 242.48859407, 194.10090259, 158.84392222, 240.56636071, 134.13995775, 294.58891938, 991.72003022, 793.82600951, 649.63343925, 983.85855805, 548.60016597, 1204.79783039
6.06804, 0.17982011, 1.047029, 1.9901593, 1.7611377, 1.1807991, 2.705026, 0.84034915, 4.0560142, 0.1004811, 0.09452292, 0.07739778, 0.11714566, 0.06529356, 0.14344658, 207.40999944, 195.11130203, 159.76210602, 241.80846047, 134.77695888, 296.09802016, 848.24081743, 797.94306336, 653.37611381, 988.91956377, 551.19482223, 1210.94656639
6.07442, -0.11215753, 0.95970884, 1.7236548, 1.7636649, 1.1822322, 2.7088712, 0.84187796, 4.0618326, 0.09386471, 0.09494787, 0.07773715, 0.11767153, 0.06559969, 0.14409145, 193.68202061, 195.91703366, 160.40413243, 242.80539857, 135.35949665, 297.3207168, 792.08247425, 801.22278922, 655.98913982, 992.97756322, 553.56653491, 1215.92354456
6.08079, -0.06867187, 0.94182812, 1.7205873, 1.7561275, 1.1772795, 2.6980429, 0.83751055, 4.0466147, 0.09413739, 0.09510466, 0.07786882, 0.11788219, 0.06567785, 0.14436759, 194.17293757, 196.16809125, 160.61649163, 243.15027769, 135.47073519, 297.78051172, 794.07462196, 802.23384809, 656.84477697, 994.36856264, 554.01063702, 1217.78014086
6.08714, 0.06037188, 0.94635663, 1.7957053, 1.7497719, 1.1717446, 2.688719, 0.8350576, 4.0334143, 0.09653732, 0.09529463, 0.07798197, 0.11812734, 0.06583183, 0.14468188, 199.04881099, 196.48652611, 160.78981511, 243.56493421, 135.73763308, 298.31732242, 813.99855174, 803.52023652, 657.54061019, 996.04465213, 555.09116682, 1219.95136366
6.09348, 0.20624524, 0.93879057, 1.8793867, 1.7406709, 1.1647144, 2.6755484, 0.83111813, 4.0147297, 0.0991402, 0.09541135, 0.07804614, 0.11829002, 0.06592848, 0.14490049, 204.33830463, 196.65275984, 160.86124798, 243.80809272, 135.88549141, 298.65505271, 835.61293552, 804.18397432, 657.81958931, 997.01911701, 555.68472379, 1221.3080937
6.0998, 0.24896339, 0.91994026, 1.8871369, 1.7406207, 1.1643959, 2.6756748, 0.8308354, 4.0152055, 0.0997275, 0.0957779, 0.07833639, 0.11874898, 0.06617146, 0.14546788, 205.47014103, 197.33271342, 161.39770296, 244.66039913, 136.33410516, 299.70977282, 840.22445738, 806.94825644, 660.00002097, 1000.48430428, 557.50801044, 1225.59647825
6.10611, 0.25360977, 0.90989791, 1.8762051, 1.7298735, 1.1574808, 2.6600523, 0.82567407, 3.9930909, 0.09982081, 0.09584912, 0.07840393, 0.11885735, 0.06621941, 0.14562487, 205.58933292, 197.40929347, 161.47947144, 244.79667185, 136.38441471, 299.92662439, 840.694682, 807.24491316, 660.32089779, 1001.02110007, 557.70234051, 1226.45817533
6.1124, -0.11684546, 0.89090751, 1.6314303, 1.7490953, 1.1729125, 2.6890108, 0.83323071, 4.0356892, 0.09344155, 0.09675257, 0.0792298, 0.11996431, 0.06677877, 0.14696524, 192.38174656, 199.19862558, 163.12195152, 246.98801195, 137.48718982, 302.57877303, 786.67004451, 814.54500989, 667.02353608, 1009.96104792, 562.2001862, 1237.27776212
6.11868, -0.4933361, 0.84916471, 1.3977971, 1.7583293, 1.1803983, 2.7035135, 0.84044653, 4.0559509, 0.08682864, 0.09738477, 0.07979124, 0.12075502, 0.06732804, 0.1479065, 178.70187571, 200.42742643, 164.2182165, 248.52570517, 138.56772528, 304.40612587, 730.71626762, 819.55256701, 671.49223677, 1016.22758557, 566.60676128, 1244.72396975
6.12495, -0.90084749, 0.81000609, 1.1924953, 1.7692868, 1.1873803, 2.719198, 0.84604709, 4.078233, 0.08051279, 0.09806988, 0.08033993, 0.12157855, 0.06781625, 0.14889241, 165.64227476, 201.76320438, 165.28664621, 250.12854918, 139.52117209, 306.32247707, 677.30089896, 824.99712049, 675.84675609, 1022.75998965, 570.49334428, 1252.5334453
6.1312, -1.2397357, 0.7960262, 1.0842685, 1.7705786, 1.1883276, 2.7212955, 0.846564, 4.0814461, 0.07707409, 0.09849124, 0.08068784, 0.12210343, 0.06810357, 0.14953644, 158.50868434, 202.55466333, 165.94062935, 251.11490581, 140.06013445, 307.5329637, 648.11821496, 828.21561086, 678.50632239, 1026.77115247, 572.68486394, 1257.45612174
6.13743, -1.3430583, 0.76647327, 1.0408098, 1.7690402, 1.1871795, 2.7191049, 0.84580772, 4.0785024, 0.07581186, 0.09883717, 0.0809673, 0.12253621, 0.06834193, 0.15007274, 155.85407381, 203.18952882, 166.45263193, 251.91002643, 140.49740233, 308.51965236, 637.25011397, 830.79349313, 680.58508884, 1029.99998096, 574.46034912, 1261.46323176
6.14365, -1.3481107, 0.76621996, 1.0297134, 1.7774093, 1.1921094, 2.7308337, 0.85016385, 4.0950641, 0.07570628, 0.09946434, 0.08145763, 0.12328815, 0.06878995, 0.15097466, 155.57760686, 204.40081762, 167.39672644, 253.35911386, 141.36445452, 310.25533393, 636.10575912, 835.72783949, 684.43025892, 1035.90224006, 577.9928453, 1268.53220517
6.14986, -1.0584868, 0.7424615, 1.0867918, 1.7698675, 1.1876102, 2.7204752, 0.84617067, 4.0808187, 0.07808724, 0.09965, 0.08162889, 0.12354617, 0.06890265, 0.15131451, 160.40844192, 204.70310074, 167.68375992, 253.79112425, 141.54125038, 310.83341102, 655.84289335, 836.94518978, 685.58861963, 1037.64554558, 578.70285418, 1270.86755031
6.15605, -0.95637095, 0.76631687, 1.128221, 1.7593128, 1.1807339, 2.7055407, 0.84075174, 4.0600081, 0.07987044, 0.09973797, 0.08170808, 0.12368471, 0.06894819, 0.15151389, 164.02971878, 204.83161158, 167.80367463, 254.01097792, 141.59872346, 311.16368121, 670.63371657, 837.45181036, 686.06349394, 1038.52111338, 578.92483683, 1272.18931757
6.16223, -1.1733192, 0.80712565, 1.1022909, 1.7787337, 1.1927812, 2.7329471, 0.85078411, 4.098544, 0.07925528, 0.10067822, 0.08244427, 0.12479457, 0.06962894, 0.15282517, 162.7248413, 206.70986925, 169.27239473, 256.22491534, 142.96029334, 313.77659547, 665.28360594, 845.11182249, 692.05259783, 1047.54894366, 584.47830522, 1282.84300803
6.16839, -1.0687392, 0.80885052, 1.1362918, 1.7752437, 1.1900644, 2.7279246, 0.84893044, 4.0916484, 0.08078372, 0.10097361, 0.08267308, 0.12516851, 0.06982564, 0.15329502, 165.82018343, 207.2628401, 169.69837624, 256.9263434, 143.32716415, 314.66005085, 677.92299459, 847.35309253, 693.77821818, 1050.3924945, 585.96473793, 1286.42532861
6.17454, -0.932805, 0.8165187, 1.1796073, 1.7851567, 1.1961859, 2.7421162, 0.85382224, 4.1117508, 0.08263367, 0.10165447, 0.08321232, 0.1259886, 0.07030271, 0.15427718, 169.57310216, 208.60581553, 170.76056334, 258.54203729, 144.268651, 316.59323621, 693.24990286, 852.82370558, 698.10448968, 1056.97330506, 589.80007454, 1294.298609
6.18068, -0.69320569, 0.79056977, 1.2597942, 1.7949726, 1.2021954, 2.75623, 0.85857547, 4.1319005, 0.08573503, 0.10233811, 0.08375216, 0.12681371, 0.07077791, 0.15526852, 175.89075644, 209.95302007, 171.82278154, 260.16624099, 145.20529468, 318.54305565, 719.0608008, 858.3110892, 702.430471, 1063.58827133, 593.61525065, 1302.23912454
6.1868, -0.58741095, 0.78528947, 1.3009385, 1.7897422, 1.1988902, 2.7488588, 0.85597752, 4.1216088, 0.0874712, 0.10259636, 0.08397044, 0.12714899, 0.07095253, 0.15569336, 179.4044607, 210.42633595, 172.22435185, 260.78407659, 145.52447243, 319.32890973, 733.40769296, 860.22550936, 704.05531764, 1066.08858682, 594.90587458, 1305.42060144
6.19291, -0.93752817, 0.81456848, 1.1806305, 1.7893963, 1.1989086, 2.7485681, 0.85582363, 4.1214197, 0.08366291, 0.1029981, 0.08430804, 0.12765246, 0.07123084, 0.15631454, 171.54690242, 211.19281979, 172.86971621, 261.74544472, 146.05553439, 320.51569628, 701.26892274, 863.3380092, 706.67647127, 1069.99277431, 597.0624116, 1310.24048746
6.199, -1.4599815, 0.82079929, 1.0526205, 1.7882627, 1.1979475, 2.747023, 0.85515538, 4.1194647, 0.07931574, 0.10338062, 0.08461403, 0.12813112, 0.07149011, 0.15690756, 162.58843346, 211.91875496, 173.44933038, 262.65452221, 146.54677008, 321.64301737, 664.63120063, 866.28435709, 709.02852219, 1073.6827137, 599.05587178, 1314.81668323
6.20508, -1.4131827, 0.74431283, 1.0153853, 1.7750172, 1.1902374, 2.7285951, 0.84850618, 4.0939278, 0.07819723, 0.10338969, 0.08466282, 0.12818745, 0.07148311, 0.15701677, 160.20771644, 211.82112835, 173.45418816, 262.62589275, 146.45206483, 321.69038753, 654.86810871, 865.84407288, 709.01463845, 1073.5145941, 598.64024557, 1314.94774632
6.21114, -1.2983858, 0.72326321, 1.0243816, 1.7824377, 1.1949337, 2.739257, 0.85220105, 4.1090375, 0.07883979, 0.10399723, 0.08515036, 0.12892317, 0.07190939, 0.15790092, 161.42606561, 212.93642434, 174.34708162, 263.97279296, 147.23593205, 323.30530422, 659.81359415, 870.35725578, 712.62701052, 1078.96352816, 601.81278128, 1321.4794896
6.2172, -1.2719037, 0.78168495, 1.0635708, 1.7755452, 1.1904888, 2.7295274, 0.84873135, 4.0956216, 0.0806397, 0.10419133, 0.08531558, 0.12918421, 0.0720362, 0.1582434, 165.00971822, 213.20244766, 174.57778419, 264.34436018, 147.40473763, 323.80699951, 674.42555272, 871.39824339, 713.53202625, 1080.42479643, 602.47070728, 1323.45971479
6.22323, -1.1923985, 0.80993927, 1.1054578, 1.780674, 1.1941279, 2.737287, 0.85106396, 4.1067923, 0.08252628, 0.1047402, 0.08577221, 0.12986178, 0.07241062, 0.15906424, 168.76520188, 214.19238557, 175.40309078, 265.56570299, 148.07881114, 325.2843646, 689.73794007, 875.39737551, 716.86677802, 1085.35846781, 605.19332791, 1329.42671282
6.22926, -0.79433951, 0.809962, 1.2327877, 1.7691717, 1.1868194, 2.721198, 0.84511853, 4.0845702, 0.08748499, 0.10480316, 0.08583842, 0.12997788, 0.07243495, 0.15924381, 178.79293818, 214.18606245, 175.42784704, 265.63560531, 148.03521103, 325.44634416, 730.68130362, 875.32400843, 716.92903125, 1085.58521577, 604.98228889, 1330.01650641
6.23527, -0.49800878, 0.83940431, 1.389893, 1.7610986, 1.1816935, 2.7102449, 0.84054444, 4.0696796, 0.09325145, 0.10496795, 0.08598394, 0.13021744, 0.0725179, 0.15956771, 190.45642895, 214.38618158, 175.61328894, 265.95565012, 148.11031074, 325.90052706, 778.30436893, 876.09382724, 717.64755212, 1086.83359008, 605.25602926, 1331.79964283
6.24126, -0.38900279, 0.88570381, 1.4841752, 1.7630933, 1.1831077, 2.7133883, 0.84139232, 4.0744095, 0.0967365, 0.10543516, 0.08636941, 0.13079881, 0.07283617, 0.1602803, 197.44704791, 215.20170467, 176.28696467, 266.97096645, 148.66451948, 327.14508324, 806.82704532, 879.37782492, 720.36068574, 1090.92234258, 607.48720359, 1336.81158413
6.24725, -0.24322717, 0.90977366, 1.588149, 1.7603955, 1.1809811, 2.7092747, 0.84031757, 4.068708, 0.10045915, 0.10576671, 0.0866294, 0.13121104, 0.07307445, 0.16079484, 204.91130257, 215.73738794, 176.70212202, 267.63740604, 149.05344338, 327.98089959, 837.28127242, 881.51738052, 722.01667603, 1093.58432194, 609.0423279, 1340.15186811
6.25322, -0.02713403, 0.93032951, 1.7305721, 1.7511507, 1.1739933, 2.6948303, 0.83412172, 4.048713, 0.10527264, 0.1058967, 0.08670686, 0.13136703, 0.0730862, 0.16101975, 214.60105609, 215.87321872, 176.75422969, 267.7951559, 148.98814777, 328.24302176, 876.82463839, 882.02248578, 722.1887271, 1094.16698601, 608.74108066, 1341.14702933
6.25917, 0.10502119, 0.93807793, 1.8198678, 1.7540147, 1.1760365, 2.6989874, 0.8355651, 4.0545508, 0.10836816, 0.10638941, 0.08711485, 0.13197213, 0.07342973, 0.1617533, 220.78936569, 216.75785554, 177.48785131, 268.88009934, 149.60578159, 329.55628947, 902.05751975, 885.58637302, 725.14475704, 1098.53712729, 611.22971144, 1346.43590363
6.26511, 0.28759087, 0.93848274, 1.9434604, 1.7508886, 1.1723701, 2.6942483, 0.83320182, 4.0479123, 0.11241927, 0.10670436, 0.08731428, 0.13236456, 0.07360851, 0.16224392, 228.91500223, 217.27795507, 177.79468522, 269.52882403, 149.88615286, 330.37102826, 935.20160188, 887.66000332, 726.35638908, 1101.12393478, 612.3398156, 1349.68661662
6.27104, 0.20225022, 0.9344752, 1.8841935, 1.762925, 1.1822894, 2.7129889, 0.83992678, 4.0753396, 0.11112119, 0.10748579, 0.08802297, 0.13333929, 0.07419162, 0.16342407, 226.14363138, 218.74519871, 179.13626257, 271.35986813, 150.98796275, 332.58565497, 923.82554686, 893.60200677, 731.79445614, 1108.53963495, 616.80506501, 1358.65477488
6.27696, 0.08911189, 0.93936346, 1.8188973, 1.7642226, 1.1836618, 2.7158348, 0.84152123, 4.0790643, 0.10960483, 0.10794494, 0.08841774, 0.13392981, 0.0745518, 0.16413676, 222.92973927, 219.55362374, 179.8364558, 272.4053253, 151.63395317, 333.84447608, 910.64255553, 896.85150867, 734.61140816, 1112.74468084, 619.40740196, 1363.71660344
6.28286, 0.02415903, 0.94823911, 1.7856603, 1.7489757, 1.1709251, 2.6917546, 0.83203313, 4.0448129, 0.10902447, 0.10789876, 0.08828545, 0.13385737, 0.07442089, 0.16408685, 221.62072476, 219.33242329, 179.46324118, 272.10008732, 151.2799105, 333.54940315, 905.24134006, 895.89444758, 733.04310829, 1111.43146899, 617.92428961, 1362.42993077
6.28875, -0.13280382, 0.95664756, 1.6988169, 1.7469871, 1.1692484, 2.688912, 0.83130484, 4.0410804, 0.10675969, 0.1082627, 0.08857015, 0.13431432, 0.07468169, 0.16465797, 216.88948421, 219.94295652, 179.93622369, 272.86856328, 151.72088388, 334.51373554, 885.8624181, 898.33400644, 734.93068971, 1114.50311283, 619.68808473, 1366.28637269
6.29463, -0.12825759, 0.95310253, 1.700716, 1.7465484, 1.1693227, 2.6884231, 0.83052832, 4.0405253, 0.10724326, 0.10867869, 0.08892447, 0.13483508, 0.07494304, 0.16530006, 217.74223666, 220.65668715, 180.54853602, 273.76352872, 152.16122779, 335.61834865, 889.29106453, 901.19410558, 737.38656434, 1118.09019519, 621.44865562, 1370.7143048
6.30049, -0.02546397, 0.94802057, 1.7557889, 1.7547222, 1.1762732, 2.7004296, 0.83549622, 4.0575281, 0.10939765, 0.10936441, 0.08954182, 0.13567139, 0.07546474, 0.16630396, 221.98794158, 221.92049882, 181.69682386, 275.30218892, 153.13183236, 337.46132134, 906.57520107, 906.29977198, 742.03055108, 1124.30493068, 625.37415647, 1378.15623259
6.30634, 0.1667903, 0.95559694, 1.8811406, 1.7578533, 1.1778355, 2.7047573, 0.8361611, 4.0633902, 0.11365773, 0.10987014, 0.0899354, 0.1362864, 0.07577629, 0.16704467, 230.55670632, 222.87350612, 182.43554181, 276.45934943, 153.7135351, 338.85304708, 941.51034526, 910.13492973, 745.00088374, 1128.96016644, 627.71057854, 1383.75350017
6.31218, 0.45481985, 0.95520173, 2.075831, 1.7408018, 1.1635605, 2.6796944, 0.82923568, 4.0275529, 0.11984232, 0.10974604, 0.08972401, 0.13616229, 0.07574487, 0.16693017, 243.02141825, 222.54775516, 181.94622075, 276.11575549, 153.59870162, 338.50819033, 992.34903871, 908.74727213, 742.95573846, 1127.4858262, 627.20201784, 1382.25790834
6.318, 0.41830223, 0.9336595, 2.0299107, 1.7469285, 1.1685421, 2.6886261, 0.83194357, 4.0402776, 0.11895567, 0.11035303, 0.0902545, 0.13690266, 0.07615416, 0.16782332, 241.14235313, 223.7034043, 182.96044588, 277.52379988, 154.37677457, 340.20495209, 984.61326689, 913.40793877, 747.04953316, 1133.16309514, 630.33896109, 1389.09778786
6.32381, 0.2003979, 0.92249712, 1.8710491, 1.7496893, 1.1712224, 2.6927393, 0.83273397, 4.0462594, 0.11463871, 0.11085855, 0.09070023, 0.13752633, 0.07647894, 0.1685837, 232.31206185, 224.6516616, 183.80141566, 278.69316748, 154.98237355, 341.63002113, 948.49687268, 917.22055572, 750.43485285, 1137.86428347, 632.77083189, 1394.82644196
6.32961, -0.27443496, 0.92681213, 1.5905046, 1.750155, 1.1720046, 2.6936386, 0.83234017, 4.0478042, 0.10609816, 0.11129577, 0.09107623, 0.13807341, 0.0767522, 0.16925836, 214.93073533, 225.45990326, 184.49972276, 279.70531774, 155.48249004, 342.87893766, 877.47406019, 920.46033534, 753.23671407, 1141.92211937, 634.77125135, 1399.83410521
6.33539, -0.75196368, 0.93667206, 1.3618149, 1.7404478, 1.1634645, 2.6793161, 0.82888506, 4.027331, 0.09855031, 0.11141135, 0.09109101, 0.13823274, 0.07688579, 0.16947577, 199.57090202, 225.615369, 184.46532769, 279.93045905, 155.6988251, 343.1996545, 814.71236503, 921.03422394, 753.04657076, 1142.7658242, 635.61249031, 1401.05095165
6.34116, -0.89817182, 0.93257395, 1.304885, 1.7444223, 1.1673737, 2.6853257, 0.8299344, 4.0362167, 0.09683972, 0.11196781, 0.09159512, 0.13892035, 0.07723057, 0.17031568, 196.03757293, 226.6621545, 185.4206717, 281.22354712, 156.34179023, 344.77870579, 800.23470476, 925.24570455, 756.89600854, 1147.96790655, 638.19463013, 1407.40308971
6.34692, -0.51524479, 0.9323088, 1.4695213, 1.7536126, 1.1749725, 2.6990956, 0.8339909, 4.056188, 0.10316533, 0.11269707, 0.09224857, 0.13981538, 0.07771887, 0.17139764, 208.76810518, 228.05680488, 186.67667546, 282.93413091, 157.27397476, 346.84484548, 852.14370107, 930.87576568, 761.97153292, 1154.8724709, 641.95642728, 1415.74140393
6.35267, 0.15130833, 0.94976919, 1.8609855, 1.7443885, 1.1673205, 2.6853673, 0.82978975, 4.0362537, 0.11653238, 0.11282276, 0.0922933, 0.13998354, 0.07781425, 0.1716186, 235.7647083, 228.25952476, 186.72495245, 283.21036868, 157.43139155, 347.21344142, 962.2717759, 931.63942917, 762.11640367, 1155.92086019, 642.55496855, 1417.14889093
6.3584, 0.62510538, 0.95398649, 2.2055513, 1.749434, 1.1711274, 2.692978, 0.83209615, 4.047625, 0.12732128, 0.1133943, 0.09277789, 0.14068857, 0.07820404, 0.17248152, 257.57426403, 229.39960571, 187.69208412, 284.61664075, 158.20880203, 348.93458777, 1051.21456289, 936.22787644, 766.01073834, 1161.58017076, 645.68328399, 1424.07519455
6.36412, 0.82850237, 0.97598245, 2.3878372, 1.7462353, 1.1678416, 2.6882961, 0.83127962, 4.0410289, 0.13295991, 0.11370243, 0.09298445, 0.14107723, 0.07844982, 0.17296743, 268.9620879, 230.00649088, 188.09648558, 285.38244969, 158.69464685, 349.89254458, 1097.61376742, 938.63894707, 767.60741187, 1164.62401153, 647.62075042, 1427.88478873
6.36983, 0.64250119, 0.99525265, 2.2646756, 1.7505826, 1.1707016, 2.6946911, 0.83373419, 4.0502171, 0.1299589, 0.11426003, 0.09343856, 0.14176125, 0.07885275, 0.17379696, 262.87233024, 231.11768474, 189.00138229, 286.74533983, 159.49816108, 351.54508142, 1072.68584965, 943.10675373, 771.24552499, 1170.10287161, 650.85366832, 1434.52692037
6.37553, 0.14236131, 0.97866483, 1.8990054, 1.7660881, 1.1841283, 2.7186337, 0.84094033, 4.0848146, 0.11944271, 0.11518681, 0.09431829, 0.14291305, 0.0794839, 0.17517928, 241.58311564, 232.9751823, 190.76682798, 289.05389519, 160.76298765, 354.31509326, 985.74155968, 950.61825392, 778.39376336, 1179.43854115, 655.96785505, 1445.72650169
6.38121, -0.23795919, 0.96208434, 1.6512617, 1.7601928, 1.1798328, 2.709885, 0.83782419, 4.0730888, 0.11179031, 0.11541874, 0.09449448, 0.14320943, 0.07962925, 0.17557316, 226.08867479, 233.42693868, 191.10897675, 289.6318277, 161.04502087, 355.08538182, 922.45199169, 952.39243939, 779.73324578, 1181.71092189, 657.07094967, 1448.76437524
6.38688, -0.3919694, 0.94848053, 1.5529676, 1.7548102, 1.1757562, 2.7015045, 0.83461752, 4.0607989, 0.10881432, 0.11566979, 0.09468114, 0.14351844, 0.07977166, 0.17595864, 220.05337516, 233.91706798, 191.47208893, 290.23493357, 161.32088101, 355.83820762, 897.76170368, 954.32203808, 781.15733802, 1184.08458055, 658.1480919, 1451.72922376
6.39254, -0.44746236, 0.92760189, 1.5151763, 1.7784637, 1.1920185, 2.7366326, 0.84896387, 4.1100647, 0.10788331, 0.11688134, 0.09568947, 0.14498762, 0.0807546, 0.17768346, 218.15396698, 236.34914365, 193.49646188, 293.18367108, 163.29622102, 359.29887692, 889.94635113, 964.17251034, 789.35750101, 1196.02564144, 666.15738445, 1465.73875739
6.39819, -0.19237066, 0.9479693, 1.66922, 1.7828957, 1.1947653, 2.7428351, 0.85127247, 4.1187952, 0.1136597, 0.11746614, 0.09615924, 0.14569665, 0.08116784, 0.17853971, 229.81683173, 237.51334284, 194.43137331, 294.59467511, 164.11917971, 361.00244417, 937.45364486, 968.84874476, 793.11161943, 1201.6911462, 669.46412084, 1472.57733272
6.40382, 0.11910379, 0.9644018, 1.8707076, 1.7867428, 1.1971478, 2.7481345, 0.85335052, 4.1259694, 0.12077035, 0.11802891, 0.09661204, 0.14637818, 0.08156824, 0.17935784, 244.06282909, 238.52269419, 195.24169607, 295.81328751, 164.8399274, 362.46133627, 995.56355443, 972.96463425, 796.41589681, 1206.66030568, 672.40318669, 1478.52623696
6.40944, 0.4713331, 0.97319932, 2.1178354, 1.7699828, 1.1870498, 2.725925, 0.84353044, 4.0961114, 0.1289757, 0.11790882, 0.09655978, 0.14632507, 0.08139771, 0.17936911, 260.4457316, 238.09795517, 194.98697968, 295.48000242, 164.36960907, 362.20715269, 1062.42775204, 971.26519879, 795.40400691, 1205.3419068, 670.50756868, 1477.5397878
6.41505, 0.6026491, 0.96378969, 2.2032469, 1.7631062, 1.1807745, 2.7137497, 0.83871792, 4.0792528, 0.1320404, 0.11811757, 0.09666266, 0.14654134, 0.08146728, 0.17966586, 266.42832803, 238.33512498, 195.04386676, 295.68800678, 164.38295251, 362.52597202, 1086.86980836, 972.26617576, 795.66347789, 1206.23197105, 670.58510412, 1478.89128998
6.42064, 0.42183256, 0.93947903, 2.0481511, 1.7634321, 1.1821189, 2.7157418, 0.83953787, 4.082321, 0.12778386, 0.11856988, 0.09707906, 0.14714287, 0.08181165, 0.180405, 257.63831594, 239.06105194, 195.73118962, 296.67004236, 164.94896724, 363.73327313, 1051.04827746, 975.26140838, 798.49508776, 1210.28013967, 672.91748613, 1483.86791298
6.42623, -0.10610868, 0.91170006, 1.6821246, 1.7703257, 1.1870544, 2.7268066, 0.8435895, 4.098084, 0.1162401, 0.11924866, 0.09764774, 0.1479974, 0.08231756, 0.18143344, 234.17836711, 240.23942481, 196.72203277, 298.15689743, 165.83770351, 365.51745431, 955.37584058, 980.10309513, 802.56549627, 1216.38860169, 676.56691498, 1491.19899275
6.4318, -0.98367569, 0.90194011, 1.2562073, 1.7758621, 1.1904385, 2.7341523, 0.84688961, 4.1080186, 0.10083143, 0.11988639, 0.09815643, 0.14875673, 0.08279015, 0.1823398, 202.97363229, 241.33126347, 197.58885712, 299.44724266, 166.65654329, 367.04994886, 828.09946001, 984.59236653, 806.13045172, 1221.6961245, 679.93163418, 1497.50418816
6.43736, -1.5685361, 0.81233608, 1.0835149, 1.7681978, 1.1854765, 2.7237171, 0.84262484, 4.0939165, 0.09400058, 0.12008217, 0.09832401, 0.149037, 0.08289536, 0.18271853, 189.07019477, 241.52998288, 197.76621523, 299.76893593, 166.73345765, 367.51504106, 771.40331984, 985.43840217, 806.8829419, 1223.0523835, 680.26979563, 1499.45539066
6.44291, -1.6413124, 0.80968734, 1.0698884, 1.7725645, 1.1884039, 2.729998, 0.84487455, 4.102838, 0.09376479, 0.12069008, 0.09882176, 0.14977927, 0.08332334, 0.18361694, 188.44167834, 242.55417132, 198.60480813, 301.01552051, 167.45720502, 369.02000364, 768.86680279, 989.6528828, 810.33370746, 1228.18286745, 683.24739497, 1505.65009221
6.44844, -1.2086105, 0.92094959, 1.2066267, 1.7844386, 1.1957037, 2.7462874, 0.85154347, 4.1253759, 0.09995883, 0.12155855, 0.09950536, 0.15080221, 0.0839727, 0.18482745, 200.72404785, 244.0977327, 199.81345417, 302.82096084, 168.6228217, 371.14593179, 819.01037008, 995.98716016, 815.29489267, 1235.59438874, 688.0283707, 1514.37941895
6.45396, -0.23853239, 0.95515705, 1.6456761, 1.7816218, 1.1940252, 2.7426935, 0.84981188, 4.1207487, 0.11715254, 0.1218954, 0.09978983, 0.15124053, 0.08418621, 0.18538202, 235.12339814, 244.64223057, 200.27669462, 303.53746825, 168.960454, 372.05893102, 959.40473208, 998.24566817, 817.21517323, 1238.56360408, 689.43142362, 1518.16068439
6.45948, 0.60295099, 0.97902763, 2.2266599, 1.7731683, 1.1888879, 2.7318419, 0.84439157, 4.1063861, 0.13674491, 0.12202792, 0.09992052, 0.1514649, 0.08420855, 0.18570095, 274.3274714, 244.80333823, 200.45311521, 303.85762384, 168.93292466, 372.53943111, 1119.41601355, 998.94033794, 817.96557228, 1239.91625128, 689.34481886, 1520.17806576
6.46497, 1.0615935, 1.0079561, 2.6263024, 1.7727726, 1.1881476, 2.7309644, 0.84319705, 4.1056694, 0.14902651, 0.12243841, 0.10023661, 0.15196696, 0.08444145, 0.18633016, 298.83690778, 245.52085281, 201.00046687, 304.73328128, 169.32707559, 373.64042426, 1219.47462372, 1001.9058617, 820.22990574, 1243.53616921, 690.97914755, 1524.72805037
6.47046, 1.177515, 1.0511577, 2.7774189, 1.770709, 1.1858268, 2.726695, 0.84207021, 4.1003519, 0.15379043, 0.12279543, 0.10048917, 0.15237963, 0.08468037, 0.18686122, 308.25500815, 246.12914628, 201.4188345, 305.4272127, 169.73194961, 374.54155834, 1257.95525817, 1004.42635338, 821.96841981, 1246.41533159, 692.65767903, 1528.46348077
6.47594, 0.88353957, 1.0872047, 2.5720285, 1.7723627, 1.1873455, 2.7299366, 0.84250243, 4.1049346, 0.14851552, 0.12328501, 0.10090728, 0.15300663, 0.08500012, 0.18762344, 297.5504706, 247.00119476, 202.16748503, 306.5483859, 170.29752423, 375.90307149, 1214.31787952, 1008.02383694, 825.05529646, 1251.03880759, 694.99244309, 1534.07863802
6.4814, 0.2890983, 1.0734758, 2.1161088, 1.7924532, 1.2012312, 2.7591989, 0.85450665, 4.1449292, 0.13518655, 0.12441948, 0.10185393, 0.15436754, 0.08590574, 0.18920083, 270.72501161, 249.16285414, 203.97300131, 309.13692915, 172.03511726, 378.89418732, 1104.88472575, 1016.88510464, 832.45597545, 1261.65170021, 702.11086972, 1546.34548822
6.48685, 0.26558069, 1.0679032, 2.0918779, 1.7702989, 1.1858462, 2.7269272, 0.84134814, 4.1010197, 0.13488734, 0.12408701, 0.10155871, 0.15400676, 0.08554426, 0.18886389, 270.00387009, 248.38486149, 203.28999556, 308.27520497, 171.23387812, 378.04870176, 1101.98478371, 1013.74968356, 829.70100286, 1258.18413256, 698.86823506, 1542.95535359
6.49229, 0.33320619, 1.0765743, 2.1517295, 1.7853159, 1.1965732, 2.7494808, 0.85055428, 4.1318592, 0.13729146, 0.12505677, 0.10238099, 0.15519403, 0.08631787, 0.19024902, 274.69070485, 250.21172853, 204.84235614, 310.50991503, 172.70350192, 380.64741396, 1121.15788129, 1021.24624708, 836.0698704, 1267.35500074, 704.8942279, 1553.62318642
6.49772, 0.76213818, 1.1227115, 2.5211724, 1.7910952, 1.2004588, 2.7578019, 0.85339514, 4.1434769, 0.14914402, 0.12570828, 0.10291489, 0.15598617, 0.08677201, 0.19119962, 298.2672875, 251.39908206, 205.81545448, 311.9506435, 173.53194529, 382.37264357, 1217.43510815, 1026.13354361, 840.07522978, 1273.2863486, 708.30389867, 1560.72724094
6.50314, 1.3106288, 1.1444867, 3.0059818, 1.7966176, 1.2042204, 2.7658079, 0.85599676, 4.154651, 0.16344554, 0.12635945, 0.10345057, 0.15678008, 0.08721997, 0.192153, 326.7064683, 252.57617641, 206.78429406, 313.38309541, 174.34143646, 384.08896819, 1333.56903954, 1030.97979888, 844.06388967, 1279.18493847, 711.63678879, 1567.79619046
6.50854, 1.7379796, 1.1430602, 3.3961426, 1.8115939, 1.2140821, 2.7866072, 0.86418159, 4.1844491, 0.17436634, 0.12735034, 0.10425424, 0.15794561, 0.08795736, 0.19354806, 348.35434557, 254.42436463, 208.2822698, 315.54852268, 175.72387794, 386.67617912, 1421.99063349, 1038.56624164, 850.21312507, 1288.07649272, 717.30900357, 1578.42125953
6.51393, 2.0220575, 1.139407, 3.6589325, 1.817243, 1.2173635, 2.7940425, 0.86771092, 4.1964071, 0.18165419, 0.12801909, 0.10477999, 0.1587394, 0.0884618, 0.19453916, 362.72313467, 255.6257264, 209.22240754, 316.96737344, 176.63858971, 388.45155448, 1480.70548086, 1043.51329691, 854.08603962, 1293.92167813, 721.07263894, 1585.73383054
6.51932, 2.0995293, 1.1440912, 3.7375554, 1.8094424, 1.2124423, 2.7833648, 0.86338732, 4.1801203, 0.18427755, 0.12821859, 0.10495646, 0.15902437, 0.08856894, 0.19488257, 367.76496624, 255.88740935, 209.4628826, 317.36687927, 176.75811813, 388.92953676, 1501.34996412, 1044.6252039, 855.10344959, 1295.60669596, 721.59074046, 1587.75141641
6.52469, 1.6139359, 1.129029, 3.2679979, 1.830355, 1.2249561, 2.8147292, 0.87454502, 4.2253554, 0.1729561, 0.12943826, 0.10589008, 0.16051415, 0.08947178, 0.19666479, 344.98446758, 258.18221514, 211.21216099, 320.16729508, 178.46363854, 392.27468252, 1408.4111178, 1054.03789559, 862.28101178, 1307.09414577, 728.584027, 1601.47506921
6.53005, 1.0447497, 1.1106535, 2.7470568, 1.8196777, 1.2184618, 2.7975162, 0.86899675, 4.2027232, 0.15916746, 0.12954412, 0.10600502, 0.16062264, 0.08952195, 0.19687286, 317.30787728, 258.25234311, 211.32602941, 320.20885613, 178.46625495, 392.47538831, 1295.47572295, 1054.36916273, 862.78267996, 1307.31957536, 728.62578335, 1602.36279594
6.53539, 0.23122567, 1.0633999, 2.0726197, 1.821575, 1.21946, 2.8006648, 0.87004486, 4.2071697, 0.1387752, 0.13009949, 0.10644759, 0.16131792, 0.08991308, 0.19771839, 276.50241249, 259.21650014, 212.09131935, 321.41761968, 179.14716376, 393.94367229, 1128.92747471, 1058.35108734, 865.9444068, 1312.31108781, 731.43721735, 1608.42659972
6.54073, -0.25033063, 1.0364383, 1.7330229, 1.8009323, 1.2063741, 2.7715228, 0.85916034, 4.163639, 0.12737909, 0.12985082, 0.10627644, 0.16108504, 0.08968774, 0.19743881, 253.654357, 258.5763909, 211.63192297, 320.77418015, 178.5982859, 393.16668408, 1035.68665562, 1055.78362887, 864.10642072, 1309.74110509, 729.22800778, 1605.32424103
6.54605, -0.51347546, 0.95533396, 1.5261601, 1.8206914, 1.2189433, 2.7993118, 0.86961689, 4.2057103, 0.11999034, 0.13105827, 0.10723536, 0.16250693, 0.09057539, 0.19918926, 238.80591802, 260.8334033, 213.42082278, 323.42283153, 180.26400704, 396.4283589, 975.10245892, 1065.04602161, 871.44896074, 1320.61383115, 736.06164362, 1618.7130987
6.55137, -0.35449952, 0.9120264, 1.5700742, 1.8298471, 1.2248408, 2.8139807, 0.87401347, 4.2257391, 0.12215826, 0.13187734, 0.10789531, 0.16353975, 0.09114269, 0.20040756, 243.00719702, 262.34116844, 214.63417317, 325.32662271, 181.30847725, 398.66709122, 992.30154234, 1071.25035496, 876.44244157, 1328.44670216, 740.35947832, 1627.92696823
6.55667, -0.26681858, 0.91660003, 1.6207175, 1.8439066, 1.2354792, 2.8369264, 0.88117727, 4.2566822, 0.12453883, 0.13283746, 0.10873487, 0.16476886, 0.09182961, 0.20183046, 247.70263016, 264.20827567, 216.26920131, 327.71852512, 182.64534174, 401.43253778, 1011.52051298, 1078.92310374, 883.15870247, 1338.27408466, 745.85203093, 1639.29323756
6.56196, -0.35207582, 0.94414931, 1.5981168, 1.8547868, 1.2438121, 2.852612, 0.88602872, 4.2798963, 0.1240941, 0.13368845, 0.10947735, 0.16579378, 0.09239975, 0.20307829, 246.77760399, 265.85723462, 217.71024847, 329.70295318, 183.74916935, 403.8481595, 1007.78893949, 1085.70622373, 889.0838426, 1346.43899672, 750.39378581, 1649.23275771
6.56724, -0.39879757, 0.91465888, 1.5546269, 1.8619309, 1.2488567, 2.8614297, 0.88804777, 4.293292, 0.12281835, 0.13441012, 0.11007951, 0.1666256, 0.09282572, 0.20410112, 244.20007255, 267.24800955, 218.87139384, 331.30213902, 184.56564451, 405.81482947, 997.30874381, 1091.4361077, 893.8668714, 1353.03203078, 753.76280258, 1657.34053053
6.5725, -0.30690991, 0.8960109, 1.5819671, 1.8422822, 1.2347072, 2.8351271, 0.88017873, 4.2547274, 0.12432456, 0.13416409, 0.10983486, 0.16643493, 0.09273499, 0.20388913, 247.15343938, 266.7141229, 218.3483554, 330.8675697, 184.35434147, 405.32538592, 1009.41715433, 1089.30635008, 891.77223717, 1351.32006057, 752.93483766, 1655.418588
6.57776, -0.51318383, 0.91572528, 1.4899505, 1.839494, 1.2333313, 2.8314372, 0.87857156, 4.2496289, 0.12107729, 0.13453211, 0.11015815, 0.16690918, 0.09297482, 0.20448067, 240.65707813, 267.40031049, 218.95385505, 331.75401398, 184.79971188, 406.4323074, 982.93119404, 1092.16029928, 894.28732308, 1355.00427255, 754.7893578, 1660.017633
6.58301, -0.77766179, 0.92051587, 1.3775225, 1.8432814, 1.2359359, 2.8359432, 0.87912688, 4.256715, 0.11682948, 0.13514467, 0.11066265, 0.16763005, 0.09333164, 0.2053716, 232.17409291, 268.57168706, 219.91881186, 333.12955985, 185.47705281, 408.13298333, 948.32877604, 1096.99689608, 898.27135777, 1360.68733508, 757.59196158, 1667.04324195
6.58824, -0.74072331, 0.92026688, 1.3902394, 1.8327236, 1.2285351, 2.8218234, 0.87467814, 4.2361156, 0.11778207, 0.13523306, 0.11072053, 0.16780284, 0.09342401, 0.20559771, 234.02651999, 268.70067942, 219.99563449, 333.41504552, 185.6283972, 408.51139947, 955.94111346, 1097.57657674, 898.62837685, 1361.91893924, 758.24661547, 1668.66918369
6.59346, -0.6536424, 0.91851802, 1.4308873, 1.8541965, 1.2433107, 2.8501255, 0.88289112, 4.2784447, 0.11991576, 0.13650591, 0.11177982, 0.16924099, 0.09419485, 0.20735596, 238.22420123, 271.18211489, 222.06136267, 336.21350703, 187.12712245, 411.93256526, 973.13497933, 1107.76655101, 907.11052215, 1373.41681711, 764.40574676, 1682.72571093
6.59868, -0.44021076, 0.91990675, 1.5471335, 1.8826836, 1.2624135, 2.8924733, 0.89995917, 4.3371281, 0.12513755, 0.13804237, 0.11303802, 0.17110331, 0.09544104, 0.2095197, 248.55349168, 274.18560061, 224.52090731, 339.85264388, 189.56902515, 416.15689856, 1015.37975695, 1120.09091738, 917.2029037, 1388.35102501, 774.41901693, 1700.06579936
6.60388, -0.21514367, 0.93513565, 1.680654, 1.8913857, 1.2679598, 2.9063601, 0.90466884, 4.3574106, 0.13089665, 0.13886072, 0.11369519, 0.17213298, 0.09603603, 0.21076748, 259.81592635, 275.62376639, 225.67287141, 341.66565426, 190.62130061, 418.35104219, 1061.40760722, 1125.98625687, 921.92540243, 1395.78250517, 778.73170215, 1709.05989065
6.60907, -0.21459364, 0.95121473, 1.6968916, 1.9060323, 1.2781154, 2.9277025, 0.9125147, 4.3883049, 0.13200607, 0.13990459, 0.11456498, 0.1733925, 0.09680255, 0.21228301, 261.79347655, 277.45777456, 227.20443495, 343.87075513, 191.97810711, 420.99813113, 1069.4940999, 1133.48681097, 928.18891386, 1404.80102328, 784.28024857, 1719.88631364
6.61425, -0.30678916, 0.92800501, 1.6350017, 1.9219979, 1.2896546, 2.9495757, 0.91980942, 4.4194572, 0.13005046, 0.14100329, 0.115502, 0.17467573, 0.09754426, 0.21381455, 257.69169213, 279.39444522, 228.86428177, 346.11553008, 193.2814787, 423.66811374, 1052.74494512, 1141.406956, 934.97665277, 1413.98184673, 789.61063123, 1730.80653654
6.61942, -0.50120973, 0.89291979, 1.5061689, 1.925462, 1.2919643, 2.9548951, 0.9214192, 4.4271934, 0.12528069, 0.14164942, 0.11603061, 0.17547625, 0.09798869, 0.21478876, 248.02308999, 280.42888933, 229.7103336, 347.39719688, 193.99203761, 425.22571795, 1013.25339068, 1145.64141174, 938.43994287, 1419.22829712, 792.51931697, 1737.18261692
6.62458, -0.82981253, 0.87379572, 1.3379178, 1.9112037, 1.2819718, 2.934026, 0.91437854, 4.398018, 0.11851279, 0.1416459, 0.11600848, 0.17550217, 0.09797461, 0.2148716, 234.41662643, 280.17358321, 229.46313971, 347.14081178, 193.79238523, 425.01298316, 957.67378132, 1144.6069289, 937.43705824, 1418.19144375, 791.70956932, 1736.32645815
6.62972, -1.5575768, 0.87865316, 1.1261695, 1.9114175, 1.2820406, 2.9344361, 0.91428023, 4.3989885, 0.10913429, 0.14217955, 0.11644216, 0.17616583, 0.09833294, 0.21569286, 215.67316353, 280.97779954, 230.11509987, 348.14210948, 194.32733398, 426.2561337, 881.10680008, 1147.90104524, 940.10759603, 1422.29276483, 793.9009778, 1741.41822665
6.63486, -2.0017219, 0.78795983, 1.0186237, 1.9278686, 1.2939212, 2.9588267, 0.92124687, 4.4330015, 0.10418066, 0.143324, 0.11741785, 0.17755788, 0.09907594, 0.21733473, 205.69727951, 282.98301835, 231.83317013, 350.57538862, 195.61838643, 429.11193983, 840.35790043, 1156.10189752, 947.13375191, 1432.24450138, 799.18148113, 1753.09858092
6.63998, -1.9596383, 0.73155719, 0.99309181, 1.9489863, 1.3086949, 2.9905428, 0.93035337, 4.4775869, 0.10325273, 0.14464761, 0.11852939, 0.17917684, 0.09993804, 0.21924458, 203.67885836, 285.33539313, 233.81397049, 353.4485978, 197.14021209, 432.48720503, 832.1181814, 1165.72122572, 955.23343697, 1443.99377916, 805.40492072, 1766.90143212
6.6451, -2.0518594, 0.76619893, 0.99417085, 1.9677046, 1.3217278, 3.0185234, 0.94213053, 4.5192842, 0.10369941, 0.14589007, 0.11956851, 0.18069372, 0.10094884, 0.22109586, 204.37057129, 287.51982595, 235.64534159, 356.11077939, 198.94974422, 435.73522817, 834.95058985, 1174.6546812, 962.72284074, 1454.88121614, 812.80394354, 1780.18480585
6.6502, -2.0089539, 0.76188959, 1.005627, 1.9947649, 1.3387053, 3.0576045, 0.95632824, 4.5724253, 0.10468888, 0.14744429, 0.12078822, 0.18254618, 0.10209056, 0.22323147, 206.13185614, 290.31702861, 237.83137283, 359.43246871, 201.01577545, 439.54157587, 842.15283275, 1186.09181821, 971.66138264, 1468.46332914, 821.25105693, 1795.74952733
6.6553, -2.0191087, 0.77293548, 1.01544, 2.0158211, 1.3550101, 3.0877357, 0.96658079, 4.6177484, 0.10554688, 0.1487114, 0.1219241, 0.18405107, 0.10297632, 0.22507819, 207.73022793, 292.68371408, 239.96274997, 362.23684589, 202.67101567, 442.98365015, 848.68967664, 1195.77034664, 980.37686043, 1479.93228847, 828.02007424, 1809.826401
6.66038, -2.1650243, 0.79870064, 1.0161175, 2.0332725, 1.3674318, 3.1152634, 0.97486876, 4.6559725, 0.10593276, 0.14984979, 0.12288848, 0.18548369, 0.10376035, 0.22675848, 208.39759562, 294.79392663, 241.75394856, 364.89517847, 204.12388018, 446.0935478, 851.42299213, 1204.40126159, 987.70271142, 1490.80484227, 833.962428, 1822.54647474
6.66545, -2.0005481, 0.78120295, 1.038379, 2.028833, 1.3641477, 3.1076115, 0.97303848, 4.6461646, 0.10744423, 0.1501856, 0.1231504, 0.18587394, 0.10400881, 0.2272754, 211.27669703, 295.32267984, 242.16108181, 365.49968794, 204.52135351, 446.91089919, 863.19268181, 1206.5711912, 989.37401322, 1493.28657759, 835.59303086, 1825.90045672
6.67051, -1.9618184, 0.80923424, 1.0614026, 2.0172121, 1.3552571, 3.0904081, 0.96738732, 4.6219146, 0.10899306, 0.15025694, 0.12315998, 0.18598019, 0.10405404, 0.22744151, 214.225623, 295.3296993, 242.07067796, 365.54366147, 204.5179996, 447.03579495, 875.24790551, 1206.60963488, 989.01266294, 1493.47832253, 835.58609042, 1826.42551227
6.67556, -1.9488112, 0.84354107, 1.0934494, 2.010154, 1.3499667, 3.0804474, 0.96376315, 4.607525, 0.11099889, 0.15049912, 0.12333343, 0.18630572, 0.10420881, 0.22785215, 218.06863049, 295.67085425, 242.30109608, 366.01657227, 204.72883223, 447.6387775, 890.95631536, 1208.01334087, 989.96215677, 1495.42268344, 836.45431075, 1828.90402396
6.6806, -1.979408, 0.92668114, 1.1371853, 2.0296374, 1.3642934, 3.1095093, 0.97318812, 4.6504045, 0.11358014, 0.15173857, 0.12440581, 0.18781605, 0.10507156, 0.22968474, 223.03696183, 297.96856577, 244.2952997, 368.81379089, 206.32869028, 451.03120206, 911.262793, 1217.411075, 998.11804865, 1506.86362665, 842.99775713, 1842.7795534
6.68563, -1.3641412, 0.94748322, 1.2795469, 2.0292367, 1.3643576, 3.109969, 0.97252444, 4.6503199, 0.12088973, 0.15223961, 0.12483185, 0.18846874, 0.10539295, 0.2304638, 237.2802555, 298.8132499, 245.01778195, 369.92316387, 206.86344785, 452.35033009, 969.46473829, 1220.87237516, 1001.07823702, 1511.40878747, 845.18965943, 1848.18451689
6.69065, -0.67955645, 0.99781147, 1.5764242, 2.0315098, 1.3649403, 3.1118473, 0.97426806, 4.6546657, 0.13464167, 0.15284542, 0.1252852, 0.18916993, 0.10584789, 0.23135943, 264.14796226, 299.86113394, 245.79188848, 371.12469784, 207.65861382, 453.89454751, 1079.24820403, 1225.16406148, 1004.2494818, 1516.3306966, 848.44563669, 1854.50938572
6.69566, -0.21642595, 1.0766596, 1.8958026, 2.0491553, 1.3782623, 3.1405006, 0.98299497, 4.6938176, 0.14815911, 0.15403494, 0.12632745, 0.19069146, 0.10668601, 0.23312825, 290.52899825, 302.05106143, 247.71874314, 373.93177385, 209.20332229, 457.14716824, 1187.04517319, 1234.12208999, 1012.13076877, 1527.8127482, 854.76422471, 1867.81471991
6.70066, 0.1848868, 1.1519124, 2.2134654, 2.0515437, 1.3801388, 3.1449084, 0.98386242, 4.6998837, 0.16064466, 0.15465726, 0.12685025, 0.19148464, 0.10710189, 0.23408495, 314.85931298, 303.12416584, 248.62314588, 375.30484841, 209.91687906, 458.80033922, 1286.46516147, 1238.51721349, 1015.83469926, 1533.43602206, 857.68703856, 1874.58534062
6.70565, 0.53884678, 1.1774703, 2.4970565, 2.0674332, 1.3904683, 3.1671707, 0.99115621, 4.7324003, 0.17122331, 0.15579892, 0.1277701, 0.19283436, 0.10787474, 0.2357162, 335.41824575, 305.20260895, 250.29550185, 377.75327151, 211.32143535, 461.75673149, 1370.47757258, 1247.02020823, 1022.67654233, 1543.45326509, 863.43331474, 1886.68103929
6.71063, 0.95726843, 1.1937664, 2.8391086, 2.0605062, 1.3860961, 3.1582854, 0.98828395, 4.720009, 0.18321713, 0.15608531, 0.12801821, 0.19324166, 0.10809757, 0.23623622, 358.72442603, 305.60250485, 250.64937011, 378.35165072, 211.64636696, 462.53154802, 1465.71657816, 1248.66506205, 1024.13136773, 1545.91169877, 864.7685138, 1889.86338443
6.7156, 1.1994283, 1.2247484, 3.0715085, 2.0500687, 1.3783713, 3.142042, 0.98326339, 4.6972291, 0.19124277, 0.15624041, 0.12811273, 0.19342614, 0.1082042, 0.2364994, 374.23846709, 305.74317576, 250.70077454, 378.51104589, 211.74223821, 462.80009153, 1529.11910814, 1249.2508744, 1024.35045694, 1546.57664514, 865.16788339, 1890.97734585
6.72056, 1.2888213, 1.2586877, 3.1854034, 2.0363297, 1.3674924, 3.120034, 0.97631339, 4.6682191, 0.19544892, 0.15626982, 0.12806001, 0.19343307, 0.10820459, 0.2366065, 382.26331267, 305.63595773, 250.46258588, 378.32066357, 211.62892322, 462.76021589, 1561.92216046, 1248.82393782, 1023.38636819, 1545.8125554, 864.7126052, 1890.83129932
6.7255, 0.90951988, 1.2460145, 2.8620006, 2.0538563, 1.3808475, 3.1480266, 0.985185, 4.706606, 0.18592275, 0.15750078, 0.1291429, 0.19499204, 0.10908288, 0.2384249, 363.43411992, 307.87602046, 252.44321126, 381.16238327, 213.23069994, 466.0631425, 1484.99972793, 1257.98812376, 1031.48845828, 1557.43779803, 871.26528314, 1904.34414899
6.73044, 0.45813864, 1.2059193, 2.4813985, 2.0758811, 1.3955706, 3.1800169, 0.99455231, 4.752576, 0.17374154, 0.15891198, 0.13029607, 0.19668449, 0.10999406, 0.24044732, 339.43567778, 310.46344227, 254.55705438, 384.25890869, 214.89338465, 469.7575472, 1386.9542071, 1268.57194338, 1040.13514381, 1570.10457333, 878.06704901, 1919.45705492
6.73537, 0.19962124, 1.1707154, 2.270973, 2.0840267, 1.4009795, 3.1914819, 0.99856138, 4.768731, 0.16681196, 0.15979855, 0.13101985, 0.19775041, 0.11061361, 0.24172558, 325.71590831, 312.02157478, 255.82847105, 386.12611724, 215.98339713, 471.99173904, 1330.90666905, 1274.95029926, 1045.33984852, 1577.74861905, 882.52902704, 1928.60384527
6.74028, -0.09335473, 1.1594931, 2.0813659, 2.0956138, 1.4080168, 3.20729, 1.0028981, 4.7928352, 0.16027514, 0.16082278, 0.13182442, 0.19895784, 0.11125521, 0.24321378, 312.77616921, 313.84489121, 257.25472314, 388.26527786, 217.11400717, 474.63054813, 1278.04550432, 1282.41244618, 1051.17740655, 1586.50415764, 887.15704105, 1939.40427043
6.74519, -0.44918907, 1.194331, 1.9055235, 2.1016555, 1.4111544, 3.2171034, 1.0068105, 4.8066192, 0.15391512, 0.16164225, 0.13245288, 0.19998924, 0.11187885, 0.24445222, 300.19344131, 315.26431051, 258.33384741, 390.05563351, 218.20661538, 476.77547045, 1226.64230833, 1288.22448582, 1055.5967696, 1593.83476394, 891.62996103, 1948.18701259
6.75009, -0.40027375, 1.171131, 1.9176343, 2.1004805, 1.4120175, 3.2169661, 1.0078784, 4.8059015, 0.15496924, 0.1621892, 0.13297887, 0.20071778, 0.11234835, 0.24532965, 302.07657993, 316.15021979, 259.21146145, 391.25275012, 218.99703248, 478.21323753, 1234.34885366, 1291.85672548, 1059.19290525, 1598.74156324, 894.86823528, 1954.08052386
6.75498, -0.10753467, 1.1379649, 2.0592254, 2.1089092, 1.4162787, 3.2280085, 1.010059, 4.8227207, 0.16113914, 0.16307149, 0.133636, 0.20175134, 0.11285543, 0.24660118, 314.00154274, 317.76698933, 260.40792705, 393.13994575, 219.9141681, 480.5359615, 1283.08908072, 1298.47564017, 1064.09212141, 1606.46844978, 898.6244632, 1963.59049614
6.75985, 0.10354214, 1.1604218, 2.2053846, 2.1076088, 1.4158885, 3.2258937, 1.0086194, 4.8197931, 0.16733309, 0.16358168, 0.13407697, 0.20237865, 0.11316271, 0.2473739, 325.96466226, 318.65691968, 261.18178115, 394.23336616, 220.44081636, 481.88404796, 1331.98626872, 1302.12471041, 1067.26460385, 1610.95201779, 900.7851907, 1969.11815699
6.76472, 0.23870845, 1.1952104, 2.3304059, 2.0979428, 1.4096759, 3.211911, 1.0044101, 4.8007478, 0.17260618, 0.16377114, 0.13424564, 0.20263866, 0.11331727, 0.24773936, 336.12520333, 318.92026325, 261.42368365, 394.60905233, 220.66874647, 482.43603354, 1373.51863878, 1303.21356899, 1068.26354753, 1612.50296926, 901.72540847, 1971.3930331
6.76958, 0.20876103, 1.2153526, 2.3316769, 2.0925058, 1.4068137, 3.2051419, 1.0031564, 4.7898039, 0.17325388, 0.16412779, 0.13457583, 0.20312922, 0.11364049, 0.24831768, 337.27343663, 319.5076699, 261.97885958, 395.43179267, 221.22401848, 483.40019296, 1378.2243365, 1305.62682537, 1070.54277243, 1615.88094672, 904.00337818, 1975.35245247
6.77443, 0.04555288, 1.2265177, 2.2440346, 2.0998795, 1.4115268, 3.2154278, 1.0062851, 4.8056914, 0.17056078, 0.16499151, 0.13527233, 0.20416617, 0.11421547, 0.24959872, 331.91827313, 321.08023693, 263.24549762, 397.31573879, 222.26798326, 485.72932876, 1356.35471533, 1312.06603739, 1075.72948193, 1623.59568429, 908.27848772, 1984.89001292
6.77926, 0.04262024, 1.2574778, 2.2773434, 2.1023945, 1.412723, 3.2188218, 1.0067774, 4.8117024, 0.17242437, 0.16566909, 0.1358041, 0.20499008, 0.11464394, 0.25063041, 335.43012649, 322.28857519, 264.18996206, 398.78266523, 223.02550612, 487.57023372, 1370.71941754, 1317.01708697, 1079.5998401, 1629.60658404, 911.38322921, 1992.43280195
6.78409, 0.43881068, 1.3151464, 2.61195, 2.0984019, 1.4105393, 3.2139836, 1.0057099, 4.8039289, 0.18530942, 0.16609609, 0.13617822, 0.20555919, 0.11498771, 0.25131207, 360.37144177, 323.00725211, 264.82594651, 399.75119062, 223.61673411, 488.72687704, 1472.65596927, 1319.96740808, 1082.20981395, 1633.58110233, 913.80858788, 1997.17976899
6.78891, 0.98100061, 1.396844, 3.115083, 2.1084966, 1.4164543, 3.2281112, 1.0091615, 4.8247528, 0.20308985, 0.16708592, 0.13694768, 0.20674149, 0.11559359, 0.25274987, 394.81061913, 324.81828307, 266.22896113, 401.9094865, 224.71618369, 491.35066404, 1613.40813925, 1327.38187955, 1087.95445711, 1642.41792227, 918.31096281, 2007.92258916
6.79372, 1.9016373, 1.4582375, 3.9936414, 2.1082679, 1.4169643, 3.2276577, 1.0102364, 4.824753, 0.23077249, 0.16767272, 0.13746083, 0.20746424, 0.1160676, 0.25365127, 448.46713676, 325.84344533, 267.13177211, 403.1715017, 225.55766874, 492.92816471, 1832.69659913, 1331.58513778, 1091.65521872, 1647.5923863, 921.75934092, 2014.39012365
6.79851, 2.7952262, 1.4890739, 4.8907255, 2.1170061, 1.4229487, 3.241084, 1.014741, 4.8442459, 0.25629305, 0.16862084, 0.13824353, 0.20863892, 0.11674218, 0.25507229, 497.88374726, 327.56867216, 268.55666009, 405.30918807, 226.78739349, 495.51225022, 2034.66292237, 1338.64950492, 1097.4896888, 1656.34564613, 926.79446424, 2024.97150921
6.8033, 1.3739518, 1.2191911, 3.2139115, 2.0479596, 1.3806654, 3.1374015, 0.98247372, 4.6921962, 0.20845239, 0.16639896, 0.13662625, 0.20595625, 0.11525251, 0.25187091, 405.53247431, 323.40950113, 265.19133931, 400.55495624, 224.07220113, 489.93006888, 1657.25446218, 1321.64961577, 1083.73449289, 1636.9132699, 915.69646996, 2002.15480693
6.80808, 1.4471938, 1.2550524, 3.3246414, 2.0551655, 1.3844433, 3.1468312, 0.98765275, 4.7056895, 0.21269304, 0.16722618, 0.13725193, 0.2069272, 0.11592657, 0.25304193, 413.47762507, 324.8121845, 266.36748201, 402.20419477, 224.78871211, 491.94373909, 1689.70960163, 1327.37114078, 1088.532159, 1643.63982115, 918.61716855, 2010.36769347
6.81285, 1.2638994, 1.2741326, 3.1918905, 2.0588366, 1.3868104, 3.1524389, 0.98895864, 4.714041, 0.20907487, 0.16791472, 0.13781179, 0.20777877, 0.11637693, 0.25408236, 406.25504664, 325.93946277, 267.28358378, 403.61547031, 225.52998805, 493.65261448, 1660.18046069, 1331.96702891, 1092.26700548, 1649.39370716, 921.6389619, 2017.33475484
6.81761, 1.2616769, 1.3077692, 3.2327146, 2.0386511, 1.3772064, 3.1279447, 0.97188311, 4.6805273, 0.2110885, 0.16763023, 0.13777817, 0.20763972, 0.11574118, 0.25399682, 410.00164036, 325.40172237, 266.51686949, 402.85670916, 225.44823182, 493.19791049, 1675.47736329, 1329.75863055, 1089.12486638, 1646.27950332, 921.2973116, 2015.46006971
6.82236, 1.0295062, 1.3196177, 3.0560548, 2.0631383, 1.3909643, 3.1599527, 0.98860983, 4.7252587, 0.20590679, 0.16918205, 0.13891467, 0.20937769, 0.11711232, 0.2560371, 399.49929907, 328.00904561, 268.99963638, 406.19519755, 226.81067042, 496.87860819, 1632.54591163, 1340.4024178, 1099.2616448, 1659.9085671, 926.85727752, 2030.48451463
6.8271, 1.2450839, 1.3711861, 3.2880609, 2.0672418, 1.392981, 3.1654563, 0.99148124, 4.7333106, 0.21427695, 0.16990304, 0.13946914, 0.21024403, 0.11766513, 0.25709168, 415.69368288, 328.90292477, 269.68154336, 407.55595172, 228.2009578, 498.68560102, 1698.70978517, 1344.04403939, 1102.03906255, 1665.45538629, 932.53088988, 2037.85177661
6.83183, 1.7490201, 1.3819949, 3.7483662, 2.07425, 1.3966887, 3.1746087, 0.99658885, 4.7463471, 0.22953463, 0.17074884, 0.14011254, 0.21123813, 0.11835462, 0.25828962, 445.11526171, 330.49170578, 270.56296011, 409.13000434, 229.19310296, 500.72182467, 1818.92419728, 1350.52516137, 1105.63163604, 1671.87362185, 936.57736927, 2046.15550475
6.83655, 2.4991947, 1.3767105, 4.4553049, 2.0633277, 1.3906381, 3.1607863, 0.98866719, 4.7276414, 0.25106949, 0.17085958, 0.14026919, 0.21147196, 0.11827155, 0.25862916, 486.24498036, 330.65604808, 270.94781785, 409.39897983, 228.90788727, 500.87606162, 1986.98032667, 1351.18528513, 1107.19494361, 1672.95859399, 935.40393628, 2046.76844126
6.84126, 3.0895582, 1.3857794, 5.0377656, 2.0526431, 1.385774, 3.1490145, 0.97755354, 4.7122513, 0.26786047, 0.17098042, 0.14048691, 0.21177612, 0.117994, 0.25906209, 518.63087258, 330.82243295, 271.17063212, 409.73349199, 228.64332989, 501.36775213, 2119.30318853, 1351.85364784, 1108.09598053, 1674.31123356, 934.31487345, 2048.76017203
6.84597, 3.242946, 1.3992424, 5.2095569, 2.0661429, 1.3925928, 3.1655963, 0.98915702, 4.7353368, 0.27329646, 0.17211304, 0.14130115, 0.21304011, 0.11908751, 0.26056078, 528.56887192, 332.5782915, 272.2919257, 411.80804458, 230.50354075, 503.98787452, 2159.89460694, 1359.01695379, 1112.66836373, 1682.77403727, 941.90819967, 2059.44910865
6.85066, 2.9974739, 1.4059007, 4.9743165, 2.0750392, 1.3981585, 3.1781222, 0.99366704, 4.753137, 0.26794961, 0.17306114, 0.14205765, 0.21417645, 0.11975864, 0.26192478, 517.92209635, 334.17458178, 273.62713539, 413.78057847, 231.59082157, 506.28216229, 2116.3702277, 1365.52802189, 1118.11472595, 1690.81972607, 946.34294081, 2068.80629853
6.85534, 2.4013055, 1.3856452, 4.3706809, 2.0689884, 1.3934423, 3.1693566, 0.99175193, 4.7413504, 0.25203069, 0.17340352, 0.14230605, 0.21461715, 0.12005504, 0.26250036, 486.66506301, 334.60105561, 274.27748394, 414.39404965, 231.24392468, 507.03823931, 1988.6280834, 1367.25872986, 1120.76240654, 1693.31169906, 944.9171467, 2071.87768075
6.86002, 1.7211195, 1.3268964, 3.6654277, 2.0575539, 1.3867088, 3.1544051, 0.98456391, 4.7211138, 0.2316029, 0.17352309, 0.14245389, 0.21485249, 0.12003382, 0.26284753, 446.73596832, 334.38738013, 273.95970018, 414.35852222, 231.85611652, 507.29400229, 1825.45223136, 1366.37350131, 1119.4539537, 1693.15153156, 947.41031677, 2072.90443149
6.86468, 1.197095, 1.2454348, 3.1128036, 2.0465443, 1.3808576, 3.1410551, 0.97561116, 4.7033288, 0.21417279, 0.17365969, 0.14264708, 0.2151425, 0.11990211, 0.26326378, 412.81850604, 334.68921641, 274.35191472, 414.69586238, 231.13859427, 507.61800236, 1686.84368437, 1367.5946758, 1121.04662912, 1694.51486829, 944.46996018, 2074.2098739
6.86934, 0.50388946, 1.2020706, 2.5113357, 2.0673785, 1.3906872, 3.1667328, 0.99311071, 4.7391097, 0.19304481, 0.17515226, 0.14365491, 0.21677613, 0.12139605, 0.26518815, 372.01804214, 336.94768323, 276.25754977, 417.57207769, 233.35485505, 511.10756141, 1520.11264647, 1376.81073619, 1128.82319542, 1706.2521819, 953.51737307, 2088.44996689
6.87398, 0.02904516, 1.2166243, 2.1950465, 2.0607581, 1.3879251, 3.1592955, 0.98650975, 4.7292562, 0.18111274, 0.17548526, 0.1440158, 0.21728125, 0.12141653, 0.26584198, 348.64145578, 337.55397811, 276.4480845, 418.10703795, 233.64646873, 511.78213867, 1424.58004947, 1379.27562793, 1129.59150257, 1708.42260705, 954.70028725, 2091.18741429
6.87862, -0.08914871, 1.1626714, 2.0780088, 2.0646512, 1.3897625, 3.1642249, 0.98995984, 4.7365484, 0.176841, 0.17627171, 0.1446204, 0.21821919, 0.12205851, 0.26698709, 339.80410233, 338.69922181, 277.22195471, 419.5334362, 234.65542638, 513.62603168, 1388.45711061, 1383.94251173, 1132.7432235, 1714.23528627, 958.81419048, 2098.70249062
6.88325, 0.08760682, 1.1117843, 2.1357868, 2.0727465, 1.3961597, 3.1768373, 0.99133744, 4.7545486, 0.17991936, 0.1772442, 0.14546767, 0.21943022, 0.1225772, 0.26844393, 345.21883116, 340.33450218, 278.98214812, 421.63430727, 235.08012012, 516.09539644, 1410.56893165, 1390.6114957, 1139.92492616, 1722.80362678, 960.54063094, 2108.77294712
6.88787, 0.37301213, 1.0970457, 2.3010907, 2.0676559, 1.3926614, 3.1701108, 0.98874398, 4.7456987, 0.18741879, 0.17765826, 0.14580386, 0.21998014, 0.12285368, 0.26915121, 359.63666786, 340.86539001, 279.37998516, 422.33082425, 235.43361453, 516.99495894, 1469.46670853, 1392.76772217, 1141.53984814, 1725.63351204, 961.97604286, 2112.42887207
6.89248, 0.37019032, 1.0874388, 2.292468, 2.0760338, 1.3958806, 3.1797723, 0.99733835, 4.7592806, 0.18773832, 0.17865637, 0.14649589, 0.22110538, 0.12382905, 0.27050291, 359.93697373, 342.44621479, 280.54633665, 424.19805403, 236.94416085, 519.21221026, 1470.67991557, 1399.21377075, 1146.29474827, 1733.2466621, 968.13899072, 2121.46854941
6.89708, 0.35018797, 1.1036614, 2.2870654, 2.0390876, 1.3755121, 3.1326468, 0.97096718, 4.6949036, 0.18819298, 0.17769781, 0.14594739, 0.22025199, 0.12262144, 0.26963575, 360.70609487, 340.44052174, 278.5164735, 421.88988596, 235.82491286, 516.87102306, 1473.80850938, 1391.00543356, 1137.99005476, 1723.79927256, 963.5566691, 2111.88256278
6.90167, -0.19426016, 1.1184568, 1.9571271, 2.0461825, 1.3795998, 3.1425664, 0.97503977, 4.7095626, 0.17469659, 0.178627, 0.14667344, 0.22136918, 0.12330653, 0.27099745, 334.57056853, 341.84546808, 279.83544191, 423.6164868, 236.57315577, 518.75743088, 1367.00831226, 1396.73252918, 1143.36827903, 1730.83741709, 966.60465926, 2119.56994057
6.90625, -0.48486232, 1.1255612, 1.8114673, 2.0324189, 1.3712811, 3.1243334, 0.96656991, 4.6843894, 0.16861761, 0.17860528, 0.14670703, 0.22144525, 0.12316982, 0.27115285, 322.4512893, 341.76559998, 279.68341371, 423.68767106, 236.73181527, 519.15886683, 1317.4779153, 1396.39271146, 1142.7360754, 1731.11154501, 967.24357696, 2121.18966265
6.91083, -0.36447605, 1.1494673, 1.8906827, 2.0329409, 1.3702323, 3.1238287, 0.96967623, 4.6838909, 0.17282995, 0.17921405, 0.14713188, 0.22215357, 0.12377219, 0.27202766, 330.35794178, 342.83352475, 280.86296611, 424.99466804, 236.40572693, 520.5385585, 1349.76989132, 1400.74237945, 1147.54430666, 1736.43474045, 965.90180526, 2126.80606301
6.91539, 0.18500878, 1.1537079, 2.2114896, 2.0397438, 1.3724777, 3.1309979, 0.97756256, 4.6935075, 0.1875328, 0.18010369, 0.14773638, 0.22313936, 0.12468295, 0.2732018, 359.18245959, 344.24617564, 281.90825948, 426.61580126, 237.92571071, 522.59739527, 1467.52610225, 1406.50033113, 1151.80382055, 1743.04119609, 972.10256665, 2135.19702325
6.91995, 0.85877389, 1.142022, 2.6969616, 2.0521165, 1.3790309, 3.1475969, 0.98568792, 4.7174167, 0.20778142, 0.18124679, 0.14857862, 0.22447029, 0.12561429, 0.27480298, 397.45244839, 346.15744786, 283.63548174, 429.06946362, 238.80560429, 525.45871407, 1623.87117681, 1414.29523078, 1158.84927968, 1753.04879274, 975.68788228, 2146.86628263
6.92449, 1.3500405, 1.1464413, 3.1117103, 2.0564153, 1.3814718, 3.1536222, 0.9880636, 4.7261846, 0.22392708, 0.18203816, 0.14920317, 0.22543008, 0.1261826, 0.27597032, 427.52517608, 347.502377, 284.6579631, 430.68245999, 240.02802842, 527.42666762, 1746.72181364, 1419.77599486, 1163.01518928, 1759.62139705, 980.67252312, 2154.88517864
6.92903, 1.5166985, 1.1562972, 3.2592408, 2.0493908, 1.3780288, 3.1449491, 0.98269314, 4.7145099, 0.22993895, 0.1823336, 0.14951456, 0.22587134, 0.12625927, 0.27654932, 439.26020877, 347.87774295, 284.71931384, 431.14803071, 240.72247015, 528.22518693, 1794.64898126, 1421.29522439, 1163.25407205, 1761.50572861, 983.49981899, 2158.12580943
6.93356, 1.0586441, 1.1494365, 2.8670558, 2.0585665, 1.381162, 3.1559665, 0.99094379, 4.7300954, 0.21638452, 0.18335407, 0.15018634, 0.22702532, 0.12721333, 0.27793489, 412.76217032, 349.46643326, 286.37885832, 433.34196496, 241.78190315, 530.79163805, 1686.37091856, 1427.77142004, 1170.02238355, 1770.45121877, 987.81816606, 2168.58919395
6.93808, 0.29326393, 1.0846791, 2.2274511, 2.0648706, 1.3851541, 3.1648616, 0.99415801, 4.7427964, 0.19136942, 0.18425313, 0.15090982, 0.22811078, 0.12784865, 0.27924518, 364.97668623, 350.81045797, 287.4642988, 435.15464393, 243.08963126, 533.07883566, 1491.12435544, 1433.24776007, 1174.44492604, 1777.83872895, 993.15075017, 2177.91126176
6.94259, -0.52311428, 0.96443193, 1.6411811, 2.068133, 1.3854456, 3.1686312, 0.99749557, 4.7498442, 0.16482143, 0.18502254, 0.15143636, 0.22901887, 0.12849638, 0.28039812, 314.06729179, 352.43444993, 288.66622744, 436.76617641, 243.54201309, 534.87497086, 1283.11898837, 1439.86765477, 1179.34317713, 1784.40413596, 994.98862071, 2185.22669971
6.94709, -1.559915, 0.88382576, 1.2156131, 2.0778869, 1.3901422, 3.1816659, 1.0036189, 4.7737657, 0.14233338, 0.18608871, 0.15220842, 0.23026947, 0.12932828, 0.28205878, 265.99782533, 354.12632938, 290.23017373, 439.03747132, 244.9447998, 537.67753201, 1086.72022326, 1446.76462391, 1185.72021707, 1793.66465972, 1000.70918701, 2196.65347604
6.95159, -2.5860008, 0.75130107, 1.0402419, 2.0765668, 1.3911159, 3.180803, 1.0013774, 4.7699292, 0.1321128, 0.18665975, 0.1527775, 0.23101816, 0.12962138, 0.28290049, 229.26293602, 355.03411657, 290.63296783, 439.96662651, 245.68748536, 538.84783155, 936.63180548, 1450.45793877, 1187.35320293, 1797.44158783, 1003.7327315, 2201.41129708
6.95607, -3.677672, 0.85152627, 0.96075885, 2.0748581, 1.3891837, 3.1782455, 1.0010855, 4.7672762, 0.12738825, 0.18720454, 0.15317998, 0.23169459, 0.13003425, 0.28376403, 208.77704291, 355.97030755, 291.1944715, 441.16126938, 246.51260475, 540.47619791, 852.9295269, 1454.26710605, 1189.63445093, 1802.30291379, 1007.09290837, 2208.0402201
6.96055, -2.8423112, 0.73669287, 0.96547328, 2.0684236, 1.3870713, 3.1705755, 0.99568575, 4.7521666, 0.1281287, 0.18754092, 0.15357683, 0.23219098, 0.13011802, 0.28426417, 219.14478245, 356.46936612, 292.09640583, 441.95650449, 246.07839439, 541.36862879, 895.27579797, 1456.29018697, 1193.30626946, 1805.53220481, 1005.30812752, 2211.66219758
6.96501, -2.0001322, 0.71019698, 1.0362993, 2.0669123, 1.3857104, 3.1684768, 0.995204, 4.7495652, 0.13319142, 0.18810255, 0.15401744, 0.23289433, 0.1305238, 0.2851416, 239.9148103, 357.3508234, 292.58369261, 442.95331352, 247.07455279, 542.57747917, 980.11725805, 1459.8753147, 1195.28396847, 1809.58477112, 1009.36675358, 2216.57658606
6.96947, -1.7645975, 0.78730301, 1.110197, 2.0719108, 1.3900377, 3.1764785, 0.99600709, 4.7611123, 0.13832507, 0.18896718, 0.15477975, 0.23397735, 0.13101833, 0.28645412, 253.5828815, 358.65207644, 293.5475401, 444.6335385, 248.36203914, 544.81319278, 1035.94362927, 1465.17513923, 1199.20833086, 1816.42892787, 1014.61530321, 2225.6855544
6.97392, -1.7465359, 0.87234184, 1.1562358, 2.0830376, 1.3937591, 3.1900022, 1.0054813, 4.788649, 0.14164392, 0.19011802, 0.15551367, 0.23527199, 0.1320875, 0.28825791, 262.70287022, 360.90531431, 295.62480972, 447.31969653, 249.3345007, 547.84322107, 1073.18891365, 1474.36372456, 1207.68101287, 1827.38216286, 1018.57669739, 2238.03900879
6.97836, -1.4923134, 0.90180991, 1.2519957, 2.0957118, 1.3993688, 3.2101395, 1.0136236, 4.8199159, 0.1478961, 0.19134675, 0.15635847, 0.2368194, 0.13307414, 0.29018506, 276.1737514, 363.06242958, 297.57104273, 450.07640584, 250.84823992, 551.22021541, 1128.20723794, 1483.15927494, 1215.61807563, 1838.62317156, 1024.74908809, 2251.80935401
6.98279, -0.94414083, 0.95140566, 1.4362823, 2.0763099, 1.3900447, 3.1814739, 1.0011724, 4.7745647, 0.15895076, 0.19111237, 0.15637131, 0.23656848, 0.13270801, 0.28980748, 301.86177423, 362.18934644, 296.62545257, 449.18771774, 250.88289933, 550.42704957, 1233.1323149, 1479.5758368, 1211.74147314, 1834.97195569, 1024.87905669, 2248.54367054
6.98722, -0.51263859, 0.99900639, 1.6687915, 2.0703643, 1.3846771, 3.1728893, 0.99906401, 4.7632274, 0.17192593, 0.19149778, 0.15660824, 0.2370652, 0.13302614, 0.29046312, 326.42482524, 363.03860872, 297.2854982, 450.05136448, 250.78833647, 551.32211734, 1333.459275, 1483.02813559, 1214.42388645, 1838.47893849, 1024.48100595, 2252.17426506
6.99163, -0.10686864, 1.0449405, 1.9380123, 2.067891, 1.3841305, 3.170371, 0.99660479, 4.7581186, 0.18591731, 0.19204605, 0.1571195, 0.23779165, 0.13332238, 0.29131255, 352.95944623, 363.54028866, 297.78497263, 451.08331758, 251.78109373, 552.84395273, 1441.83766654, 1485.06035775, 1216.45020313, 1842.67321637, 1028.52457569, 2258.36492909
6.99604, 0.1222488, 1.0958014, 2.1314063, 2.0739827, 1.38739, 3.1783621, 1.0004451, 4.7720449, 0.19565293, 0.19299933, 0.15785288, 0.23892132, 0.13404476, 0.29275579, 370.87361729, 365.25066062, 299.09992281, 453.03965522, 252.96829498, 555.21759612, 1514.99925374, 1492.02977096, 1221.80748032, 1850.6432045, 1033.36220279, 2268.03472819
7.00044, 0.36118454, 1.1283573, 2.3246154, 2.070683, 1.3867824, 3.1746175, 0.99741724, 4.7639079, 0.20503935, 0.19351671, 0.15836741, 0.23961133, 0.13430745, 0.29352381, 388.14128608, 366.20654198, 300.02159316, 454.13952064, 252.68471479, 556.45383864, 1585.51962779, 1495.91831879, 1225.55920169, 1855.11603517, 1032.19263012, 2273.06013235
7.00483, 0.52330852, 1.1125659, 2.4202761, 2.0797113, 1.3902423, 3.1863312, 1.0038412, 4.7867997, 0.20990167, 0.19457407, 0.1590848, 0.24084016, 0.13518109, 0.29519301, 397.51175295, 367.68371377, 301.28616213, 456.13124225, 254.51191854, 558.94867675, 1623.79392363, 1501.94950414, 1230.72245212, 1863.24840475, 1039.65456051, 2283.24686804
7.00921, 0.63862169, 1.0915798, 2.4846485, 2.0762426, 1.3896618, 3.1825494, 1.000517, 4.7786412, 0.21337514, 0.19505199, 0.15957538, 0.24148987, 0.13540153, 0.29591266, 403.43859681, 368.49067691, 301.46050327, 456.88479023, 254.95503615, 559.81907887, 1648.00123519, 1505.242918, 1231.43220723, 1866.32291653, 1041.46261121, 2286.79789381
7.01358, 0.42748787, 1.0741923, 2.3252993, 2.0905501, 1.3977673, 3.2019987, 1.008842, 4.8121212, 0.20710225, 0.19637024, 0.16056941, 0.2430278, 0.13641338, 0.2979296, 390.86676344, 370.65062788, 303.67203701, 459.57905024, 255.71549755, 563.0607484, 1596.64356394, 1514.06308961, 1240.463628, 1877.32496425, 1044.56695111, 2300.0352144
7.01795, 0.1301764, 1.0804296, 2.1241367, 2.0630496, 1.3838898, 3.1662429, 0.990527, 4.7503, 0.19859892, 0.19572238, 0.16030106, 0.24246986, 0.13561846, 0.29699297, 374.49325659, 369.07220679, 301.86377819, 457.71271069, 255.3126263, 560.97794627, 1529.75671947, 1507.61242926, 1233.07465468, 1869.69747103, 1042.91919487, 2291.52265809
7.0223, -0.49556858, 1.0682011, 1.7450093, 2.0497155, 1.3767464, 3.1496027, 0.98099404, 4.7282077, 0.18060693, 0.19574123, 0.16042147, 0.24264057, 0.1354156, 0.2972924, 340.19265789, 368.59566518, 301.92594277, 457.44691645, 254.77724335, 560.86828218, 1389.64041196, 1505.66280643, 1233.32612201, 1868.60799809, 1040.73014275, 2291.07011167
7.02665, -0.92276922, 1.0268992, 1.4980285, 2.024294, 1.3636681, 3.1182112, 0.96124531, 4.6857964, 0.16790044, 0.19517698, 0.16019396, 0.24223928, 0.13449586, 0.29695012, 316.24503822, 367.68712645, 300.99027515, 456.27712474, 253.54260274, 559.54890443, 1291.81505676, 1501.94851689, 1229.50156491, 1863.82579509, 1035.68471336, 2285.67601824
7.03099, -0.97380635, 0.91203747, 1.4029104, 2.040312, 1.3726135, 3.1389382, 0.9723386, 4.7144267, 0.16302947, 0.19660721, 0.16125949, 0.2438611, 0.13572502, 0.29885848, 305.95870626, 369.76001927, 302.32798896, 458.79307003, 255.7846185, 562.5875812, 1249.79434189, 1510.41291029, 1234.96341916, 1874.09925359, 1044.84089654, 2298.08389638
7.03532, -0.97182777, 0.89855523, 1.3915535, 2.052664, 1.3783372, 3.1541724, 0.982415, 4.7355052, 0.16291974, 0.19787125, 0.16214423, 0.24528245, 0.13688985, 0.30054321, 305.82844405, 371.75034464, 304.35228515, 461.20247925, 256.52199381, 565.43613044, 1249.25968055, 1518.53997176, 1243.22981045, 1883.93745942, 1047.850814, 2309.71504919
7.03964, -0.94487951, 0.96634331, 1.4418487, 2.0210344, 1.3612414, 3.114068, 0.95978416, 4.6809988, 0.16640234, 0.19700916, 0.16168404, 0.24454772, 0.13576454, 0.29982569, 312.3768506, 369.98740068, 302.92978025, 459.26505049, 255.08389749, 563.32009938, 1276.00622679, 1511.33551091, 1237.41655355, 1876.01950351, 1041.9742722, 2301.06665429
7.04396, -1.001584, 1.0389497, 1.4690343, 2.0190029, 1.3600478, 3.1116249, 0.95829322, 4.6779825, 0.16853807, 0.19758342, 0.16216575, 0.24528763, 0.13612292, 0.30075394, 316.1959873, 370.81547095, 303.48347599, 460.23065459, 255.71092409, 564.50813154, 1291.60405711, 1514.71487926, 1239.67572201, 1879.95991268, 1044.53339153, 2305.91475623
7.04826, -0.5973836, 1.037246, 1.6553416, 2.0195768, 1.3601966, 3.1125136, 0.95870579, 4.6795492, 0.17952234, 0.19829186, 0.16273296, 0.24616728, 0.13662097, 0.30183994, 336.19691023, 371.76570179, 304.25303608, 461.42694391, 256.34784404, 565.99488123, 1373.30137266, 1518.59322034, 1242.81663328, 1884.84259128, 1047.13290153, 2311.98301848
7.05256, -0.0730257, 1.0127001, 1.9216244, 2.0425882, 1.3722376, 3.1414966, 0.97591757, 4.7193725, 0.19404133, 0.20005545, 0.16397387, 0.24810087, 0.13828229, 0.30408998, 363.3662675, 374.48882963, 306.60589947, 464.73963078, 258.03136648, 569.93182658, 1484.27996484, 1529.7134506, 1252.4249893, 1898.37027963, 1054.00754507, 2328.05977655
7.05685, 0.38446097, 1.0361615, 2.2289072, 2.0296142, 1.3633822, 3.123254, 0.97015101, 4.6944094, 0.20961588, 0.2000253, 0.16394078, 0.24813146, 0.13829225, 0.30420662, 392.51962436, 374.25549772, 306.35077185, 464.51377334, 257.82990489, 569.75702025, 1603.36229419, 1528.7570766, 1251.3801754, 1897.44365144, 1053.18236888, 2327.34076572
7.06113, 0.46714124, 1.062381, 2.3192411, 2.023982, 1.3606019, 3.1165397, 0.96563499, 4.685559, 0.21447382, 0.20035706, 0.16427326, 0.24862092, 0.138391, 0.30484708, 400.87342282, 374.6854071, 306.25197367, 465.04191537, 258.95579568, 570.47616511, 1637.48233352, 1530.50988122, 1250.97391829, 1899.59692364, 1057.77913041, 2330.27332042
7.0654, 0.19619914, 1.0544525, 2.1338209, 2.0337185, 1.3660277, 3.1295237, 0.97173932, 4.7037246, 0.20635338, 0.20145498, 0.16510581, 0.24990314, 0.13925394, 0.30637515, 385.64289789, 376.47759045, 308.1625058, 467.28282684, 259.38279494, 573.16478706, 1575.26548261, 1537.82723978, 1258.77531019, 1908.74643813, 1059.52103848, 2341.25070067
7.06967, -0.25239585, 1.0272735, 1.8430075, 2.0341624, 1.3664899, 3.1305299, 0.97149818, 4.7054846, 0.19236646, 0.20209641, 0.16564144, 0.25071177, 0.13966474, 0.3073746, 358.9158503, 377.49204422, 308.84066988, 468.50772712, 260.54055287, 574.67684939, 1466.08823247, 1541.96768801, 1261.54270266, 1913.74570106, 1064.24789633, 2347.42200898
7.07392, -0.95186044, 0.9972228, 1.4772931, 2.0550745, 1.3782336, 3.1581531, 0.98474355, 4.7436897, 0.17275895, 0.20376098, 0.1668663, 0.25259446, 0.14104861, 0.30957463, 322.33698258, 380.14400576, 311.28459351, 471.79966773, 261.99801625, 578.61261448, 1316.6691259, 1552.79692628, 1271.52277208, 1927.18828329, 1070.19894608, 2363.4935068
7.07817, -1.3597192, 0.93266327, 1.3172968, 2.0695973, 1.3856111, 3.1771097, 0.99447436, 4.7745961, 0.16364232, 0.20511468, 0.16783189, 0.25413819, 0.14218396, 0.31154597, 301.51070297, 382.37110511, 312.68949024, 474.47266369, 264.481222, 581.82915598, 1231.59604498, 1561.89062651, 1277.25860371, 1938.10252935, 1080.33984791, 2376.62703278
7.08241, -1.4370337, 0.8865232, 1.2707559, 2.0857356, 1.3946864, 3.1987137, 1.004217, 4.811648, 0.1612266, 0.20655478, 0.16890554, 0.25579574, 0.14332416, 0.31372747, 295.60720311, 384.97810241, 314.93327139, 477.55472498, 266.15297896, 585.43404652, 1207.47902037, 1572.53604469, 1286.42101419, 1950.68762001, 1087.16612763, 2391.34676539
7.08664, -1.3742542, 0.90514361, 1.297398, 2.0888015, 1.3956139, 3.2027033, 1.0065063, 4.819847, 0.16341777, 0.20735344, 0.16949048, 0.25675625, 0.14393649, 0.31497732, 300.69087718, 386.2270928, 316.2118499, 479.11730868, 266.67321506, 587.34226561, 1228.2417479, 1577.63429341, 1291.64076701, 1957.0659615, 1089.28870359, 2399.13594221
7.09087, -1.2282392, 0.95909934, 1.3710988, 2.0895067, 1.3973221, 3.2043538, 1.0058163, 4.8209488, 0.16852308, 0.20804002, 0.17012701, 0.25762929, 0.14433922, 0.31600304, 311.64389409, 387.28408275, 316.81264919, 480.42132948, 267.75360691, 588.95001861, 1272.97899343, 1581.94821451, 1294.09192643, 1962.38807181, 1093.6993263, 2405.69770843
7.09508, -0.80377112, 1.0162894, 1.5654758, 2.0687158, 1.3855674, 3.1769017, 0.99298707, 4.7744985, 0.18064216, 0.2076569, 0.16994554, 0.25733439, 0.14386917, 0.31547128, 335.64667542, 386.11239846, 316.22134435, 479.22282259, 266.33452211, 587.70752799, 1371.02057069, 1577.15860056, 1291.67365491, 1957.48802487, 1087.90026908, 2400.61698637
7.09929, -0.1446638, 1.0355061, 1.9141253, 2.0429941, 1.3707325, 3.1432935, 0.97685748, 4.7253872, 0.20038144, 0.20701694, 0.16956987, 0.25678213, 0.14314887, 0.31484081, 372.9932515, 384.94065059, 314.70547612, 477.82455222, 265.92238331, 586.21123209, 1523.56712047, 1572.36871234, 1285.47879649, 1951.77198027, 1086.21428986, 2394.49951241
7.10349, 0.16832966, 1.0672489, 2.1346932, 2.0478336, 1.3734695, 3.1492295, 0.98028357, 4.7329027, 0.21229096, 0.20792711, 0.17028378, 0.25784928, 0.14385986, 0.31610223, 394.56494208, 386.29019245, 316.22513785, 479.51403801, 266.06502453, 588.21115672, 1611.6773432, 1577.87751689, 1291.68315696, 1958.66846844, 1086.79440598, 2402.6630174
7.10769, 0.37218276, 1.1072332, 2.3133117, 2.0451317, 1.3715785, 3.1459368, 0.9787043, 4.7291536, 0.22170725, 0.20846035, 0.17071558, 0.25854599, 0.14420774, 0.31699654, 411.54427, 387.06654021, 316.47013938, 480.46115124, 267.37310586, 589.43806176, 1681.02875956, 1581.04494072, 1292.68087209, 1962.53251952, 1092.13494939, 2407.66888534
7.11187, 0.30519255, 1.1060362, 2.2721076, 2.0602702, 1.3784714, 3.1651002, 0.98983239, 4.7589498, 0.22043745, 0.20990995, 0.17169981, 0.26017446, 0.14549624, 0.3190263, 409.18543022, 389.26866352, 318.36752138, 483.20798889, 269.1756071, 592.7788691, 1671.38968808, 1590.03615976, 1300.42800391, 1973.74781744, 1099.4949985, 2421.30930366
7.11605, 0.20864869, 1.0712912, 2.1718124, 2.0604166, 1.3805961, 3.1667923, 0.98739551, 4.7589321, 0.21621838, 0.21060029, 0.17239107, 0.2610906, 0.14578976, 0.32006354, 401.1908262, 390.44607112, 319.07200004, 484.62016813, 269.86826351, 594.46637962, 1638.73040882, 1594.84167624, 1303.30245592, 1979.51138058, 1102.32164077, 2428.19643346
7.12022, -0.13235305, 1.037233, 1.9310161, 2.0712723, 1.3870473, 3.1817688, 0.99342483, 4.7845536, 0.20454748, 0.21184577, 0.17335917, 0.26256419, 0.14671303, 0.32197481, 379.61977, 392.52445935, 321.12677371, 487.13960948, 271.07902069, 597.47643979, 1550.61612034, 1603.32733538, 1311.69235993, 1989.79766338, 1107.26451198, 2440.48564454
7.12438, -0.58662972, 1.0005518, 1.6534057, 2.072027, 1.3871954, 3.182578, 0.9942236, 4.7862572, 0.18989632, 0.21258105, 0.17393847, 0.26346102, 0.1472546, 0.32309099, 352.2585897, 393.38851874, 321.82768777, 488.21767353, 271.68398893, 598.80547713, 1438.85162146, 1606.85281949, 1314.55216115, 1994.19634249, 1109.73290484, 2445.90836647
7.12853, -1.3525172, 0.97675939, 1.3603614, 2.0860407, 1.3944002, 3.2008277, 1.0035739, 4.8184725, 0.17281803, 0.21400469, 0.17496679, 0.26508982, 0.14843509, 0.32524947, 316.52506003, 395.60648212, 324.05386232, 491.09792553, 273.18274119, 602.41114002, 1292.88964038, 1615.90846035, 1323.64205692, 2005.95624332, 1115.85204655, 2460.63020136
7.13268, -1.7642543, 0.91103385, 1.2591774, 2.0912772, 1.3978254, 3.2081912, 1.0061496, 4.830373, 0.16681804, 0.21498361, 0.17576242, 0.26627456, 0.14911826, 0.32673065, 298.88110455, 397.25613773, 325.35682436, 492.97220337, 273.82308537, 604.61885049, 1220.81748688, 1622.6426908, 1328.96089654, 2013.60700712, 1118.46485388, 2469.64178845
7.13681, -1.9194093, 0.96083229, 1.2616034, 2.1146309, 1.4110823, 3.2476706, 1.0200049, 4.8829279, 0.16753602, 0.21690225, 0.17718337, 0.26880216, 0.15064264, 0.32959979, 298.4793922, 400.84026772, 327.80779743, 497.21094012, 277.19559856, 609.45705749, 1219.17361089, 1637.27844991, 1338.9688753, 2030.9156112, 1132.23749328, 2489.39786427
7.14094, -1.3580832, 1.0449554, 1.4101165, 2.1194376, 1.4138846, 3.2561409, 1.0228001, 4.8939849, 0.17771647, 0.21787655, 0.17795376, 0.27005472, 0.15135458, 0.33107889, 325.73172403, 402.42911739, 329.16668084, 499.14882567, 278.2983079, 611.78625214, 1330.48557054, 1643.76416037, 1344.51601378, 2038.82600653, 1136.73878119, 2498.90545096
7.14506, -0.39516063, 1.073888, 1.8450614, 2.1191502, 1.4130727, 3.2565298, 1.0229199, 4.8943044, 0.2039695, 0.21859524, 0.17850159, 0.27098007, 0.15187302, 0.33220435, 375.94075451, 403.46882862, 330.29386593, 500.44034686, 278.82118459, 613.43019068, 1535.56576023, 1648.0067966, 1349.11670323, 2044.09618392, 1138.87164171, 2505.61394528
7.14918, 0.34842851, 1.1111285, 2.3317498, 2.119439, 1.4135585, 3.2566986, 1.0228039, 4.8949479, 0.23007547, 0.2193511, 0.17913739, 0.27190559, 0.15237915, 0.33335225, 424.19626838, 404.56305547, 330.69042631, 501.86727133, 279.780973, 615.16279613, 1732.66556061, 1652.47204077, 1350.73303469, 2049.91934592, 1142.78906383, 2512.68450589
7.15328, 1.6266823, 1.3764681, 3.705707, 2.3498798, 1.5855975, 3.5935916, 1.1319422, 5.3592239, 0.29097293, 0.23170738, 0.19033275, 0.28653746, 0.16081597, 0.34991938, 535.59902965, 426.50788702, 350.34886815, 527.43458294, 296.01680591, 644.10280931, 2187.6939366, 1742.10307841, 1431.02592073, 2154.34564882, 1209.10258528, 2630.88566719
7.15738, 1.599973, 1.4303718, 3.7497939, 2.3500533, 1.5840003, 3.5929965, 1.1282302, 5.3566641, 0.29362706, 0.2324509, 0.19084026, 0.28742251, 0.16106131, 0.35094542, 540.20488379, 427.65510751, 351.10129943, 528.78996414, 296.31502082, 645.65722322, 2206.50114938, 1746.78444157, 1434.09555148, 2159.87618524, 1210.31751773, 2637.22792573
7.16147, 1.2537869, 1.4521896, 3.4777466, 2.3444541, 1.5811878, 3.584138, 1.129544, 5.346942, 0.28367565, 0.23291312, 0.19127791, 0.28798207, 0.16166822, 0.35174329, 521.62408864, 428.28172067, 351.7227005, 529.54275804, 297.27627338, 646.7871875, 2130.6011239, 1749.33929486, 1436.62993583, 2162.94534706, 1214.24063031, 2641.83640791
7.16555, 0.91176371, 1.4201274, 3.1700791, 2.3490731, 1.5808022, 3.5878369, 1.1328958, 5.3528106, 0.2717029, 0.23388776, 0.19186598, 0.28905173, 0.1624255, 0.35306133, 499.34523026, 429.84721992, 352.61811723, 531.22952253, 298.51134399, 648.86865459, 2039.59655773, 1755.72901663, 1440.28350431, 2169.82928812, 1219.28211734, 2650.33126203
7.16963, 0.91596308, 1.3961766, 3.143827, 2.3385916, 1.5721993, 3.5734894, 1.1253051, 5.329423, 0.27144608, 0.23411619, 0.19195882, 0.28940132, 0.16240126, 0.35342263, 498.60721742, 430.03760419, 352.60059454, 531.58839339, 298.30764567, 649.18628612, 2036.5766703, 1756.50195473, 1440.20808301, 2171.28930821, 1218.44684657, 2651.62155457
7.1737, 0.97761344, 1.3946481, 3.1859741, 2.3312926, 1.5713938, 3.5658588, 1.1238524, 5.3202207, 0.27414226, 0.23450562, 0.19252955, 0.29002601, 0.16282066, 0.35425802, 503.28865181, 430.52106913, 353.45858554, 532.44908933, 298.91702842, 650.37051178, 2055.69259476, 1758.47194353, 1443.70868336, 2174.79898682, 1220.93259913, 2656.45140243
7.17776, 0.97884573, 1.4091401, 3.2023143, 2.3350523, 1.5721517, 3.569236, 1.1259949, 5.3263137, 0.27573575, 0.23545581, 0.19320053, 0.29110437, 0.16350435, 0.35561041, 505.939031, 432.03060512, 354.49770841, 534.13844731, 300.00909371, 652.4985905, 2066.51250644, 1764.63287857, 1447.94906708, 2181.69327512, 1225.38983198, 2665.13634074
7.18181, 1.0228344, 1.4117594, 3.2417819, 2.3348676, 1.5692402, 3.5663823, 1.1252989, 5.3243612, 0.27833312, 0.23621318, 0.19365009, 0.29193552, 0.16398606, 0.35670299, 510.42475397, 433.18255737, 355.12769631, 535.36968938, 300.72793956, 654.1443378, 2084.82876973, 1769.33318992, 1450.51828392, 2186.71630282, 1228.32259876, 2671.8510895
7.18586, 1.2219132, 1.425354, 3.4228024, 2.3322893, 1.5667023, 3.5636317, 1.1223862, 5.3183135, 0.286936, 0.23685652, 0.19412764, 0.29277941, 0.16431049, 0.35766883, 525.90917477, 434.12124855, 355.80584154, 536.61924045, 301.15563419, 655.55147753, 2148.0689022, 1773.16236058, 1453.28414127, 2191.81402044, 1230.06610945, 2677.59113214
7.18989, 1.4485442, 1.462387, 3.6587053, 2.3341115, 1.5710825, 3.5674906, 1.1254188, 5.3243942, 0.29763312, 0.23772691, 0.19503701, 0.29389958, 0.16507246, 0.35904811, 545.21038866, 435.47297357, 357.27275858, 538.37120875, 302.38308295, 657.71161062, 2226.89824424, 1778.67850728, 1459.27167813, 2198.96378432, 1235.07616602, 2686.40668145
7.19392, 2.0327523, 1.5254281, 4.2485808, 2.304151, 1.5534162, 3.5278899, 1.1093451, 5.2664555, 0.32178981, 0.23697679, 0.19457823, 0.29322963, 0.16443099, 0.35826926, 589.12760972, 433.85329874, 356.23070511, 536.8400981, 301.03761893, 655.9136138, 2406.27026114, 1772.05799428, 1455.01133824, 2192.70382467, 1229.57718832, 2679.05526192
7.19795, 2.3765654, 1.5257625, 4.571685, 2.3045288, 1.5516076, 3.5252319, 1.1102792, 5.2645018, 0.33491208, 0.2377846, 0.19511183, 0.29409423, 0.16504743, 0.3593944, 612.80053717, 435.08294333, 357.00305866, 538.11467215, 301.99314839, 657.59670308, 2502.954343, 1777.07537205, 1458.16183561, 2197.90351673, 1233.47650086, 2685.92212976
7.20196, 2.7893034, 1.5028266, 4.9390607, 2.2902697, 1.5437565, 3.5081814, 1.1001343, 5.2369998, 0.34923989, 0.23781814, 0.19525001, 0.29433552, 0.16482554, 0.35961925, 638.51279315, 434.80120107, 356.9741934, 538.13153417, 301.34936039, 657.48931592, 2607.97752014, 1775.92645016, 1458.04544818, 2197.97466716, 1230.84825557, 2685.48629574
7.20597, 2.7714227, 1.4725978, 4.8875269, 2.3077983, 1.5555192, 3.5332524, 1.1077652, 5.2726145, 0.34851929, 0.23948657, 0.19661648, 0.29632587, 0.16592281, 0.3619889, 636.54558381, 437.40511129, 359.10596336, 541.21803535, 303.04616192, 661.14685889, 2599.95590919, 1786.57119417, 1466.76011149, 2210.59271318, 1237.78513194, 2700.43925579
7.20997, 2.6458917, 1.4804956, 4.7747759, 2.2999769, 1.545644, 3.51614, 1.1077575, 5.2533147, 0.34557688, 0.23984458, 0.19661784, 0.29655227, 0.16645258, 0.3624807, 630.52258218, 437.60863797, 358.73924109, 541.07470118, 303.70119335, 661.3644669, 2575.36842125, 1787.41174216, 1465.26982389, 2210.01870247, 1240.46701092, 2701.34204723
7.21397, 2.0134948, 1.4954174, 4.1922551, 2.3009629, 1.5467082, 3.5174953, 1.108307, 5.2556959, 0.32485299, 0.24066771, 0.19731823, 0.29756358, 0.16702945, 0.36372917, 592.09487167, 438.65416449, 359.64302562, 542.35570343, 304.43703724, 662.95272937, 2418.42312438, 1791.69154432, 1468.96899684, 2215.26251546, 1243.47905381, 2707.8434349
7.21795, 1.3805401, 1.5032397, 3.6330429, 2.2756519, 1.5305026, 3.4834292, 1.090769, 5.2018641, 0.30338569, 0.24011138, 0.19691413, 0.2970731, 0.16623644, 0.36302734, 552.3894555, 437.18276423, 358.53136334, 540.89580188, 302.67497139, 660.98197692, 2256.25739164, 1785.69093501, 1464.43606159, 2209.31109191, 1236.28833727, 2699.80800015
7.22193, 0.92799093, 1.4347964, 3.179136, 2.2739922, 1.5311346, 3.4815295, 1.0942339, 5.202893, 0.28472149, 0.24080205, 0.19759338, 0.29795504, 0.16704011, 0.36424042, 517.85890458, 437.97707635, 359.38800686, 541.92842941, 303.81693458, 662.49002279, 2115.22711694, 1788.94478846, 1467.94281394, 2213.540598, 1240.95929013, 2705.98197409
7.22591, 1.0643518, 1.3767551, 3.2167872, 2.2682255, 1.52135, 3.4707837, 1.0909822, 5.1868383, 0.28733722, 0.24128139, 0.1976038, 0.29846574, 0.16733606, 0.36486489, 522.05827629, 438.38020298, 359.02309669, 542.27751062, 304.03014845, 662.91702645, 2132.39108042, 1790.60092928, 1466.46013254, 2214.97824911, 1241.83679519, 2707.740531
7.22987, 1.3311415, 1.3434665, 3.398612, 2.2684118, 1.5285256, 3.475773, 1.0902783, 5.1940128, 0.29631159, 0.24207993, 0.19871662, 0.29965639, 0.16782881, 0.36631048, 537.78527803, 439.35853232, 360.65709006, 543.85586772, 304.59782652, 664.82849248, 2196.64109908, 1794.60659995, 1473.14219831, 2221.43706756, 1244.162181, 2715.56260479
7.23383, 1.591113, 1.3381006, 3.612683, 2.2606111, 1.5204812, 3.4594237, 1.0874956, 5.1738844, 0.30650615, 0.24245838, 0.19884506, 0.29993431, 0.16816593, 0.36680279, 555.68352057, 439.56744211, 360.49821369, 543.76902866, 304.87818055, 664.99893576, 2269.76062349, 1795.46960554, 1472.50119897, 2221.0943529, 1245.31403857, 2716.27345996
7.23778, 1.5018772, 1.3405007, 3.5376263, 2.2637432, 1.5179669, 3.464748, 1.0884832, 5.1777407, 0.30430737, 0.24342774, 0.19933688, 0.30115656, 0.16879802, 0.36815156, 551.09291573, 440.84145857, 360.99401532, 545.38686923, 305.68893328, 666.71311749, 2251.02193594, 1800.68326991, 1474.53437349, 2227.71473043, 1248.63244429, 2723.29004713
7.24172, 1.2209521, 1.3551982, 3.3095997, 2.2479958, 1.5130122, 3.4439085, 1.080619, 5.1505418, 0.29531282, 0.24338416, 0.19967136, 0.30124536, 0.16874498, 0.36840119, 534.21323062, 440.27563617, 361.20031509, 544.94504456, 305.2552944, 666.42819627, 2182.08624942, 1798.38191303, 1475.38510031, 2225.92219785, 1246.86799634, 2722.1411226
7.24566, 0.69505521, 1.324299, 2.8557271, 2.2531103, 1.5121125, 3.4493351, 1.0835979, 5.156839, 0.27523305, 0.24447444, 0.20027848, 0.30248923, 0.16954161, 0.36985715, 497.33332018, 441.75394029, 361.89389538, 546.58398088, 306.35380788, 668.31466615, 2031.45508518, 1804.43025231, 1478.22630063, 2232.62902842, 1251.36196516, 2729.86178881
7.24958, 0.41322544, 1.2446031, 2.5697426, 2.2559067, 1.5140694, 3.4538364, 1.0851708, 5.1612041, 0.26196121, 0.24544419, 0.20107824, 0.30369879, 0.17023201, 0.37125106, 472.81983116, 443.00786701, 362.93074705, 548.15294613, 307.25568071, 670.07958752, 1931.33564217, 1809.56217765, 1482.46972992, 2239.05016763, 1255.05278818, 2737.08610587
7.25351, 0.3197887, 1.199408, 2.4550935, 2.2471883, 1.5138787, 3.4459277, 1.0758185, 5.1532605, 0.25684725, 0.24573138, 0.20169096, 0.30429441, 0.17002407, 0.37211908, 463.183738, 443.13802476, 363.7180251, 548.74726108, 306.61174663, 671.05842535, 1891.98551322, 1810.10397045, 1485.69385739, 2241.49032708, 1252.42951171, 2741.09973024
7.25742, -0.02489936, 1.1888718, 2.2194958, 2.2636808, 1.5221162, 3.4679273, 1.0866897, 5.1830793, 0.24496528, 0.24739161, 0.20286227, 0.30620506, 0.17140763, 0.37434436, 441.38161464, 445.75340458, 365.51986057, 551.72424312, 308.84448502, 674.49852149, 1802.93962406, 1820.79735319, 1493.06228024, 2253.66319412, 1261.55676007, 2755.16711715
7.26133, -0.50569143, 1.1900402, 1.9485627, 2.271557, 1.5256927, 3.4765518, 1.0929104, 5.196463, 0.23023923, 0.24859017, 0.20373032, 0.30753637, 0.17243063, 0.37598978, 414.49222698, 447.52882964, 366.76909383, 553.64776425, 310.42127436, 676.88223777, 1693.1124297, 1828.05991234, 1498.17359934, 2261.53314903, 1268.00476308, 2764.91971529
7.26523, -0.65046994, 1.1390436, 1.8312963, 2.2652405, 1.521674, 3.4693662, 1.0876017, 5.1840769, 0.22389845, 0.24901697, 0.20409511, 0.30817461, 0.17254673, 0.37671031, 402.72862424, 447.90957696, 367.10812753, 554.31708064, 310.36170455, 677.59299429, 1645.07000847, 1829.62562686, 1499.56703874, 2264.28008755, 1267.76866904, 2767.83880204
7.26912, -0.70657189, 1.1013059, 1.7626166, 2.2635274, 1.5228566, 3.4686789, 1.084018, 5.1841143, 0.22034608, 0.24970042, 0.20481224, 0.30910672, 0.17280036, 0.37788851, 395.99343225, 448.7473873, 368.07689779, 555.50900615, 310.54697406, 679.1197164, 1617.56731927, 1833.05845294, 1503.53291836, 2269.16191207, 1268.53274682, 2774.09110771
7.273, -0.67252041, 1.0698111, 1.7443749, 2.2511246, 1.5151995, 3.4512546, 1.0775018, 5.1602785, 0.21989022, 0.24979616, 0.20493725, 0.30929614, 0.1728204, 0.37820091, 394.8268825, 448.52490948, 367.97787697, 555.36089921, 310.31002223, 679.08380096, 1612.81148199, 1832.16026067, 1503.13712514, 2268.57003558, 1267.57216647, 2773.96043675
7.27688, -0.9510053, 1.0404363, 1.6099327, 2.276727, 1.5267857, 3.4854881, 1.0950619, 5.2074376, 0.21191321, 0.25200528, 0.2063684, 0.31180707, 0.17477266, 0.38112391, 380.16561079, 452.08952748, 370.21840865, 559.37205998, 313.53664177, 683.72428407, 1552.93133867, 1846.73199041, 1512.29820012, 2284.9683855, 1280.75991884, 2792.93244207
7.28075, -1.3153272, 1.0555428, 1.4815638, 2.2671302, 1.5262992, 3.4749296, 1.0856962, 5.19437, 0.20393305, 0.25227004, 0.20698901, 0.31232047, 0.17457482, 0.38185095, 365.52175351, 452.15910499, 370.99912706, 559.79118412, 312.90118533, 684.41495439, 1493.12168958, 1847.0270519, 1515.49624094, 2286.69388512, 1278.17166015, 2795.77016484
7.28462, -1.8213284, 1.1423988, 1.3683557, 2.261609, 1.5228892, 3.467294, 1.0826895, 5.1841509, 0.19661152, 0.25276575, 0.20741665, 0.3129715, 0.17488857, 0.38269102, 352.07980407, 452.6373348, 371.42896183, 560.45009239, 313.17967822, 685.29952105, 1438.22112352, 1848.99153172, 1517.26106589, 2289.39902896, 1279.31685789, 2799.40012385
7.28848, -1.5931194, 1.2092199, 1.4768875, 2.2679418, 1.5219002, 3.473407, 1.0902407, 5.1912332, 0.20491344, 0.25392922, 0.20801268, 0.31424948, 0.17605887, 0.38417756, 366.61128486, 454.30558354, 372.1561573, 562.22474909, 314.98749821, 687.33330928, 1497.59012816, 1855.81727892, 1520.24067542, 2296.66207459, 1286.70934938, 2807.72475167
7.29233, -0.54938692, 1.1453889, 1.8804632, 2.2771011, 1.5311504, 3.4854412, 1.0951522, 5.209916, 0.2319646, 0.25525863, 0.20931397, 0.31580439, 0.17702171, 0.38610431, 414.62645345, 456.26351725, 374.1394587, 564.48638011, 316.4184709, 690.14436779, 1693.7400379, 1863.82653726, 1528.35154555, 2305.91457655, 1292.5625667, 2819.22472125
7.29617, 0.37920494, 1.1313769, 2.4186448, 2.2800738, 1.5307428, 3.491462, 1.0961906, 5.2171475, 0.26392056, 0.25624868, 0.20996083, 0.31709605, 0.17767659, 0.38761782, 471.30827075, 457.60785079, 374.94721078, 566.26885302, 317.29414003, 692.20633921, 1925.29566278, 1869.32940721, 1531.66045133, 2313.20991875, 1296.14748888, 2827.66491772
7.30001, 0.80753551, 1.1636957, 2.7585875, 2.2728308, 1.5275326, 3.4793041, 1.0932003, 5.1998007, 0.28277251, 0.25667133, 0.21042098, 0.31757038, 0.1780097, 0.38822826, 504.50026483, 457.93260818, 375.41641692, 566.58387588, 317.59078129, 692.646056, 2060.89762497, 1870.66745128, 1533.5865131, 2314.51090424, 1297.36718195, 2829.47841907
7.30384, 0.68764995, 1.2000877, 2.7011646, 2.2577504, 1.5158796, 3.4591173, 1.0848275, 5.1715751, 0.2806439, 0.25657719, 0.21023859, 0.31758701, 0.17785269, 0.38832156, 500.37377619, 457.46406011, 374.84469635, 566.2414545, 317.10227596, 692.35755258, 2044.05335339, 1868.76489263, 1531.26041978, 2313.12630476, 1295.379577, 2828.31723893
7.30766, 0.07636218, 1.1983575, 2.2765955, 2.24, 1.507352, 3.4320956, 1.0741161, 5.135758, 0.25841254, 0.25632718, 0.21027033, 0.31728558, 0.17749914, 0.38812617, 460.43142421, 456.7157924, 374.65312599, 565.32957767, 316.26245145, 691.55113027, 1880.89835648, 1865.71971011, 1530.48730359, 2309.41551249, 1291.9568341, 2825.04042071
7.31148, -0.63068519, 1.1246775, 1.8163319, 2.2326189, 1.5035661, 3.4260016, 1.0673566, 5.1267655, 0.23150828, 0.25667066, 0.21063483, 0.31795284, 0.17746949, 0.38894721, 412.21831436, 457.02186292, 375.05152915, 566.13950199, 315.99808284, 692.55043178, 1683.95453854, 1866.98167809, 1532.12436883, 2312.7385432, 1290.88492003, 2829.14029324
7.31529, -1.2321056, 1.0408025, 1.4886898, 2.2565653, 1.5182361, 3.4558921, 1.083645, 5.1709701, 0.21021984, 0.25881864, 0.21229572, 0.32029612, 0.17935567, 0.39179384, 374.06018443, 460.53573012, 377.75396729, 569.9273052, 319.1412142, 697.14864977, 1528.08421876, 1881.34800404, 1543.17379933, 2328.22673242, 1303.73312444, 2847.94237446
7.31909, -1.4749315, 1.0179442, 1.3781413, 2.2468364, 1.5108723, 3.4418689, 1.0789417, 5.1490558, 0.2028736, 0.25903854, 0.2124186, 0.32060908, 0.17950545, 0.39214119, 360.74307159, 460.6136994, 377.71567171, 570.09638478, 319.19061545, 697.29238767, 1473.69140739, 1881.67841434, 1543.02711176, 2328.93216753, 1303.94317827, 2848.54757049
7.32289, -1.630085, 1.0158945, 1.319323, 2.248643, 1.512273, 3.4446192, 1.0796513, 5.1536587, 0.19909906, 0.2599285, 0.21316149, 0.32170977, 0.180109, 0.39350611, 353.78806295, 461.87862499, 378.77622184, 571.66054315, 320.04376044, 699.23866611, 1445.28834098, 1886.8578721, 1547.36949771, 2335.33689947, 1307.43675099, 2856.51664801
7.32668, -1.3255855, 0.99879621, 1.4074426, 2.2314354, 1.5013243, 3.4232663, 1.0685395, 5.1227242, 0.20626641, 0.25971995, 0.21303473, 0.32168699, 0.17972498, 0.39351713, 366.27014896, 461.18836088, 378.28875888, 571.2240992, 319.14016823, 698.77388591, 1496.28953687, 1884.05012221, 1545.38805148, 2333.56893881, 1303.75378903, 2854.63627619
7.33046, -1.1549566, 1.0240426, 1.490197, 2.2396065, 1.5055795, 3.4311129, 1.07552, 5.1356324, 0.21289186, 0.26098952, 0.21398782, 0.32303882, 0.18086164, 0.39521569, 377.77106086, 463.11911112, 379.71581854, 573.22397671, 320.93426583, 701.29995078, 1543.28312975, 1891.94987469, 1551.22791968, 2341.75399989, 1311.09153011, 2864.97430602
7.33423, -1.0124198, 1.0602999, 1.5773903, 2.2468239, 1.5103941, 3.4448163, 1.0769628, 5.1523315, 0.21970272, 0.26221068, 0.21498641, 0.32467503, 0.18153744, 0.39707062, 389.58227679, 464.95842972, 381.21918512, 575.72175707, 321.90665823, 704.09540046, 1591.54507321, 1899.47629076, 1557.37966542, 2351.97333295, 1315.07254426, 2876.41310301
7.338, -0.57062895, 1.0807995, 1.7942204, 2.2233934, 1.4955863, 3.4114174, 1.0652113, 5.1061791, 0.23503935, 0.26164404, 0.21458948, 0.32409335, 0.18110088, 0.39650686, 416.48091861, 463.62342356, 380.24451024, 574.28125881, 320.90397449, 702.59529212, 1701.44421628, 1894.03489405, 1553.40807662, 2346.10394539, 1310.98493828, 2870.30363879
7.34176, -0.55010812, 1.098273, 1.8232358, 2.2539848, 1.5103686, 3.4533659, 1.0835552, 5.1641035, 0.23766522, 0.26425287, 0.21631453, 0.32708868, 0.18321867, 0.39998314, 420.83163501, 467.91013375, 383.02615745, 579.17293335, 324.42363038, 708.24648607, 1719.22952235, 1911.55998939, 1564.78226194, 2366.10350249, 1325.37251645, 2893.40954112
7.34552, -0.38774849, 1.0927081, 1.9076179, 2.2561536, 1.5148495, 3.4559362, 1.0846146, 5.1674609, 0.24385956, 0.26520299, 0.21730956, 0.32822899, 0.18387886, 0.4013587, 431.48659343, 469.25179613, 384.50886398, 580.77039532, 325.35638578, 710.16654852, 1762.77015632, 1917.05391222, 1570.85008105, 2372.64549147, 1329.1919975, 2901.27298694
7.34926, -0.3765245, 1.0806565, 1.9067536, 2.2639037, 1.5206627, 3.4673082, 1.0881189, 5.1867778, 0.24456395, 0.26648583, 0.21840451, 0.32979295, 0.18474952, 0.40336106, 432.4172021, 471.17761499, 386.16429982, 583.11189161, 326.658416, 713.18877081, 1766.58386525, 1924.93445742, 1577.62368862, 2382.22728964, 1334.52019105, 2913.63934937
7.35301, -0.60669722, 1.0844487, 1.794196, 2.2694085, 1.5270672, 3.4785363, 1.088482, 5.2012243, 0.23796797, 0.26763315, 0.21953948, 0.33134608, 0.18535068, 0.40516913, 420.46748044, 472.883117, 387.90604264, 585.45799393, 327.49758078, 715.89653741, 1717.77651095, 1931.91518631, 1584.75011625, 2391.82823143, 1337.95757776, 2924.72144324
7.35674, -0.87813827, 1.0891195, 1.6638892, 2.2557916, 1.5147254, 3.4537165, 1.0790154, 5.1686436, 0.22986835, 0.26764952, 0.21932288, 0.33117712, 0.18511039, 0.40514014, 405.88302941, 472.59397361, 387.26267927, 584.76589355, 326.85302849, 715.36384224, 1658.2045534, 1930.74709256, 1582.13251501, 2389.01702485, 1335.33343564, 2922.56511012
7.36047, -1.07078, 1.0534841, 1.54207, 2.2362148, 1.5045181, 3.4303931, 1.071914, 5.1336841, 0.22197838, 0.26731012, 0.21925896, 0.3310782, 0.1850711, 0.40501696, 391.68503059, 471.67372978, 386.88655571, 584.19370769, 326.56143924, 714.66004162, 1600.21072072, 1927.00077905, 1580.60677791, 2386.69584237, 1334.1513595, 2919.7098969
7.36419, -1.1032105, 0.9804545, 1.4760017, 2.2345394, 1.5039236, 3.4286348, 1.0702657, 5.1317338, 0.21784542, 0.26803963, 0.21989628, 0.33202105, 0.18550294, 0.40619733, 384.12877098, 472.63667266, 387.74507934, 585.45567797, 327.09899635, 716.25137367, 1569.35086395, 1930.94823039, 1584.12522368, 2391.86815319, 1336.35679307, 2926.23150619
7.36791, -1.3361772, 0.94848198, 1.3578512, 2.2370916, 1.5053966, 3.4320217, 1.0718914, 5.1362577, 0.20959739, 0.26903058, 0.22069131, 0.33322286, 0.18622379, 0.40764599, 369.32870499, 474.05513643, 388.87716182, 587.16746812, 328.14241217, 718.3074581, 1508.89604103, 1936.75690225, 1588.76145285, 2398.87844104, 1340.62903838, 2934.65215435
7.37161, -1.780915, 0.91991694, 1.2035435, 2.2374508, 1.5050994, 3.4294137, 1.0723216, 5.1334155, 0.19794593, 0.26989351, 0.22135956, 0.33413782, 0.1868436, 0.40880754, 348.55463711, 475.24408053, 389.78270065, 588.36917032, 329.00499848, 719.85193737, 1424.03340024, 1941.62800288, 1592.47224242, 2403.80491609, 1344.16259833, 2940.98282709
7.37532, -2.5712137, 0.91296186, 1.0073264, 2.2561026, 1.5141137, 3.4576552, 1.0837382, 5.1712479, 0.18166403, 0.27187123, 0.22272198, 0.33656943, 0.18842825, 0.41160582, 319.65836295, 478.38811984, 391.90446141, 592.23191075, 331.56078093, 724.26690656, 1305.98586043, 1954.48701714, 1601.15218171, 2419.60352416, 1354.61399402, 2959.04142911
7.37901, -2.7206903, 0.85964527, 0.95399383, 2.2451253, 1.5109458, 3.4407121, 1.0760937, 5.1511355, 0.17734787, 0.27206551, 0.2231915, 0.3368041, 0.18835547, 0.41210197, 311.84169875, 478.38956354, 392.45136823, 592.2234119, 331.19704178, 724.6242964, 1274.05946428, 1954.5068972, 1603.39807657, 2419.58611029, 1353.13759293, 2960.52274787
7.3827, -2.3069262, 0.84638093, 1.0256886, 2.238977, 1.50256, 3.4312666, 1.0757578, 5.1331916, 0.18447564, 0.27255621, 0.22327864, 0.33741042, 0.1889246, 0.412691, 324.14163225, 478.90775158, 392.3222706, 592.86291067, 331.95888889, 725.13820616, 1324.32160093, 1956.63813957, 1602.88221505, 2422.21634273, 1356.25999084, 2962.64377834
7.38638, -1.8581784, 0.88559572, 1.1557857, 2.2118964, 1.488839, 3.395803, 1.0574974, 5.0859872, 0.19645044, 0.27176701, 0.22296578, 0.33673293, 0.18791178, 0.4120994, 344.93217012, 477.17472647, 391.48841118, 591.2433733, 329.93979215, 723.57353463, 1409.27422427, 1949.57183105, 1599.48701448, 2415.61709359, 1348.02052379, 2956.27262418
7.39006, -1.9313615, 0.96611175, 1.1923209, 2.2493518, 1.5099128, 3.4480755, 1.080341, 5.1581121, 0.20017179, 0.27493814, 0.22525904, 0.34040402, 0.19054025, 0.41634341, 351.20839732, 482.38856602, 395.22485273, 597.25073963, 334.3095185, 730.48903453, 1434.927274, 1970.8882684, 1614.76469487, 2440.17905677, 1365.88375937, 2984.54890883
7.39373, -1.688273, 1.0174252, 1.3138598, 2.2613617, 1.5205329, 3.4640535, 1.0860008, 5.1809265, 0.21080356, 0.27655941, 0.22677821, 0.34229119, 0.19165427, 0.41860763, 369.58853347, 484.87410672, 397.59589061, 600.1174728, 336.01529695, 733.91825788, 1510.03391684, 1981.05806929, 1624.46403406, 2451.90977524, 1372.86319522, 2998.5818315
7.39739, -1.0881393, 1.0827787, 1.5772976, 2.2488983, 1.5136441, 3.4469893, 1.0779282, 5.1599521, 0.23171949, 0.27668821, 0.2269957, 0.34255137, 0.19155816, 0.41911053, 405.95590506, 484.73786968, 397.68016289, 600.1254014, 335.59614134, 734.25155822, 1658.63304612, 1980.51620714, 1624.82045889, 2451.96044734, 1371.1608656, 2999.96596538
7.40104, -0.37489735, 1.1411969, 1.9623155, 2.2371411, 1.5049223, 3.4290178, 1.072285, 5.1330598, 0.25929067, 0.27685295, 0.22706987, 0.3427578, 0.19167152, 0.41936351, 453.85089879, 484.5911417, 397.45303853, 599.94805881, 335.493336, 734.035298, 1854.32837921, 1979.92580553, 1623.89994318, 2451.24712648, 1370.74712345, 2999.09615266
7.40469, 0.29525867, 1.196501, 2.4200239, 2.2196155, 1.4909634, 3.4055175, 1.0646386, 5.098604, 0.2888622, 0.27664305, 0.22673282, 0.34266713, 0.19159404, 0.4192823, 504.96844297, 483.60778732, 396.35825007, 599.02640881, 334.9311303, 732.95962497, 2063.17708244, 1975.90268773, 1619.42249929, 2447.47483852, 1368.44636899, 2994.69307761
7.40834, 0.49848869, 1.2113942, 2.5867333, 2.2487442, 1.5096118, 3.4474668, 1.0798056, 5.1575695, 0.29960147, 0.27934322, 0.22887626, 0.34587419, 0.19357127, 0.42304898, 523.06904269, 487.70051999, 399.59112277, 603.85579271, 337.95274495, 738.59393145, 2137.12584481, 1992.6191396, 1632.62675885, 2467.19976867, 1380.78816868, 3017.70521839
7.41197, 0.75124645, 1.2276065, 2.7893092, 2.239033, 1.5073868, 3.4343191, 1.0709259, 5.1415189, 0.31210801, 0.27963197, 0.22943989, 0.34631946, 0.19339101, 0.42374277, 544.20046385, 487.57432166, 400.05797463, 603.85254439, 337.20211424, 738.85003167, 2223.45731433, 1992.09806642, 1634.52971643, 2467.17973576, 1377.71750875, 3018.74330555
7.4156, 0.68226072, 1.2426216, 2.7543528, 2.2360072, 1.5000952, 3.4275475, 1.0738593, 5.12877, 0.31114567, 0.28034356, 0.22962194, 0.34709289, 0.19427981, 0.42458104, 541.81486226, 488.17746614, 399.85316755, 604.41171171, 338.30998926, 739.3460242, 2213.70427236, 1994.5568454, 1633.68841826, 2469.45752447, 1382.24017237, 3020.76145659
7.41923, 0.30748333, 1.2473747, 2.4909752, 2.2386585, 1.5017936, 3.4313085, 1.0753599, 5.1339471, 0.29685552, 0.28141961, 0.23049715, 0.34840976, 0.19504614, 0.42617319, 516.24941545, 489.40544316, 400.84825344, 605.90530376, 339.19683392, 741.14053342, 2109.24512436, 1999.56845261, 1637.74950417, 2475.55303606, 1385.85971573, 3028.08489423
7.42285, -0.10044544, 1.2067665, 2.1916487, 2.2421253, 1.5045183, 3.4362281, 1.0771555, 5.1407449, 0.27935575, 0.2825544, 0.2314573, 0.34979463, 0.19584448, 0.42784373, 485.17117042, 490.72643658, 401.98352364, 607.50591097, 340.13295888, 743.0577054, 1982.26290126, 2004.96004136, 1642.38329566, 2482.0857113, 1389.68056429, 3035.90941245
7.42646, -0.3727916, 1.153051, 1.9823668, 2.2408222, 1.5061991, 3.4343518, 1.0753874, 5.1398259, 0.26655152, 0.28339543, 0.2323434, 0.35084197, 0.1963232, 0.4292036, 462.31402558, 491.52856362, 402.98256163, 608.50962429, 340.50816727, 744.42211342, 1888.87020134, 2008.23164679, 1646.46043643, 2486.17959429, 1391.20964299, 3041.47542461
7.43006, -0.59574824, 1.0867822, 1.8156901, 2.2532589, 1.5138403, 3.4547122, 1.0802898, 5.1675229, 0.25593658, 0.28511302, 0.23369614, 0.35303474, 0.19741568, 0.43177024, 443.30473443, 493.8408987, 404.78232254, 611.48730277, 341.94136773, 747.864144, 1811.19908111, 2017.67342521, 1653.80902499, 2498.3383999, 1397.06130552, 3055.52985382
7.43366, -1.0314347, 1.0647497, 1.602496, 2.267105, 1.5194712, 3.4730052, 1.0892715, 5.193135, 0.24123577, 0.28693204, 0.23490349, 0.35513702, 0.19888925, 0.43426821, 417.27240372, 496.31454627, 406.31927322, 614.29064757, 344.0244086, 751.16612212, 1704.83458596, 2027.7741745, 1660.0837816, 2509.78481315, 1405.56793348, 3069.01192933
7.43725, -1.9582262, 1.0805102, 1.299245, 2.3017251, 1.544568, 3.5230908, 1.1069993, 5.2676172, 0.2179345, 0.29007291, 0.23762053, 0.35887431, 0.20116579, 0.43882115, 376.45000476, 501.05858396, 410.45475988, 619.90294281, 347.48451274, 757.99943762, 1538.04360598, 2047.1508608, 1676.97519194, 2532.70751885, 1419.70069398, 3096.92169914
7.44084, -2.0865907, 1.0187315, 1.2338524, 2.2952261, 1.5400489, 3.5147203, 1.1026048, 5.2529243, 0.21308793, 0.29062969, 0.23806442, 0.35964384, 0.20143604, 0.43967099, 367.5676189, 501.32386215, 410.65100999, 620.37033827, 347.46861186, 758.41377242, 1501.74894258, 2048.22879154, 1677.77216573, 2534.60982849, 1419.63163675, 3098.60559582
7.44442, -1.8147681, 1.027961, 1.3129025, 2.2890902, 1.5342222, 3.5054367, 1.100292, 5.2400846, 0.22054433, 0.29121324, 0.23840963, 0.36037174, 0.20189876, 0.44060439, 379.89770092, 501.62812776, 410.67149475, 620.75680935, 347.77984155, 758.96120472, 1552.12072212, 2049.46597468, 1677.85099896, 2536.18146374, 1420.89909338, 3100.83322507
7.44799, -1.3203797, 1.0799049, 1.5086913, 2.2738651, 1.5268303, 3.4823563, 1.0931015, 5.2106255, 0.23721272, 0.29121928, 0.23863446, 0.36039137, 0.20191474, 0.44084174, 408.03398252, 500.93166956, 410.47955061, 619.915854, 347.31727611, 758.30002703, 1667.07025184, 2046.61454756, 1677.06190446, 2532.73825982, 1419.00509211, 3098.12287992
7.45156, -0.86233953, 1.1510437, 1.7600764, 2.2733531, 1.531281, 3.4879435, 1.0889588, 5.2170394, 0.25702018, 0.29210225, 0.2397336, 0.36181468, 0.20216557, 0.44250025, 441.58155177, 501.85540918, 411.88180602, 621.627018, 347.3368696, 760.25138455, 1804.1274513, 2050.3825775, 1682.78604475, 2539.72196791, 1419.08098014, 3106.08626482
7.45512, -0.29977702, 1.2425325, 2.1290489, 2.2697899, 1.5237064, 3.4784355, 1.088836, 5.2008401, 0.28348362, 0.29270354, 0.23982022, 0.36234905, 0.20272924, 0.44306955, 486.61774321, 502.4443323, 411.66672831, 621.99529482, 347.99768731, 760.55718388, 1988.1216428, 2052.78263133, 1681.90236298, 2541.21910802, 1421.77662745, 3107.32647744
7.45868, 0.22136444, 1.2985775, 2.5026701, 2.2692559, 1.5275267, 3.4813196, 1.0860533, 5.2063948, 0.30823198, 0.29350644, 0.24080766, 0.36353635, 0.20304928, 0.44457439, 528.62807591, 503.37328075, 412.99313033, 623.47690415, 348.23626202, 762.45983612, 2159.75231079, 2056.57182398, 1687.31648624, 2547.26478941, 1422.74711819, 3115.09068091
7.46223, 0.83637745, 1.3156166, 2.9769164, 2.2700768, 1.5279354, 3.4825726, 1.086125, 5.2085512, 0.33713479, 0.29440184, 0.24153092, 0.36464506, 0.20363862, 0.44594235, 577.67822539, 504.45560712, 413.8616406, 624.81690018, 348.93343328, 764.11926162, 2360.14357253, 2060.98759904, 1690.85980404, 2552.73182573, 1425.59120909, 3121.86107195
7.46577, 1.1887254, 1.3418163, 3.2938347, 2.2859435, 1.5336926, 3.4993698, 1.0987762, 5.2371568, 0.35564699, 0.29627908, 0.24268191, 0.36657526, 0.2054106, 0.44845206, 608.84786563, 507.21330087, 415.45792601, 627.55646421, 351.65152861, 767.72498765, 2487.48178449, 2072.24812306, 1697.37644084, 2563.91680351, 1436.69185897, 3136.58309422
7.46931, 0.99731651, 1.3931943, 3.2043444, 2.3222972, 1.5631471, 3.5573045, 1.1118902, 5.3137562, 0.35179773, 0.29949001, 0.2457103, 0.37066703, 0.20723084, 0.45302717, 601.70839676, 512.24222776, 420.25840018, 633.98210453, 354.44383717, 774.84938141, 2458.3056495, 2092.787751, 1716.98384958, 2590.16127682, 1448.09560917, 3165.68062218
7.47284, 0.86221909, 1.4512289, 3.1642206, 2.3291336, 1.569093, 3.5692453, 1.118948, 5.3304789, 0.35060309, 0.3008012, 0.24689182, 0.37236647, 0.208491, 0.45505667, 599.11392545, 514.01197588, 421.89111558, 636.30338786, 356.27142395, 777.60519203, 2447.69838099, 2100.01174689, 1723.64913701, 2599.63707422, 1455.55786731, 3176.92994393
7.47636, 0.81856204, 1.4650738, 3.1529133, 2.3429032, 1.5775054, 3.5872192, 1.1236588, 5.357654, 0.3509951, 0.30256745, 0.24827355, 0.37438979, 0.20953774, 0.45754348, 599.22866072, 516.5516293, 423.8595671, 639.16873116, 357.72870604, 781.13103775, 2448.15965231, 2110.3811284, 1731.68601311, 2611.33554053, 1461.5071708, 3191.32514035
7.47988, 1.3270687, 1.4805917, 3.5890887, 2.3338628, 1.572957, 3.5776976, 1.123565, 5.3422386, 0.37558409, 0.30286755, 0.24864144, 0.3749876, 0.21014264, 0.45822284, 640.60836893, 516.58069603, 424.09088423, 639.59097512, 358.42608889, 781.55969137, 2617.20914332, 2110.49337864, 1732.62572524, 2613.05257514, 1464.35182951, 3193.06657474
7.4834, 1.7847578, 1.5098366, 4.022557, 2.3568629, 1.5816674, 3.6045779, 1.1337112, 5.3849964, 0.3987895, 0.30525288, 0.25006344, 0.37750249, 0.2117112, 0.46140822, 679.5462434, 520.1577489, 426.1136969, 643.27269965, 360.7606254, 786.24993263, 2776.28142933, 2125.1008487, 1740.88453138, 2628.08611976, 1473.88501438, 3212.2186061
7.4869, 2.284823, 1.5499427, 4.5295975, 2.3639861, 1.5911833, 3.6162958, 1.1330232, 5.4010322, 0.42442425, 0.30661461, 0.25155357, 0.37922971, 0.21227057, 0.46345627, 722.54290327, 521.98292051, 428.24661582, 645.6033974, 361.37094795, 788.99130453, 2951.93479422, 2132.55093652, 1749.5931107, 2637.599959, 1476.37388735, 3223.40842827
7.4904, 2.9265157, 1.5747575, 5.175741, 2.3453891, 1.5741387, 3.5884555, 1.1279843, 5.3604005, 0.45503204, 0.3063114, 0.25094422, 0.37888681, 0.21242579, 0.46307819, 773.90827323, 520.96754997, 426.80030355, 644.40218459, 361.28900833, 787.59298828, 3161.7770804, 2128.39598195, 1743.6787593, 2632.68416722, 1476.03449332, 3217.6855387
7.4939, 3.1295692, 1.5758387, 5.3752798, 2.3472243, 1.5762467, 3.5898089, 1.1265582, 5.3648082, 0.46510309, 0.30734488, 0.25186092, 0.38008817, 0.21292444, 0.46464984, 790.27208593, 522.2198799, 427.94523931, 645.82041479, 361.78696948, 789.50194487, 3228.62069308, 2133.505587, 1748.35082719, 2638.46995522, 1478.06422236, 3225.47431675
7.49738, 3.111033, 1.5735123, 5.3552309, 2.3369476, 1.5720598, 3.5768635, 1.1182809, 5.345521, 0.46561939, 0.30758592, 0.25227632, 0.38053372, 0.21277344, 0.46519708, 790.38118301, 522.12198335, 428.23486516, 645.9496619, 361.17937774, 789.66431344, 3229.05616744, 2133.0988727, 1749.52853407, 2638.9896223, 1475.57725602, 3226.12743866
7.50087, 2.6810597, 1.5480873, 4.9076376, 2.3414197, 1.5760038, 3.5841769, 1.1227938, 5.3550873, 0.44706974, 0.30880098, 0.25334811, 0.38206192, 0.21384004, 0.46700584, 758.16049634, 523.6782581, 429.63884412, 647.91737672, 362.63933718, 791.96900839, 3097.4105064, 2139.45008536, 1755.25878249, 2647.02012254, 1481.53708673, 3235.53276538
7.50434, 2.1139309, 1.5383619, 4.3551738, 2.3317288, 1.5645206, 3.5683475, 1.1196518, 5.3327248, 0.42239228, 0.30906672, 0.25316512, 0.38233741, 0.21416807, 0.46739904, 715.65477499, 523.64847888, 428.93498598, 647.7902371, 362.86269284, 791.90924655, 2923.7470282, 2139.32155202, 1752.37759096, 2646.49220097, 1482.44482804, 3235.27821947
7.50781, 1.1125158, 1.5005086, 3.4301592, 2.3492807, 1.5812849, 3.5952504, 1.1266972, 5.3714412, 0.37596904, 0.31114469, 0.25527013, 0.38491028, 0.21547582, 0.47047912, 636.41064076, 526.68111874, 432.10108404, 651.54567401, 364.7404264, 796.38983285, 2599.99340293, 2151.70417723, 1765.30669972, 2661.82610039, 1490.11132386, 3253.57273895
7.51128, 0.58880887, 1.4429704, 2.961464, 2.3506757, 1.5785168, 3.5954725, 1.1279344, 5.3730686, 0.35037854, 0.31216243, 0.25580491, 0.38606662, 0.2162351, 0.47194943, 592.53848846, 527.90976494, 432.60142, 652.89196242, 365.68340949, 798.13164267, 2420.75011392, 2156.71664965, 1767.34500312, 2667.31752147, 1493.95891139, 3260.67808683
7.51474, 0.31970578, 1.3849962, 2.7039705, 2.3605815, 1.5889816, 3.6156431, 1.1371218, 5.3984036, 0.33579832, 0.31375239, 0.25741686, 0.38830262, 0.21776147, 0.4744716, 567.3465245, 530.09892532, 434.91747529, 656.05492718, 367.91789936, 801.64132913, 2317.82353887, 2165.65311321, 1776.80115799, 2680.23066568, 1503.08273812, 3275.00577191
7.51819, 0.42572606, 1.3615306, 2.7570253, 2.3758535, 1.5949204, 3.6333124, 1.1421778, 5.424949, 0.34009103, 0.31570731, 0.25866896, 0.39041471, 0.21889793, 0.47705959, 574.05424253, 532.89590632, 436.61842802, 658.99774079, 369.48721248, 805.24935397, 2345.21934755, 2177.07264776, 1783.74430327, 2692.24428145, 1509.48899108, 3289.735054
7.52163, 0.7762572, 1.3779818, 3.0288395, 2.371919, 1.5983232, 3.6319173, 1.1420168, 5.4227855, 0.3575314, 0.31639236, 0.25972178, 0.39151106, 0.21953932, 0.47839571, 602.9160675, 533.54205181, 437.97672247, 660.21700035, 370.21582084, 806.73321961, 2463.12217911, 2179.70515656, 1789.28749325, 2697.21645227, 1512.46060359, 3295.78625113
7.52508, 0.97333382, 1.4120283, 3.2145979, 2.3763783, 1.5969983, 3.6359737, 1.1441328, 5.4268652, 0.36944714, 0.31764847, 0.26040014, 0.39291567, 0.22040792, 0.4800246, 622.40697591, 535.14184572, 438.69567231, 661.94436557, 371.32085459, 808.69664297, 2542.74080274, 2186.23354016, 1792.21864332, 2704.26427179, 1516.96996404, 3303.79643978
7.52851, 1.0959521, 1.4070053, 3.3057389, 2.3752846, 1.6003239, 3.6361804, 1.141851, 5.4286948, 0.37578244, 0.31853711, 0.26146054, 0.39411677, 0.22085484, 0.48155946, 632.4646697, 536.1173011, 440.05396832, 663.32246636, 371.71211359, 810.49382297, 2583.82116196, 2190.21123906, 1797.7616936, 2709.88516498, 1518.56328307, 3311.1273906
7.53194, 1.160091, 1.3637647, 3.3124688, 2.3781282, 1.6022909, 3.6404959, 1.1435238, 5.4350026, 0.37731087, 0.31969883, 0.26241829, 0.3955521, 0.22168996, 0.48330724, 634.41353089, 537.54418774, 441.23222377, 665.08447778, 372.75127953, 812.63667221, 2591.7741008, 2196.03308564, 1802.56913565, 2717.07433785, 1522.80344804, 3319.87036507
7.53536, 0.96755379, 1.3177846, 3.1137321, 2.3934736, 1.6138197, 3.6655345, 1.1534472, 5.4694805, 0.36693527, 0.32170896, 0.26416565, 0.39812321, 0.22333032, 0.48631972, 616.35763471, 540.38897343, 443.7308914, 668.74540912, 375.1379644, 816.89304231, 2518.00163994, 2207.64738629, 1812.77078327, 2732.0210573, 1532.54856656, 3337.24757244
7.53878, 0.50759563, 1.3243478, 2.7735836, 2.3878198, 1.6095461, 3.656957, 1.1510828, 5.4566012, 0.34737857, 0.32231697, 0.26462697, 0.39888005, 0.22378742, 0.48724064, 582.92424183, 540.86921199, 444.06157629, 669.34714152, 375.53011344, 817.62204636, 2381.40824621, 2209.60171001, 1814.11549516, 2734.46991563, 1534.14533943, 3340.2142916
7.54219, -0.54063392, 1.3455744, 2.1435814, 2.3905418, 1.6118154, 3.6615403, 1.1524925, 5.4634805, 0.3063305, 0.32349564, 0.26563048, 0.40036137, 0.22461529, 0.4890519, 513.52536329, 542.30059321, 445.29678436, 671.15652651, 376.53986488, 819.83528715, 2097.88720877, 2215.44164928, 1819.1553812, 2741.85228753, 1538.26514247, 3349.24442912
7.5456, -1.3445102, 1.3134195, 1.7360923, 2.3900212, 1.6084227, 3.6573298, 1.1451046, 5.4614953, 0.27653673, 0.32446457, 0.26617454, 0.40137329, 0.22458926, 0.490481, 463.10821562, 543.37162624, 445.75495241, 672.1684787, 376.11327284, 821.39463557, 1891.91320896, 2219.80937153, 1821.02077654, 2745.97681625, 1536.51704926, 3355.60309318
7.549, -1.0664972, 1.2107267, 1.7747576, 2.3844961, 1.6065397, 3.6520022, 1.1495145, 5.4508904, 0.28047005, 0.32509874, 0.26684724, 0.40233007, 0.22572216, 0.49153076, 469.21391859, 543.87572133, 446.42354838, 673.08029952, 377.62313291, 822.30908605, 1916.84982446, 2221.86094588, 1823.74577234, 2749.69220407, 1542.67980415, 3359.32708901
7.55239, -0.58009701, 1.1947719, 1.9873832, 2.3927181, 1.6125923, 3.66297, 1.1523339, 5.4676345, 0.297663, 0.32661025, 0.26813057, 0.40411105, 0.22665913, 0.49372348, 497.56355921, 545.95082436, 448.19813962, 675.49857866, 378.87585361, 825.2917358, 2032.65765454, 2230.3303801, 1830.9889508, 2759.56173059, 1547.79201513, 3371.50004846
7.55578, -0.34921807, 1.2476615, 2.1572983, 2.4027376, 1.613898, 3.6744112, 1.1565821, 5.4823492, 0.31101165, 0.32822732, 0.26900453, 0.40589661, 0.22772451, 0.49579815, 519.48504925, 548.24051251, 449.32025241, 677.97211325, 380.36993801, 828.1353049, 2122.20427596, 2239.67631326, 1835.56651403, 2769.65683574, 1553.890165, 3383.10464883
7.55916, -0.17405653, 1.3147215, 2.3211346, 2.3988796, 1.6120329, 3.6667312, 1.1517422, 5.4749396, 0.32352856, 0.32890214, 0.26961833, 0.40663242, 0.22789779, 0.49688071, 539.98219304, 548.95089977, 450.00384668, 678.68587811, 380.37057713, 829.31389473, 2205.93148943, 2242.5703876, 1838.35257632, 2772.56281641, 1553.88722917, 3387.90733948
7.56254, 0.10469482, 1.3439982, 2.5266894, 2.392648, 1.6119252, 3.6634593, 1.1533728, 5.4664561, 0.33852165, 0.32941997, 0.27038523, 0.40762067, 0.22871538, 0.49792444, 564.57334325, 549.3939152, 450.93804951, 679.81403275, 381.44268624, 830.41918096, 2306.38278242, 2244.37211202, 1842.16234391, 2777.16154885, 1558.26139249, 3392.41043533
7.56591, 0.6351799, 1.3818778, 2.9293892, 2.3780597, 1.6027265, 3.6428445, 1.145184, 5.4387502, 0.3655532, 0.32936195, 0.27039071, 0.40764523, 0.22855972, 0.49809434, 609.18512466, 548.87332977, 450.59924618, 679.33042951, 380.88896253, 830.06157122, 2488.62085721, 2242.23731201, 1840.77160931, 2775.17589873, 1555.99370054, 3390.93726244
7.56928, 1.163164, 1.4201708, 3.3798006, 2.3736288, 1.5954497, 3.6322551, 1.1427476, 5.4250439, 0.39379154, 0.33001011, 0.27055926, 0.40823385, 0.22897918, 0.49891031, 655.73216429, 549.52486568, 450.52874533, 679.78115135, 381.29060669, 830.77338689, 2678.76334825, 2244.89074855, 1840.47688378, 2777.00703464, 1557.62879704, 3393.83275778
7.57264, 1.4600503, 1.4369329, 3.6468695, 2.3795403, 1.6041514, 3.6456109, 1.1457821, 5.4414275, 0.41024502, 0.33138263, 0.27208581, 0.41017423, 0.22995043, 0.50111757, 682.59393046, 551.37725012, 452.71510822, 682.4761326, 382.60736656, 833.7939402, 2788.48742074, 2252.44974711, 1849.40171326, 2788.00620073, 1563.00222009, 3406.15966533
7.57599, 1.6243441, 1.4227816, 3.7723153, 2.3894864, 1.607622, 3.6570483, 1.1512463, 5.457792, 0.41845924, 0.33304387, 0.27317512, 0.41201641, 0.23117097, 0.50333561, 695.71094098, 553.70331326, 454.16829273, 684.99939651, 384.33414031, 836.82246572, 2842.06167274, 2261.94367803, 1855.33131896, 2798.30374369, 1570.05052726, 3418.51898051
7.57934, 1.5208785, 1.3891568, 3.648669, 2.4088976, 1.6216628, 3.6821973, 1.1557458, 5.4979391, 0.41275256, 0.3353758, 0.2751711, 0.41464466, 0.23230241, 0.50666687, 685.67535495, 557.13504332, 457.12143227, 688.81854998, 385.90683312, 841.68825893, 2801.05468827, 2275.95423085, 1867.38829347, 2813.8949648, 1576.46929606, 3438.38352466
7.58268, 1.1500135, 1.3709556, 3.320609, 2.4062151, 1.6211366, 3.6844847, 1.1603723, 5.4987156, 0.39491941, 0.33617609, 0.27593666, 0.41599488, 0.23345237, 0.50819482, 655.52284153, 558.01539755, 458.02455799, 690.50581068, 387.50528972, 843.54758782, 2677.86853207, 2279.54203702, 1871.07065236, 2820.77704158, 1582.99323168, 3445.96617785
7.58602, 0.31010957, 1.362409, 2.6876554, 2.411297, 1.6251243, 3.6906802, 1.162131, 5.5084736, 0.35634528, 0.33752782, 0.27709425, 0.41757782, 0.23432129, 0.5101523, 591.01347561, 559.80393117, 459.57234101, 692.57019639, 388.63162106, 846.10882967, 2414.33297774, 2286.8397217, 1877.38639529, 2829.19955898, 1587.58840133, 3456.41602859
7.58935, -0.63778759, 1.3411169, 2.103462, 2.4070788, 1.6189084, 3.6839708, 1.1593891, 5.4980804, 0.31618403, 0.33823438, 0.27738548, 0.41843758, 0.23474005, 0.51118504, 523.97524019, 560.51673556, 459.67889885, 693.42823245, 389.00755558, 847.12787633, 2140.4687912, 2289.74288743, 1877.81456355, 2832.69394552, 1589.11808878, 3460.56577173
7.59268, -1.2758872, 1.3159926, 1.7911251, 2.4168189, 1.6235987, 3.6973972, 1.1628308, 5.5174116, 0.2926386, 0.33993095, 0.27861725, 0.42045228, 0.23579083, 0.5136134, 484.55519463, 562.86254244, 461.3384384, 696.19090883, 390.42584328, 850.44843362, 1979.42807403, 2299.31683878, 1884.58666159, 2843.96874723, 1594.90576839, 3474.11713607
7.596, -1.0396322, 1.340631, 1.914549, 2.4276365, 1.6350595, 3.7101938, 1.1671608, 5.5383897, 0.30346026, 0.34171214, 0.28043703, 0.42244179, 0.23693757, 0.51613146, 502.05538344, 565.34065092, 463.96494224, 698.90264327, 391.99789223, 853.9061487, 2050.90917452, 2309.43112245, 1895.30874101, 2855.03530183, 1601.3214878, 3488.22861447
7.59931, 0.21876772, 1.4055977, 2.6577417, 2.4018116, 1.6162963, 3.6717401, 1.1518, 5.4839411, 0.35861526, 0.34091165, 0.27966162, 0.42151045, 0.23608093, 0.51513228, 592.80804437, 563.54314597, 462.29393144, 696.77677991, 390.25299091, 851.53811906, 2421.6267554, 2302.07935444, 1888.47530641, 2846.34007381, 1594.18734804, 3478.54168298
7.60262, 1.4324074, 1.4310996, 3.6167669, 2.3984787, 1.6111136, 3.6706792, 1.153989, 5.4798678, 0.41956572, 0.34167065, 0.28002888, 0.42268122, 0.23699576, 0.51644584, 692.74004548, 564.12840394, 462.35239956, 697.88401267, 391.30091965, 852.69766702, 2829.83985173, 2304.46189646, 1888.70739369, 2850.85293368, 1598.46242997, 3483.26598895
7.60592, 2.1988942, 1.4524417, 4.3282149, 2.4224249, 1.6302512, 3.7023202, 1.1614774, 5.5275554, 0.46031316, 0.34436907, 0.28250507, 0.42573168, 0.23845386, 0.52019423, 759.0437178, 567.85511657, 465.84307793, 702.01981504, 393.20385241, 857.78596149, 3100.67918082, 2319.67737348, 1902.96013179, 2867.73762034, 1606.23027421, 3504.03937221
7.60922, 2.6791835, 1.4747782, 4.8067792, 2.4287515, 1.6347448, 3.7176787, 1.1703981, 5.5476309, 0.48651099, 0.34582558, 0.28372039, 0.42785981, 0.24006695, 0.5226601, 801.20582161, 569.51943693, 467.24212662, 704.6167067, 395.35188488, 860.73762777, 3272.89903407, 2326.46788718, 1908.66848897, 2878.33572416, 1614.99925143, 3516.08447484
7.61251, 2.6480632, 1.4956024, 4.8038957, 2.4351488, 1.6406852, 3.723835, 1.171849, 5.5580342, 0.48778956, 0.34729495, 0.28506792, 0.42946812, 0.24091927, 0.52468219, 802.26633771, 571.19518418, 468.85053451, 706.3452028, 396.2393587, 862.94356113, 3277.21961115, 2333.30500286, 1915.23200487, 2885.38636369, 1618.61882521, 3525.08316618
7.6158, 2.1153341, 1.4892895, 4.2981952, 2.4305661, 1.6367718, 3.7161965, 1.1675263, 5.54814, 0.46276062, 0.34799023, 0.28556659, 0.4302914, 0.24118299, 0.52575939, 760.10208368, 571.5873041, 469.05408505, 706.77013629, 396.15230924, 863.57997132, 3104.96959262, 2334.8984786, 1916.05667532, 2887.11191466, 1618.25746915, 3527.67030811
7.61908, 1.2217892, 1.4146718, 3.4314205, 2.4305797, 1.6373485, 3.7172136, 1.1690022, 5.5491019, 0.41469764, 0.34901937, 0.28646077, 0.43162178, 0.24204842, 0.52735849, 680.2570432, 572.52045729, 469.90129233, 708.01887393, 397.04866537, 865.06238107, 2778.79765283, 2338.70199333, 1919.51060449, 2892.20259418, 1621.91323181, 3533.71323106
7.62236, 0.47468296, 1.3141285, 2.7521284, 2.4205494, 1.6264356, 3.7041196, 1.1648978, 5.5286824, 0.37249273, 0.34933366, 0.2863531, 0.43214149, 0.24234127, 0.52795181, 610.21088978, 572.27211283, 469.09849936, 707.92639982, 396.99909826, 864.88114421, 2492.65554228, 2337.67911655, 1916.22436421, 2891.81444249, 1621.70492062, 3532.96018416
7.62563, -0.39895637, 1.2349491, 2.1243685, 2.4214911, 1.6263244, 3.7037959, 1.1631294, 5.5282457, 0.32823961, 0.35044309, 0.28719683, 0.43341065, 0.24287906, 0.52950459, 536.99497034, 573.31952188, 469.84962044, 709.05318918, 397.34642333, 866.26139372, 2193.56730575, 2341.94923304, 1919.28569713, 2896.40681891, 1623.11785289, 3538.58560405
7.6289, -1.5864347, 1.1759581, 1.5554848, 2.4445114, 1.6455376, 3.7352313, 1.1728634, 5.5758393, 0.28171455, 0.35316075, 0.28975457, 0.43655116, 0.24462459, 0.53337361, 460.2567727, 576.9834226, 473.39231919, 713.22416983, 399.66030834, 871.40977312, 1880.09310412, 2356.90731431, 1933.75021867, 2913.43424569, 1632.56389538, 3559.60325301
7.63216, -2.0458933, 1.1427361, 1.376566, 2.4029701, 1.6177238, 3.6810586, 1.1578069, 5.496964, 0.26581475, 0.35120019, 0.28815937, 0.43467726, 0.24378031, 0.53118035, 433.68857988, 572.9987181, 470.14481879, 709.19527342, 397.73841032, 866.64435649, 1771.55879919, 2340.62174578, 1920.47757137, 2896.9661302, 1624.7072514, 3540.12419679
7.63541, -2.0966856, 1.1183376, 1.340117, 2.4071696, 1.6217304, 3.6866551, 1.1593969, 5.5057944, 0.26306309, 0.3525672, 0.28938625, 0.43631969, 0.24468347, 0.53321033, 428.61082751, 574.44059683, 471.49936113, 710.89921481, 398.66475931, 868.76391664, 1750.81046648, 2346.503039, 1926.00364578, 2903.91587428, 1628.4853028, 3548.76932762
7.63866, -1.5172067, 1.1226039, 1.516438, 2.4067447, 1.62142, 3.6859649, 1.1590989, 5.5050293, 0.28068346, 0.3536059, 0.29023665, 0.43760279, 0.24539445, 0.53479126, 456.68712303, 575.33586656, 472.23068071, 712.00334583, 399.27000357, 870.13423126, 1865.49102111, 2350.15142549, 1928.98387175, 2908.41537163, 1630.95162771, 3554.35376591
7.6419, -0.85423971, 1.1390019, 1.785687, 2.4035595, 1.6129697, 3.6777189, 1.1549411, 5.4918565, 0.30551112, 0.3544474, 0.29036045, 0.43844348, 0.2456995, 0.53577685, 496.39101553, 575.90212717, 471.77437555, 712.37801771, 399.2097707, 870.52417104, 2027.66733179, 2352.45581212, 1927.11281902, 2909.93508989, 1630.69955994, 3555.93346359
7.64514, -0.51396379, 1.1372583, 1.9620655, 2.430855, 1.6344476, 3.7198745, 1.170747, 5.5515225, 0.32122478, 0.35754591, 0.29318233, 0.44229949, 0.2481326, 0.54032908, 521.18890561, 580.12013418, 475.68988048, 717.63325519, 402.59644765, 876.68679259, 2128.95429846, 2369.67679089, 1943.0997185, 2931.39087751, 1644.52740368, 3581.09333372
7.64838, -0.45106043, 1.1686904, 2.0179588, 2.4218039, 1.6290529, 3.7024174, 1.1589577, 5.5311973, 0.32677178, 0.35797928, 0.29359996, 0.44262006, 0.2476408, 0.54100089, 529.43677403, 579.99926488, 475.69167357, 717.13454797, 401.22847639, 876.53150628, 2162.63712223, 2369.17419158, 1943.0997665, 2929.34278683, 1638.93337239, 3580.44561176
7.6516, -0.74330218, 1.1915632, 1.8875722, 2.4040379, 1.6197164, 3.6828264, 1.157024, 5.5005622, 0.31697729, 0.35772313, 0.29362691, 0.44275859, 0.24816901, 0.54110296, 512.89352334, 578.8234051, 475.11081728, 716.41728014, 401.55645588, 875.54600097, 2095.0535972, 2364.36219569, 1940.71982098, 2926.40193635, 1640.26695422, 3576.40663289
7.65483, -1.025213, 1.1479243, 1.7332915, 2.3999288, 1.6163319, 3.6761284, 1.1534574, 5.4917357, 0.30462303, 0.35844796, 0.29416582, 0.44363139, 0.24850075, 0.54222776, 492.30395281, 579.29088885, 475.40395601, 716.95658049, 401.60424897, 876.29903435, 2010.94226894, 2366.26280929, 1941.90988009, 2928.59377724, 1640.45597244, 3579.46906245
7.65804, -1.3056004, 1.1428937, 1.6053616, 2.3950583, 1.6067487, 3.6659135, 1.1493831, 5.4778638, 0.29401085, 0.35911618, 0.29413785, 0.44429153, 0.24877649, 0.54310343, 474.57402113, 579.66298653, 474.77900283, 717.14773647, 401.55952234, 876.64374888, 1938.512461, 2367.77377718, 1939.34975836, 2929.36351679, 1640.26706736, 3580.86358585
7.66125, -1.4341211, 1.1299673, 1.5539822, 2.3983572, 1.6112232, 3.6720529, 1.1502252, 5.4873489, 0.29010632, 0.36040524, 0.29540104, 0.44595253, 0.24958909, 0.54514929, 467.69523668, 581.02772946, 476.23112942, 718.94288714, 402.37534861, 878.86306688, 1910.40712281, 2373.33935828, 1945.27390997, 2936.68505634, 1643.59324561, 3589.91525087
7.66446, -1.1190591, 1.1603984, 1.6868347, 2.3746547, 1.598729, 3.6394934, 1.1405299, 5.4403406, 0.30313423, 0.35966564, 0.29511151, 0.44526565, 0.24925969, 0.54439204, 488.09122825, 579.11521253, 475.17344926, 716.94395566, 401.34520363, 876.55220122, 1993.71152366, 2365.51817759, 1940.94613196, 2928.50873666, 1639.37909786, 3580.46226507
7.66766, -0.80020315, 1.1665131, 1.836449, 2.3761604, 1.6004857, 3.6436346, 1.1433806, 5.4456283, 0.31721677, 0.36083162, 0.29613696, 0.44682156, 0.25030073, 0.54624907, 510.12798205, 580.26661874, 476.22874924, 718.55020769, 402.51782757, 878.44324542, 2083.71727064, 2370.21221656, 1945.24924037, 2935.05851528, 1644.16259951, 3588.17282367
7.67086, -0.47605516, 1.1771543, 2.0131369, 2.3933145, 1.6094035, 3.6621544, 1.1448763, 5.4748664, 0.3331032, 0.36319682, 0.29783424, 0.44927316, 0.25120104, 0.54932442, 534.99997852, 583.33360457, 478.35418806, 721.58157483, 403.45619882, 882.27479583, 2185.3033257, 2382.73068646, 1953.92343928, 2947.42930572, 1647.98917469, 3603.80957557
7.67405, -0.36458788, 1.2217574, 2.1157938, 2.4024695, 1.6151328, 3.6747276, 1.1485292, 5.4932472, 0.34249779, 0.36496401, 0.29924384, 0.45137102, 0.2523435, 0.55186858, 549.39074573, 585.4281629, 480.00834529, 724.03113985, 404.77687211, 885.23635453, 2244.0762684, 2391.27698715, 1960.67251711, 2957.42349351, 1653.37727248, 3615.8925329
7.67723, -0.40968889, 1.2419103, 2.1193553, 2.4245397, 1.6328808, 3.7107752, 1.1657811, 5.5425794, 0.34379968, 0.36772083, 0.30177331, 0.45492092, 0.25498351, 0.55598048, 550.7750619, 589.09730063, 483.44783988, 728.79386076, 408.48949077, 890.69362613, 2249.721955, 2406.25478991, 1974.71398889, 2976.86598875, 1668.53555897, 3638.16945338
7.68041, -0.18881247, 1.2338404, 2.2346569, 2.4172375, 1.6246477, 3.6965781, 1.1575189, 5.5248227, 0.35407814, 0.36825898, 0.30190707, 0.45540063, 0.25483421, 0.55674055, 566.51050752, 589.19927615, 483.03894051, 728.62234564, 407.7242932, 890.76206988, 2313.98661236, 2406.66186931, 1973.03602804, 2976.15371807, 1665.40345408, 3638.4347283
7.68359, -0.23706621, 1.2069333, 2.1816551, 2.4339352, 1.6352445, 3.722557, 1.1675894, 5.557704, 0.35090095, 0.37063464, 0.30379656, 0.45836577, 0.25670633, 0.560066, 560.6969757, 592.22900363, 485.42989127, 732.41266399, 410.18543815, 894.91723714, 2290.23141973, 2419.027622, 1982.79433854, 2991.62393944, 1675.44969756, 3655.39259774
7.68676, -0.33604347, 1.1683266, 2.0928014, 2.434885, 1.6402202, 3.7297602, 1.1736885, 5.568248, 0.34471248, 0.37181955, 0.30517157, 0.46018605, 0.25814839, 0.56227954, 550.0877373, 593.34485679, 486.98886717, 734.35898047, 411.94987909, 897.27845526, 2246.88784421, 2423.57583302, 1989.15425981, 2999.56198735, 1682.65008104, 3665.02271782
7.68992, -0.90315636, 1.1546916, 1.8087015, 2.4501138, 1.6504345, 3.7484805, 1.1785845, 5.5967455, 0.32142648, 0.37410312, 0.30704169, 0.46272805, 0.25946487, 0.56541325, 512.25281138, 596.20282488, 489.32797806, 737.44312167, 413.50547467, 901.09105928, 2092.33900722, 2435.2397859, 1998.70062806, 3012.14746859, 1688.99733713, 3680.58101491
7.69308, -1.8108373, 1.1500703, 1.4620046, 2.4500954, 1.6498373, 3.7469093, 1.1769407, 5.5951482, 0.28985825, 0.37523453, 0.30791572, 0.46403196, 0.260069, 0.56704444, 461.32893968, 597.2110396, 490.06861323, 738.53812573, 413.91734004, 902.48943564, 1884.32868119, 2439.34813935, 2001.71778579, 3016.6080052, 1690.67285485, 3686.27801504
7.69624, -2.3915125, 1.1255164, 1.2769964, 2.4352968, 1.635927, 3.7250712, 1.1685209, 5.5614598, 0.27172351, 0.37523931, 0.30754902, 0.46408729, 0.25992654, 0.56705709, 431.88596783, 596.41726442, 488.82816122, 737.63505285, 413.13548565, 901.29852133, 1764.0597851, 2436.0960755, 1996.64301517, 3012.90717856, 1687.47250505, 3681.39878176
7.69939, -2.2749228, 1.0785398, 1.2770659, 2.4484368, 1.6440554, 3.7458906, 1.1760719, 5.5916574, 0.27256117, 0.3773999, 0.30925417, 0.46680434, 0.26156177, 0.57033184, 432.63236777, 599.04135256, 490.87462004, 740.95170018, 415.17318034, 905.27938625, 1767.10133183, 2446.80437894, 2004.99375326, 3026.44192564, 1695.78869861, 3697.64383876
7.70253, -1.6526894, 1.0765697, 1.4534872, 2.4458702, 1.6465637, 3.7455122, 1.178642, 5.5914633, 0.29162684, 0.37830195, 0.31039245, 0.46814187, 0.26261095, 0.57198497, 462.33441126, 599.74593906, 492.08472204, 742.1748291, 416.33370325, 906.80384407, 1888.41263854, 2449.67232296, 2009.92828067, 3031.42550744, 1700.52197697, 3703.85547366
7.70567, -1.1399945, 1.1350248, 1.6789066, 2.4331964, 1.6343694, 3.7221295, 1.1673947, 5.5577572, 0.3143341, 0.37841367, 0.31013683, 0.46803031, 0.26211211, 0.57191044, 497.7424244, 599.21127034, 491.09611882, 741.11760538, 415.04983856, 905.60992941, 2033.0289357, 2447.4784376, 2005.88210052, 3027.09486397, 1695.27106828, 3698.96376253
7.7088, -0.73612314, 1.1782812, 1.8946128, 2.4179418, 1.6233097, 3.7008742, 1.1594827, 5.5285908, 0.33488686, 0.3783213, 0.30998349, 0.46804761, 0.26198113, 0.57206462, 529.65437766, 598.34994325, 490.26740947, 740.26035986, 414.34725799, 904.77284155, 2163.36441816, 2443.95030312, 2002.48900749, 3023.58101857, 1692.39442267, 3695.52948959
7.71193, -0.52971631, 1.2014017, 2.0188983, 2.4124984, 1.6216483, 3.691113, 1.1532504, 5.516443, 0.34670657, 0.37899926, 0.31073, 0.46879559, 0.26203944, 0.57310529, 547.68775671, 598.70009688, 490.85604861, 740.55016304, 413.9402126, 905.32680454, 2237.01219583, 2445.37038112, 2004.88499822, 3024.75219875, 1690.72485661, 3697.77684117
7.71506, -0.59663507, 1.2211132, 2.0088355, 2.4210566, 1.6254732, 3.705529, 1.1615947, 5.5350818, 0.34685779, 0.38078667, 0.31201047, 0.47109053, 0.26375857, 0.57575973, 547.26041049, 600.7922418, 492.27950054, 743.27059682, 416.14928757, 908.41409954, 2235.25740177, 2453.90545282, 2010.6906625, 3035.85107053, 1699.74066723, 3710.37133499
7.71817, -0.75319242, 1.2332558, 1.9499975, 2.431783, 1.6376693, 3.725005, 1.1704259, 5.5645117, 0.34274413, 0.38275018, 0.31409867, 0.47371422, 0.26553695, 0.57898395, 540.11058089, 603.15379824, 494.96986851, 746.49875546, 418.44426481, 912.38720858, 2206.04509009, 2463.54084192, 2021.67090738, 3049.02361203, 1709.10726159, 3726.58376443
7.72129, -0.83470098, 1.2499825, 1.9308503, 2.4435154, 1.643953, 3.7367103, 1.1713472, 5.5820323, 0.34206817, 0.38480961, 0.31563348, 0.47586425, 0.26642881, 0.58161358, 538.37977184, 605.65034972, 496.77431209, 748.96090174, 419.33127438, 915.39936048, 2198.96645925, 2473.72742204, 2029.032492, 3059.06720191, 1712.72298089, 3738.87095283
7.7244, -0.71749899, 1.2654735, 2.0049238, 2.453009, 1.6487742, 3.7520895, 1.1747542, 5.6018692, 0.34960382, 0.38670235, 0.31703545, 0.47825975, 0.26760902, 0.58437781, 549.5564638, 607.87314252, 498.3609169, 751.79594569, 420.66549241, 918.60724585, 2244.60722297, 2482.79573845, 2035.50424282, 3070.63372202, 1718.16522037, 3751.95743283
7.7275, -0.37339003, 1.2900284, 2.2145301, 2.4613111, 1.6575789, 3.763912, 1.1843826, 5.6203695, 0.36851945, 0.3885106, 0.3188282, 0.48044022, 0.26950426, 0.58708645, 578.56652513, 609.95214629, 500.55247557, 754.27938665, 423.11509352, 921.71136574, 2363.08583139, 2491.27665034, 2044.44676886, 3080.76401603, 1728.16303592, 3764.61992598
7.7306, 0.07847802, 1.3562935, 2.5403722, 2.4521344, 1.6467827, 3.7527429, 1.1770357, 5.6031459, 0.39588443, 0.3889483, 0.31874097, 0.48116514, 0.26947257, 0.58794366, 620.74453073, 609.86872265, 499.78402923, 754.46419141, 422.53145356, 921.8923085, 2535.34602687, 2490.92527815, 2041.29942361, 3081.50566843, 1725.7718578, 3765.34288399
7.73369, 0.77730303, 1.4055399, 3.0720879, 2.4180712, 1.6240307, 3.7019469, 1.1581967, 5.5314511, 0.43665686, 0.38739857, 0.31748308, 0.47933436, 0.268111, 0.58592632, 683.80604541, 606.66740157, 497.17952429, 750.6391467, 419.86268497, 917.56249961, 2792.90017552, 2477.83929918, 2030.65297531, 3065.86965506, 1714.86428705, 3747.64230797
7.73369, 0.77730303, 1.4055399, 3.0720879, 2.4180712, 1.6240307, 3.7019469, 1.1581967, 5.5314511, 0.43665686, 0.38739857, 0.31748308, 0.47933436, 0.268111, 0.58592632, 683.80604541, 606.66740157, 497.17952429, 750.6391467, 419.86268497, 917.56249961, 2792.90017552, 2477.83929918, 2030.65297531, 3065.86965506, 1714.86428705, 3747.64230797
7.73678, 1.3025252, 1.405248, 3.492774, 2.4134353, 1.6225309, 3.693953, 1.1552778, 5.5208007, 0.46700368, 0.38819764, 0.31829627, 0.48026479, 0.26858285, 0.58713247, 730.39175748, 607.13944748, 497.81400328, 751.13206763, 420.06242454, 918.27266286, 2983.15944464, 2479.75659421, 2033.23563055, 3067.86967239, 1715.67268699, 3750.52667136
7.73986, 1.5630364, 1.4322956, 3.7482908, 2.4133487, 1.6221536, 3.6943368, 1.1547084, 5.5218578, 0.48525161, 0.38936812, 0.31922459, 0.48174653, 0.2693311, 0.58896971, 757.95241159, 608.18448789, 498.62182963, 752.47754351, 420.68929715, 919.9578081, 3095.7127818, 2484.01412025, 2036.52623524, 3073.35172215, 1718.22559629, 3757.39307868
7.74294, 1.4837069, 1.4698566, 3.7227943, 2.4169937, 1.622956, 3.7034232, 1.1610922, 5.5343461, 0.48507419, 0.39085116, 0.32027794, 0.48381053, 0.27089875, 0.5914347, 756.68849809, 609.70586355, 499.61559429, 754.71726294, 422.58683796, 922.60492789, 3090.53708417, 2490.21702654, 2040.57617617, 3082.48598342, 1725.96821188, 3768.18829792
7.74601, 1.3723753, 1.5032345, 3.662726, 2.4023795, 1.6146531, 3.6829982, 1.1552104, 5.5058928, 0.48261736, 0.39086027, 0.32043529, 0.4839511, 0.27103868, 0.59171775, 751.86924181, 608.9209407, 499.20591014, 753.9470674, 422.25096233, 921.83666711, 3070.8403856, 2487.00028191, 2038.89397831, 3079.32679573, 1724.58884588, 3765.03400975
7.74908, 1.160093, 1.4739567, 3.4555138, 2.4060003, 1.6172109, 3.6895957, 1.1564673, 5.516199, 0.47021045, 0.39235916, 0.32167647, 0.48587589, 0.27202113, 0.59409504, 731.57113417, 610.44716868, 500.47636772, 755.94401841, 423.22072208, 924.31544028, 2987.92416645, 2493.22282201, 2044.07386241, 3087.46927757, 1728.54198884, 3775.14135324
7.75215, 1.0392387, 1.4064476, 3.2887332, 2.4289988, 1.6309601, 3.7195046, 1.1640326, 5.5578372, 0.46002305, 0.39534743, 0.32395668, 0.48922407, 0.27368301, 0.5980234, 714.95281255, 614.43607723, 503.48290108, 760.33609459, 425.34920886, 929.42846312, 2920.03771172, 2509.50340423, 2056.34418464, 3105.39385372, 1737.22756067, 3796.00739384
7.7552, 1.0786683, 1.3918689, 3.3016125, 2.4250572, 1.6299196, 3.7125603, 1.1601982, 5.5486769, 0.46217639, 0.39610078, 0.32473402, 0.49009634, 0.27397491, 0.59915532, 717.60691273, 615.01336971, 504.20442717, 760.95735964, 425.39233206, 930.28984841, 2930.86466885, 2511.85004519, 2059.28192059, 3107.91744103, 1737.39596753, 3799.50861694
7.75826, 0.81396489, 1.3950411, 3.0971946, 2.4290787, 1.6310104, 3.7215008, 1.167151, 5.5611642, 0.44886808, 0.3975166, 0.32573381, 0.49203221, 0.27554847, 0.60147466, 696.26328637, 616.60925905, 505.26313696, 763.21747792, 427.41796494, 932.9795147, 2843.67983429, 2518.35670489, 2063.59666192, 3117.13427033, 1745.66126277, 3810.47670283
7.76131, 0.27821634, 1.4029117, 2.7173994, 2.4402196, 1.6420141, 3.7342918, 1.1722923, 5.5817682, 0.42160293, 0.39952258, 0.32772934, 0.49423216, 0.27691395, 0.6042446, 653.32889429, 619.11251596, 507.85948659, 765.87739906, 429.11439589, 936.35606272, 2668.31508656, 2528.56911895, 2074.19133267, 3127.98383209, 1752.58193297, 3824.24997639
7.76435, -0.04120119, 1.3478906, 2.4590134, 2.4439861, 1.6431547, 3.7452413, 1.1754453, 5.5957116, 0.40216324, 0.40093253, 0.32874651, 0.49632006, 0.27805015, 0.60666591, 622.58928442, 620.6840135, 508.93277563, 768.35353886, 430.44969641, 939.18004297, 2542.75737967, 2534.97593883, 2078.56544173, 3138.08264938, 1758.0275946, 3835.76628261
7.76739, -0.12597764, 1.2916009, 2.3537909, 2.4479484, 1.6443971, 3.7484757, 1.1710032, 5.6007325, 0.39455498, 0.40236919, 0.32978199, 0.4979101, 0.27829322, 0.6086197, 610.20240014, 622.28753445, 510.02718244, 770.04715685, 430.39677923, 941.26603361, 2492.15594952, 2541.51340757, 2083.02569252, 3144.98534078, 1757.80346614, 3844.26830372
7.77042, -0.23219888, 1.2311819, 2.2453789, 2.464572, 1.6557899, 3.7729263, 1.1795835, 5.6358775, 0.38643172, 0.40485425, 0.3318414, 0.50091854, 0.28008658, 0.6122217, 597.0404519, 625.5034275, 512.69791736, 773.92361675, 432.73625594, 945.88798975, 2438.38947787, 2554.6359064, 2093.92379201, 3160.80292007, 1767.35015163, 3863.127388
7.77345, -0.52771807, 1.2195493, 2.0684723, 2.4613744, 1.6568411, 3.7672032, 1.1847351, 5.6295943, 0.37193229, 0.40572136, 0.33287368, 0.50193624, 0.28148137, 0.61358902, 574.05762922, 626.20924938, 513.77275238, 774.71178323, 434.45146507, 947.04188605, 2344.51389917, 2557.50679764, 2098.30389434, 3164.00732464, 1774.34711522, 3867.8222393
7.77648, -1.3222656, 1.2652642, 1.7382388, 2.4507595, 1.6489819, 3.7563491, 1.1795346, 5.6124928, 0.34190986, 0.40598244, 0.3330158, 0.50262012, 0.28165161, 0.61437679, 527.18107361, 625.97276428, 513.46758817, 774.97566215, 434.27060399, 947.29007858, 2153.05495497, 2556.52911168, 2097.04784611, 3165.07035798, 1773.60023441, 3868.81794433
7.7795, -1.9802526, 1.1986292, 1.4824577, 2.4719169, 1.6598464, 3.7852323, 1.1860232, 5.6526498, 0.31664216, 0.40887873, 0.33505148, 0.50596894, 0.28322017, 0.61830624, 487.72037565, 629.79133036, 516.07603825, 779.33828809, 436.24085588, 952.37017146, 1991.88464071, 2572.11250633, 2107.69117997, 3182.87289905, 1781.63862712, 3889.54739546
7.78251, -1.9247073, 1.1965355, 1.5051237, 2.4936247, 1.6760492, 3.8162095, 1.1936875, 5.6969811, 0.31995374, 0.41182873, 0.33763268, 0.50946834, 0.28493541, 0.62247725, 492.3123046, 633.68020217, 519.51486045, 783.91810976, 438.42964951, 957.80474148, 2010.62900959, 2587.98284214, 2121.72565985, 3201.56225609, 1790.56944894, 3911.7242871
7.78552, -1.4327475, 1.2674111, 1.7287063, 2.5077151, 1.6880884, 3.8369442, 1.2075356, 5.7304883, 0.34386831, 0.41416237, 0.33980451, 0.51229991, 0.28739653, 0.62607643, 528.55821144, 636.60686023, 522.31176652, 787.45357416, 441.75572702, 962.33887915, 2158.64901587, 2599.92322999, 2133.1383306, 3215.98614135, 1804.14483159, 3930.22344451
7.78853, -0.47648955, 1.3449709, 2.2289945, 2.503889, 1.6851008, 3.8311278, 1.2042749, 5.7222068, 0.3915827, 0.41502718, 0.34047242, 0.51337217, 0.28782719, 0.62740904, 601.26667462, 637.26515345, 522.78796061, 788.27173606, 441.9523551, 963.37286547, 2455.58111712, 2602.59938471, 2135.07300258, 3219.31228177, 1804.93931171, 3934.4276293
7.79153, 0.53452892, 1.3996589, 2.9224064, 2.5031081, 1.6845356, 3.8328342, 1.2048625, 5.7235856, 0.44965529, 0.41614933, 0.34138898, 0.51495516, 0.28872085, 0.62927937, 689.70530549, 638.31208136, 523.64065616, 789.86574217, 442.85546199, 965.22231274, 2816.75226206, 2606.86264806, 2138.54524679, 3225.8068747, 1808.6190064, 3941.96203967
7.79452, 1.3458334, 1.4573894, 3.6173203, 2.5108419, 1.6903007, 3.8412096, 1.2089866, 5.7369321, 0.50170247, 0.41798668, 0.34295311, 0.5169955, 0.29004374, 0.6318189, 768.71892155, 640.44784991, 525.4798581, 792.15121214, 444.4110327, 968.08600799, 3139.42839247, 2615.57262029, 2146.04628548, 3235.12526722, 1814.96327835, 3953.63846864
7.79751, 1.8551526, 1.5294809, 4.1351897, 2.5070529, 1.6852458, 3.8367757, 1.2001442, 5.7269911, 0.53796125, 0.41887556, 0.34342737, 0.51818696, 0.28981442, 0.63309157, 823.38974088, 641.12023132, 525.64115338, 793.1237195, 443.58254486, 968.99377472, 3362.68644055, 2618.30601181, 2146.69468336, 3239.08137887, 1811.57103958, 3957.32672569
7.8005, 2.0555049, 1.5759375, 4.372524, 2.5055105, 1.6859796, 3.8364378, 1.2057938, 5.7302468, 0.55478029, 0.41995527, 0.34449354, 0.51965966, 0.29133418, 0.63509923, 848.1535798, 642.03175968, 526.66511925, 794.46081083, 445.39457376, 970.94596697, 3463.80931446, 2622.01992931, 2150.86935797, 3244.53120527, 1818.96523217, 3965.28619853
7.80348, 2.0741416, 1.5721304, 4.3905784, 2.519003, 1.6937251, 3.8542815, 1.2066297, 5.7530205, 0.55749369, 0.42227311, 0.34625858, 0.52233701, 0.29225779, 0.63815628, 851.02381206, 644.60725052, 528.56975083, 797.35653688, 446.13659588, 974.15666124, 3475.54584957, 2632.54919828, 2158.6568762, 3256.37093005, 1822.00330025, 3978.41528383
7.80646, 1.9915651, 1.5576001, 4.299692, 2.5248935, 1.6996662, 3.8621392, 1.2148036, 5.765574, 0.55325948, 0.42396667, 0.34785, 0.52435347, 0.29407846, 0.64066568, 843.28325286, 646.21395783, 530.19621268, 799.22445374, 448.23713879, 976.50861126, 3443.9483469, 2639.12212685, 2165.30847019, 3264.01328016, 1830.58960074, 3988.0374786
7.80943, 1.8483477, 1.5411899, 4.1534259, 2.5175697, 1.693139, 3.8546851, 1.2103909, 5.7575553, 0.54531491, 0.42455591, 0.34816928, 0.52533773, 0.2943791, 0.64204165, 829.91111527, 646.12880009, 529.87649464, 799.50797556, 448.01357432, 977.11888454, 3389.35127656, 2638.78556764, 2164.0119532, 3265.18506349, 1829.68435066, 3990.54679201
7.8124, 1.3797606, 1.5192777, 3.7229272, 2.5288975, 1.7012668, 3.87049, 1.2162386, 5.7810886, 0.51775872, 0.42672763, 0.35000267, 0.52792001, 0.29593378, 0.64519347, 786.76618268, 648.43884882, 531.8505663, 802.20688943, 449.68955871, 980.41111274, 3213.16140756, 2648.23111374, 2172.08333539, 3276.22141719, 1836.53691179, 4004.0093491
7.81536, 0.59487049, 1.4643568, 3.0591718, 2.5704211, 1.7301038, 3.9310786, 1.2370705, 5.8655156, 0.47068571, 0.43145074, 0.35396894, 0.53356206, 0.2993135, 0.6517517, 714.13446613, 654.60632765, 537.04928194, 809.53181973, 454.12486892, 988.85168369, 2916.54520362, 2673.43061529, 2193.32434108, 3306.15067329, 1854.65871082, 4038.49803076
7.81832, 0.01051614, 1.4228413, 2.6258698, 2.5805646, 1.7367256, 3.9462882, 1.2415469, 5.8868501, 0.43733754, 0.43354835, 0.3556688, 0.5361355, 0.3007196, 0.65481958, 662.50754235, 656.76741937, 538.79038348, 812.17315798, 455.54973424, 991.96356634, 2705.71105068, 2682.26812635, 2200.44452536, 3316.95225809, 1860.4859134, 4051.22449441
7.82127, -0.31905177, 1.3803433, 2.3876349, 2.5790395, 1.7368783, 3.9419779, 1.2416433, 5.8793109, 0.41823291, 0.43467358, 0.356713, 0.53739218, 0.30160093, 0.65629253, 632.57779469, 657.44432443, 539.52885724, 812.80632831, 456.17177288, 992.64325729, 2583.48774263, 2685.04422363, 2203.46999402, 3319.55247868, 1863.0343867, 4054.01787658
7.82422, -0.48623, 1.3325814, 2.2560581, 2.5890936, 1.7433851, 3.9579256, 1.246915, 5.9019622, 0.4077282, 0.43678678, 0.35842003, 0.54004435, 0.30311961, 0.65946815, 615.71878713, 659.60075018, 541.25750377, 815.53213478, 457.74719323, 995.87648358, 2514.64539762, 2693.862889, 2210.53948528, 3330.69929359, 1869.476613, 4067.2402213
7.82716, -0.68075103, 1.3435848, 2.1549755, 2.589936, 1.743784, 3.9593019, 1.2463882, 5.9037124, 0.39965127, 0.43813157, 0.35950619, 0.5417131, 0.30393919, 0.661489, 602.56692504, 660.58489248, 542.03891249, 816.75806239, 458.25877031, 997.34799133, 2460.94282395, 2697.8939321, 2213.74044366, 3335.72057974, 1871.5740699, 4073.26768234
7.8301, -0.71679552, 1.3525045, 2.1506344, 2.5854139, 1.7396991, 3.9542645, 1.2434157, 5.899077, 0.40041944, 0.43903273, 0.36013798, 0.5429561, 0.30446686, 0.6631685, 602.76191964, 660.88752314, 542.12518409, 817.3261066, 458.3219812, 998.28500042, 2461.74995815, 2699.14169991, 2214.10246028, 3338.05511454, 1871.84040873, 4077.11233559
7.83303, -0.57199121, 1.3511229, 2.2236813, 2.5887262, 1.7433547, 3.9571925, 1.2465917, 5.9003848, 0.4083599, 0.44060546, 0.36157608, 0.54475397, 0.30575173, 0.66519194, 613.72914386, 662.19139747, 543.41716625, 818.71748138, 459.51806606, 999.72520751, 2506.55235449, 2704.47871516, 2219.38878274, 3343.75229061, 1876.73357527, 4083.01218507
7.83596, -0.32571141, 1.3629893, 2.3646641, 2.5888478, 1.7426723, 3.9587685, 1.246058, 5.9048058, 0.42235149, 0.44191888, 0.36257442, 0.54647381, 0.30659031, 0.66740907, 633.7306443, 663.09116049, 544.03625596, 819.973906, 460.03312874, 1001.43505236, 2588.25256423, 2708.1653884, 2221.92700823, 3348.89843798, 1878.84543031, 4090.01342365
7.83889, -0.01512784, 1.3735194, 2.5589273, 2.5848268, 1.7388735, 3.9529847, 1.2400585, 5.8990532, 0.44066481, 0.44288924, 0.3632565, 0.54769902, 0.30676124, 0.66906846, 660.13081739, 663.46307596, 544.17054242, 820.47169021, 459.53873109, 1002.28721437, 2696.08682646, 2709.69633868, 2222.48528944, 3350.94629306, 1876.83454023, 4093.51189764
7.84181, 0.17439152, 1.389316, 2.6871342, 2.5807698, 1.7378091, 3.9459285, 1.2426394, 5.8856514, 0.45291578, 0.44386143, 0.3642284, 0.54884205, 0.30799618, 0.67030127, 677.37058726, 663.82910634, 544.73175131, 820.83574876, 460.63211814, 1002.48740399, 2766.5092524, 2711.20328994, 2224.78722642, 3352.44803413, 1881.30846061, 4094.34765947
7.84473, 0.19001138, 1.3885783, 2.7018045, 2.5871407, 1.7421386, 3.9553863, 1.24568, 5.8987939, 0.45551308, 0.44574237, 0.36577603, 0.55114814, 0.30929802, 0.67306267, 680.12822204, 665.53953677, 546.14151118, 822.92127157, 461.81398653, 1004.95229711, 2777.78433524, 2718.20112709, 2230.55489454, 3360.98068458, 1886.1438417, 4104.43304382
7.84764, 0.14785935, 1.3888472, 2.6747927, 2.5836752, 1.7396377, 3.9506496, 1.2438454, 5.8928471, 0.45459372, 0.4467837, 0.36661292, 0.55247499, 0.30999991, 0.67474698, 677.62690816, 665.98513684, 546.48089551, 823.53077761, 462.09235216, 1005.79197227, 2767.58081267, 2720.03319828, 2231.95097874, 3363.48505543, 1887.28917361, 4107.88079761
7.85054, -0.15561342, 1.3909461, 2.4963864, 2.5925897, 1.7453335, 3.9641896, 1.2470281, 5.9146949, 0.44046655, 0.44887346, 0.36829536, 0.55505272, 0.31131149, 0.67798987, 655.51522143, 668.02662538, 548.10793453, 826.04572062, 463.30287653, 1009.00437732, 2677.28368759, 2728.38330603, 2238.6061897, 3373.77174581, 1892.24169508, 4121.01942376
7.85345, -0.33553945, 1.3981822, 2.4000109, 2.5874228, 1.7419137, 3.9568118, 1.2451113, 5.9025593, 0.43303771, 0.44962744, 0.36892019, 0.55602178, 0.31190562, 0.67910869, 643.60343719, 668.25997193, 548.30860946, 826.38884231, 463.57054678, 1009.3270841, 2628.6449289, 2729.34867172, 2239.43590487, 3375.18837554, 1893.34347299, 4122.3560471
7.85635, -0.4343949, 1.3803665, 2.3335679, 2.5960924, 1.7458027, 3.9710131, 1.2442077, 5.9289496, 0.42814772, 0.45158913, 0.37032326, 0.55851401, 0.31262943, 0.68245228, 635.48660581, 670.27998795, 549.65952813, 828.98532039, 464.02632834, 1012.94312128, 2595.50540489, 2737.61132902, 2244.96356504, 3385.8083868, 1895.21357683, 4137.14360317
7.85924, -0.26203829, 1.3844921, 2.4315702, 2.5937496, 1.7454073, 3.9670083, 1.2461676, 5.9207896, 0.43822117, 0.45259939, 0.37127725, 0.55973375, 0.31371708, 0.68381679, 649.56643077, 670.87898829, 550.33680805, 829.68210126, 465.0165335, 1013.60788602, 2653.02337985, 2740.07023246, 2247.73995295, 3388.6695928, 1899.26645981, 4139.87745086
7.86213, -0.03722506, 1.3884403, 2.5698268, 2.5952183, 1.7464085, 3.9692481, 1.247382, 5.9263105, 0.4517256, 0.45395178, 0.37238801, 0.56140581, 0.31471867, 0.68598557, 668.67895432, 671.97431792, 551.23736227, 831.03602464, 465.8707717, 1015.44856135, 2731.0970809, 2744.55639175, 2251.42834428, 3394.21488645, 1902.76409394, 4147.41421692
7.86501, 3.538e-05, 1.3999862, 2.6019746, 2.6024467, 1.7521314, 3.9788951, 1.2525195, 5.9387285, 0.45577386, 0.45581521, 0.37400829, 0.56361057, 0.31622058, 0.68856449, 673.75556299, 673.81668303, 552.88419353, 833.1670428, 467.45852637, 1017.88232528, 2751.84412525, 2752.09376003, 2258.16483527, 3402.93417675, 1909.2577045, 4157.37346134
7.86789, 0.14580833, 1.4081407, 2.6960585, 2.5816692, 1.7373773, 3.9491814, 1.2412782, 5.8961343, 0.46520465, 0.45522876, 0.37344484, 0.56303181, 0.31565593, 0.68795982, 686.75556013, 672.0287072, 551.29569351, 831.1723166, 465.98516693, 1015.59653882, 2804.95335717, 2744.80366497, 2251.68720297, 3394.80262729, 1903.24874564, 4148.05658155
7.87077, 0.265483, 1.3849515, 2.7614916, 2.579097, 1.7353415, 3.9463428, 1.2401134, 5.8913605, 0.47210568, 0.45624824, 0.3742483, 0.5643711, 0.31637202, 0.68956492, 695.98146212, 672.60431162, 551.71943814, 831.99978228, 466.39781694, 1016.56138384, 2842.64833321, 2747.16731609, 2253.42832618, 3398.19797372, 1904.94294616, 4152.01651285
7.87364, 0.26477905, 1.4376317, 2.8049164, 2.5546843, 1.7160939, 3.9134089, 1.2245209, 5.8450186, 0.47710906, 0.45533006, 0.37318848, 0.56355372, 0.31523963, 0.68873262, 702.38236182, 670.32012084, 549.39431355, 829.64299453, 464.0841512, 1013.9267592, 2868.80526478, 2737.85048757, 2243.94202479, 3388.58764114, 1895.5018358, 4141.27487109
7.87651, -0.39623957, 1.5014486, 2.4646758, 2.5909241, 1.7417425, 3.9657483, 1.2434685, 5.9182935, 0.44847115, 0.45981375, 0.37700455, 0.56887544, 0.31854589, 0.69494888, 659.29982371, 675.97464211, 554.23638552, 836.30680866, 468.29600536, 1021.64804579, 2692.85178817, 2760.95860839, 2263.72947201, 3415.8211548, 1912.71359414, 4172.8310369
7.87937, -0.21937453, 1.5073481, 2.5788712, 2.5901522, 1.7419829, 3.9642086, 1.2444412, 5.9176733, 0.46001159, 0.46101663, 0.3780732, 0.57033785, 0.3195517, 0.69683417, 675.31570605, 676.79114293, 555.02681801, 837.27914514, 469.11488659, 1022.98088065, 2758.28009131, 2764.30641076, 2266.96848387, 3419.8085077, 1916.06716774, 4178.29434679
7.88223, 0.42128977, 1.4669257, 2.9553013, 2.6004563, 1.7496647, 3.9781858, 1.2504235, 5.9376923, 0.49381107, 0.46321725, 0.37995954, 0.5729312, 0.32120959, 0.69995285, 723.90816259, 679.05878366, 557.00617033, 839.89524522, 470.88098666, 1026.10412914, 2956.76645337, 2773.58142255, 2275.06366673, 3430.50985434, 1923.28968899, 4191.07066821
7.88508, 1.1463194, 1.4770396, 3.5087798, 2.5944906, 1.7431523, 3.9727545, 1.2428925, 5.9295973, 0.53956836, 0.46397488, 0.38030855, 0.57413535, 0.3211332, 0.70142464, 789.86114846, 679.20167158, 556.72453594, 840.46292324, 470.09916413, 1026.79866475, 3226.16324445, 2774.17805991, 2273.92401644, 3432.84461649, 1920.10538499, 4193.92714546
7.88793, 1.8154637, 1.5480587, 4.1465439, 2.5706522, 1.7293534, 3.9343874, 1.2357574, 5.8776163, 0.58820241, 0.46313257, 0.37986173, 0.57295725, 0.32110737, 0.70030024, 859.81999669, 676.99594662, 555.2726508, 837.53500521, 469.38695669, 1023.6818965, 3511.92455078, 2765.18189258, 2268.00453844, 3420.90176812, 1917.20544227, 4181.2165318
7.89077, 1.823893, 1.6024797, 4.2200638, 2.5843908, 1.7370948, 3.9586686, 1.238302, 5.9112191, 0.59506027, 0.46567244, 0.38178003, 0.57633636, 0.32234039, 0.70427127, 868.59066974, 679.72734977, 557.27224261, 841.25997094, 470.51008728, 1028.0025216, 3547.76503326, 2776.35140197, 2276.18260846, 3436.13259129, 1921.80194148, 4198.88392462
7.89361, 1.4380706, 1.631362, 3.920785, 2.6169436, 1.7610818, 4.0024268, 1.2586847, 5.9749356, 0.57519169, 0.46991929, 0.38549243, 0.5811494, 0.32590016, 0.71005617, 838.36863844, 684.92921555, 561.87314381, 847.05226652, 475.01463088, 1034.93988486, 3424.3392001, 2797.61175999, 2294.98593294, 3459.80771205, 1940.21000617, 4227.23973083
7.89645, 1.2832595, 1.5905064, 3.7506849, 2.6284392, 1.7682887, 4.0199316, 1.2631125, 6.0002765, 0.56417388, 0.47228772, 0.38737739, 0.58407285, 0.32740002, 0.71358107, 821.10421476, 687.37219295, 563.7928673, 850.06536786, 476.50121009, 1038.55290103, 3353.83822864, 2807.6035862, 2302.83810191, 3472.13140103, 1946.29128151, 4242.01746786
7.89928, 1.538541, 1.5204155, 3.8873027, 2.6303008, 1.7698527, 4.0223271, 1.2645224, 6.0038042, 0.57599155, 0.47379955, 0.38865163, 0.58590962, 0.32851499, 0.71582225, 837.06885419, 688.55670461, 564.81414474, 851.48243888, 477.41962398, 1040.28003374, 3419.0629125, 2812.45524797, 2307.02060537, 3477.93614928, 1950.05192451, 4249.09237055
7.9021, 1.5173643, 1.5067896, 3.8531409, 2.6298722, 1.7701946, 4.0243866, 1.2645982, 6.0065004, 0.57504916, 0.47507792, 0.38976966, 0.58768874, 0.32943809, 0.71797328, 834.5223675, 689.44219335, 565.64120926, 852.86517921, 478.0868693, 1041.93659451, 3408.67797575, 2816.08559761, 2310.40989106, 3483.6007588, 1952.78670211, 4255.87912337
7.90493, 1.0346968, 1.5267492, 3.478771, 2.6248522, 1.766532, 4.020147, 1.26164, 6.000754, 0.54791886, 0.47594389, 0.39044879, 0.58901221, 0.32996741, 0.71962499, 794.03698247, 689.73177986, 565.83338022, 853.58893478, 478.184544, 1042.87131356, 3243.3276622, 2817.28207945, 2311.20602033, 3486.57388187, 1953.19511993, 4259.7176883
7.90774, 0.34421738, 1.5251709, 2.9762331, 2.6244427, 1.7643093, 4.015005, 1.2587676, 5.9943972, 0.50820711, 0.47722789, 0.39128629, 0.59026946, 0.33050653, 0.72124037, 735.45476034, 690.62300329, 566.25213678, 854.21174288, 478.29437141, 1043.74702478, 3004.05692966, 2820.93601227, 2312.92765668, 3489.13467419, 1953.65316583, 4263.31523258
7.91056, -0.20955718, 1.4746846, 2.5880766, 2.6430393, 1.7795176, 4.0426921, 1.272019, 6.0345752, 0.47523761, 0.48025739, 0.39407001, 0.59396052, 0.33317242, 0.72568074, 686.76712199, 694.02120993, 569.47160811, 858.33390043, 481.46833718, 1048.68313694, 2805.19986715, 2834.83024091, 2326.08933691, 3505.9892449, 1966.62721939, 4283.49829545
7.91337, -0.37133556, 1.4808903, 2.48687, 2.6462898, 1.7816638, 4.0500047, 1.2733812, 6.0449428, 0.46716065, 0.48190165, 0.3954145, 0.59616637, 0.33428657, 0.72834276, 674.13276813, 695.40466144, 570.60000895, 860.29353593, 482.38979642, 1051.02971324, 2753.60647621, 2840.49503281, 2330.70984567, 3514.01083579, 1970.40068406, 4293.10421017
7.91617, 0.05977752, 1.5049725, 2.7653596, 2.6369375, 1.775294, 4.0377665, 1.2685975, 6.0271834, 0.4940097, 0.48240254, 0.39581734, 0.59693944, 0.33459666, 0.7293179, 711.85605063, 695.1304164, 570.36322574, 860.17531299, 482.14570181, 1050.92948606, 2907.70768517, 2839.38873904, 2329.75407506, 3513.54514156, 1969.41328415, 4292.71583839
7.91897, 0.83915011, 1.4975933, 3.304105, 2.6354597, 1.7715342, 4.0326979, 1.2639918, 6.0211396, 0.54151868, 0.48363165, 0.39651653, 0.59825229, 0.33493355, 0.7310143, 779.18829559, 695.89495814, 570.54548198, 860.82197424, 481.93406878, 1051.85251185, 3182.75436489, 2842.5256489, 2330.51001079, 3516.20386423, 1968.55852388, 4296.50726567
7.92177, 1.6757257, 1.5381655, 4.0208249, 2.6148532, 1.7584206, 4.0011889, 1.255683, 5.9767791, 0.59907049, 0.48310775, 0.39617013, 0.5976059, 0.33478066, 0.73038854, 860.7437233, 694.12860206, 569.21674238, 858.63939773, 481.01242126, 1049.42132815, 3515.90164206, 2835.32464511, 2325.09401469, 3507.30605021, 1964.80359482, 4286.59782344
7.92456, 1.8991837, 1.569574, 4.2529257, 2.6308107, 1.770733, 4.025254, 1.2655191, 6.0107655, 0.61787508, 0.48596118, 0.39868814, 0.60110927, 0.33704752, 0.73455052, 886.46272362, 697.20642391, 571.99616981, 862.40889116, 483.56062727, 1053.85648584, 3620.97465808, 2847.91083161, 2336.45880444, 3522.72087316, 1975.22211631, 4304.735582
7.92735, 2.0748244, 1.5908859, 4.431312, 2.616162, 1.7601357, 4.0049555, 1.2574036, 5.9828095, 0.63250863, 0.4859959, 0.39863311, 0.60131099, 0.33692842, 0.73494168, 906.11788967, 696.22699291, 571.07298519, 861.42483393, 482.6762057, 1052.86121529, 3701.2794759, 2843.92429373, 2332.69946816, 3518.71880491, 1971.61931578, 4300.69161148
7.93013, 1.9535989, 1.5622181, 4.2911453, 2.6144447, 1.7575845, 4.0025229, 1.2549488, 5.9792056, 0.62421339, 0.48723245, 0.39948877, 0.60285572, 0.3375666, 0.73683155, 892.90780147, 696.96302306, 571.44983855, 862.35665661, 482.87309878, 1054.00276705, 3647.33759035, 2846.94503609, 2334.25049451, 3522.54269115, 1972.43343785, 4305.37610516
7.93291, 1.577127, 1.5061752, 3.8999031, 2.627173, 1.767148, 4.0201003, 1.2624879, 6.0062405, 0.59679716, 0.48982864, 0.40173189, 0.60592418, 0.3395576, 0.74062983, 852.41297788, 699.6284815, 573.79876182, 865.44921702, 484.99443705, 1057.85100758, 3481.94239085, 2857.84722993, 2343.85712611, 3535.19291009, 1981.1086099, 4321.11706656
7.93569, 1.0441035, 1.4803723, 3.4274294, 2.6110534, 1.7524779, 4.0011391, 1.2485862, 5.9786461, 0.56110579, 0.48974315, 0.40122387, 0.60625079, 0.33866456, 0.74107457, 800.22519576, 698.45083272, 572.20841124, 864.60907078, 482.98898659, 1056.88901939, 3268.78190283, 2853.05118371, 2337.37266611, 3531.77892742, 1972.92670485, 4317.20935329
7.93846, 0.18283926, 1.4213783, 2.7456557, 2.6115641, 1.7551391, 4.0029744, 1.2520255, 5.9806466, 0.50367102, 0.491218, 0.40269821, 0.60815647, 0.3401187, 0.74335796, 717.22484107, 699.49180302, 573.44009457, 866.01156341, 484.32721324, 1058.53776031, 2929.75460831, 2857.31783957, 2342.41574396, 3537.5257848, 1978.40315012, 4323.96607561
7.94122, -0.56482329, 1.3195422, 2.215528, 2.6152805, 1.7585301, 4.0086517, 1.2551252, 5.9903902, 0.45376268, 0.49300269, 0.40426399, 0.61036457, 0.34153379, 0.74613551, 645.17083074, 700.96323521, 574.7923847, 867.83120882, 485.60106114, 1060.87364032, 2635.43828731, 2863.3429474, 2347.95155905, 3544.97674984, 1983.61669177, 4333.52978236
7.94398, -1.2589865, 1.2464927, 1.8234197, 2.6144494, 1.7545762, 4.0056179, 1.2506963, 5.9864539, 0.41286411, 0.49437207, 0.40499524, 0.61192552, 0.34193199, 0.748081, 586.1178195, 701.82967046, 574.94687926, 868.71308585, 485.41985536, 1062.00466689, 2394.22669394, 2866.89685198, 2348.59463423, 3548.59721087, 1982.88660879, 4338.17201587
7.94674, -1.8364349, 1.1653503, 1.552132, 2.6200354, 1.7608517, 4.0168326, 1.2567738, 6.0033994, 0.38204041, 0.49636203, 0.4069175, 0.61459191, 0.3437744, 0.75135225, 541.5182842, 703.56200562, 576.77999526, 871.14543502, 487.27862144, 1064.99462863, 2212.05385946, 2873.98799875, 2356.09480197, 3558.55135071, 1990.48967808, 4350.40800524
7.94949, -2.0665695, 1.106325, 1.4385414, 2.6135929, 1.7550893, 4.0036737, 1.2511987, 5.9848384, 0.36888436, 0.49721936, 0.40745408, 0.61540129, 0.34402674, 0.75241125, 522.0554924, 703.67878455, 576.64043949, 870.93315609, 486.87629363, 1064.833488, 2132.56105739, 2874.47981048, 2355.53684095, 3557.70250347, 1988.85643131, 4349.77212611
7.95224, -0.00082054, 1.3634875, 2.5663817, 2.6038173, 1.7495023, 3.9883279, 1.2485332, 5.9625591, 0.49405043, 0.49764073, 0.40791335, 0.61589416, 0.34459638, 0.75305554, 698.27179388, 703.34617277, 576.52896783, 870.48101325, 487.03920533, 1064.3396049, 2852.40737176, 2873.13597038, 2355.09366451, 3555.87391746, 1989.53220193, 4347.77712874
7.95498, 0.1018263, 1.3687515, 2.627596, 2.5925899, 1.7431798, 3.9711751, 1.2449877, 5.9394013, 0.50124329, 0.49789319, 0.40826333, 0.61621008, 0.34502599, 0.75359952, 707.54007952, 702.81118161, 576.29233379, 869.82376353, 487.02839275, 1063.75860171, 2890.28285629, 2870.96543111, 2354.13922233, 3553.20749241, 1989.49834057, 4345.42627159
7.95773, 0.17984946, 1.3678851, 2.6718346, 2.579327, 1.7305061, 3.9551443, 1.2335834, 5.9152127, 0.50680765, 0.49795669, 0.40787298, 0.61662274, 0.34436788, 0.75409065, 714.47715114, 701.99943408, 575.00302193, 869.29008543, 485.47605944, 1063.08684165, 2918.63587596, 2867.66445914, 2348.88469968, 3551.04600039, 1983.1674697, 4342.70485814
7.96046, 0.35814744, 1.3585933, 2.777258, 2.560232, 1.7205164, 3.9245979, 1.2282597, 5.8741558, 0.5180997, 0.49744479, 0.40778818, 0.61588951, 0.34454847, 0.7534908, 729.4587586, 700.37766939, 574.14559657, 867.1419836, 485.10721205, 1060.87779786, 2979.85122984, 2861.05449402, 2345.39436519, 3542.28950689, 1981.67107516, 4333.70354857
7.9632, 0.25826029, 1.3589377, 2.705644, 2.5596325, 1.7168717, 3.9269385, 1.2230747, 5.8759025, 0.51276458, 0.4987369, 0.40846195, 0.61774571, 0.34475389, 0.75564877, 721.00948873, 701.28485778, 574.34728805, 868.62575798, 484.7659921, 1062.53426484, 2945.35134094, 2864.77546901, 2346.23064114, 3548.3694473, 1980.28762062, 4340.49311509
7.96592, -0.13824709, 1.3513922, 2.4547011, 2.5776313, 1.7319309, 3.953999, 1.2354725, 5.9149928, 0.48973057, 0.50184351, 0.41136107, 0.62155017, 0.34743571, 0.76021252, 687.72565882, 704.7357739, 577.67184323, 872.83910837, 487.90184559, 1067.5618106, 2809.40040117, 2878.88773746, 2359.82398987, 3565.59990133, 1993.10818662, 4361.05377273
7.96865, -0.18967771, 1.3103423, 2.3865516, 2.5702695, 1.7269298, 3.9394112, 1.2330752, 5.8961128, 0.48420503, 0.5024967, 0.41188998, 0.62209905, 0.34804761, 0.7610738, 679.07160724, 704.72469362, 577.65362096, 872.46058449, 488.11813102, 1067.36522648, 2774.06281282, 2878.85775962, 2359.76208031, 3564.07253267, 1994.00231299, 4360.27386639
7.97137, -0.12277499, 1.2669525, 2.3778379, 2.5569222, 1.717184, 3.921038, 1.2256435, 5.8698092, 0.4846443, 0.50256327, 0.41185126, 0.62234687, 0.34794778, 0.76145453, 678.78932253, 703.88650128, 576.83591993, 871.65455765, 487.33315939, 1066.48775155, 2772.92440947, 2875.44897381, 2356.43424187, 3560.79879179, 1990.80623155, 4356.71248874
7.97409, -0.35208654, 1.2538892, 2.2311014, 2.5591426, 1.717887, 3.9285553, 1.2237177, 5.8804077, 0.47074561, 0.50416636, 0.41307025, 0.62465908, 0.348632, 0.76424102, 658.44422829, 705.19071244, 577.77219442, 873.72703955, 487.64071756, 1068.9639509, 2689.82699258, 2880.79222468, 2360.27164847, 3569.28419167, 1992.07329705, 4366.85138345
7.9768, -0.78933783, 1.2844034, 2.0212069, 2.5465615, 1.7105622, 3.9055636, 1.2213209, 5.8477781, 0.44929215, 0.50431342, 0.41332615, 0.62454725, 0.34925155, 0.76422086, 627.59527452, 704.45192997, 577.35604088, 872.40096248, 487.85321723, 1067.5045163, 2563.81890478, 2877.78963434, 2358.58425407, 3563.88610779, 1992.95206938, 4360.9127904
7.97951, -1.0984056, 1.2209602, 1.8320874, 2.5517401, 1.7126247, 3.9150116, 1.2216548, 5.8609753, 0.4289434, 0.50622678, 0.41472288, 0.62703737, 0.35026855, 0.76720574, 598.36207177, 706.16986812, 578.52491192, 874.69670363, 488.61322335, 1070.22701365, 2444.41015618, 2884.82321833, 2363.3720067, 3573.28381394, 1996.06756836, 4372.05816512
7.98221, -0.76561148, 1.169809, 1.9232788, 2.5121355, 1.6865551, 3.855776, 1.2038128, 5.7774002, 0.44071081, 0.50367931, 0.41269846, 0.62400558, 0.34866797, 0.76383368, 613.94326707, 701.66311813, 574.91995886, 869.28666315, 485.72068311, 1064.07770748, 2508.07552131, 2866.42786912, 2348.65785303, 3551.20206994, 1984.26177275, 4346.96069496
7.98491, -0.98402589, 1.1398906, 1.8002615, 2.5281309, 1.6970944, 3.8796854, 1.2097547, 5.8143646, 0.42757548, 0.50669284, 0.41514326, 0.62768716, 0.35050454, 0.76841551, 594.82994599, 704.8956101, 577.53462639, 873.21921308, 487.61121583, 1068.9961922, 2430.00715673, 2879.64886242, 2359.35208852, 3567.28666991, 1991.99578328, 4367.07737245
7.98761, -1.3439387, 1.1015356, 1.6280369, 2.5389097, 1.7046378, 3.8973251, 1.2151185, 5.8368629, 0.40775222, 0.50919935, 0.41723456, 0.63088112, 0.35226827, 0.77206517, 566.46987854, 707.40532886, 579.6432154, 876.45175874, 489.38878883, 1072.59173425, 2314.16288005, 2889.91739052, 2367.97906394, 3580.51187372, 1999.26847293, 4381.78987245
7.9903, -1.8966861, 1.0605088, 1.4173467, 2.550961, 1.7113259, 3.9151286, 1.2200896, 5.8624554, 0.38152571, 0.51184407, 0.41922978, 0.6341015, 0.35398237, 0.77593535, 529.29999346, 710.09384735, 581.6077726, 879.70458624, 491.08843055, 1076.47417661, 2162.32698419, 2900.91650555, 2376.01775256, 3593.82011797, 2006.22289462, 4397.67464316
7.99299, -2.4341417, 1.0275963, 1.2477666, 2.5382663, 1.7039648, 3.8969414, 1.2144249, 5.8367335, 0.3589888, 0.51201516, 0.41951214, 0.63441898, 0.35416004, 0.77642437, 497.33775466, 709.338191, 581.18588822, 878.91462015, 490.64805633, 1075.64678446, 2031.76418399, 2897.84541248, 2374.30732102, 3590.61267572, 2004.43489045, 4394.31873167
7.99567, -2.6937081, 0.99388972, 1.1823528, 2.5348742, 1.7023175, 3.8885408, 1.2147357, 5.8272887, 0.35044399, 0.51312512, 0.42049937, 0.63553343, 0.35521064, 0.77799775, 484.81792288, 709.87736744, 581.73528466, 879.22181376, 491.41229938, 1076.31251929, 1980.62808943, 2900.06410166, 2376.56487318, 3591.88746739, 2007.56811519, 4397.06270766
7.99835, -2.341435, 1.0502312, 1.2829759, 2.4999276, 1.6772726, 3.8391715, 1.1966473, 5.7551398, 0.36609364, 0.5110303, 0.41858606, 0.63328863, 0.35356235, 0.77537336, 505.7507372, 705.97771281, 578.26792187, 874.87505079, 488.43902751, 1071.16213968, 2066.15644385, 2884.14883705, 2362.41275622, 3574.149459, 1995.4324727, 4376.04613202
8.00102, -1.8842964, 1.1287963, 1.4592114, 2.5112658, 1.6838453, 3.8578173, 1.20051, 5.7812596, 0.39151329, 0.51361032, 0.4205702, 0.63658768, 0.35511604, 0.77928916, 540.05147093, 708.47150501, 580.13242628, 878.10585817, 489.84529091, 1074.94756923, 2206.28922608, 2894.34087789, 2370.03321108, 3587.3534256, 2001.18034288, 4391.51704652
8.0037, -1.0298192, 1.1825039, 1.818859, 2.5122665, 1.686405, 3.8558966, 1.2028771, 5.7821434, 0.43827243, 0.51508333, 0.42201276, 0.63812731, 0.35641442, 0.78142818, 603.54446955, 709.32066354, 581.15328713, 878.76438578, 490.81789275, 1076.10385481, 2465.66604167, 2897.79454698, 2374.19112821, 3590.02461948, 2005.14307037, 4396.21745531
8.00636, -0.13290554, 1.2601216, 2.3456119, 2.5026077, 1.6785017, 3.8441756, 1.1971188, 5.7643345, 0.49903091, 0.51546094, 0.42214365, 0.63885306, 0.35650695, 0.78230113, 686.07116944, 708.65928152, 580.3660296, 878.29963092, 490.12822952, 1075.51303589, 2802.79829771, 2895.07724034, 2370.96236112, 3588.1069196, 2002.31496168, 4393.78047123
8.00903, 0.67776062, 1.3476426, 2.9549549, 2.4696037, 1.6547588, 3.7973384, 1.1792435, 5.6966968, 0.56161679, 0.51342651, 0.4202735, 0.63665522, 0.35478594, 0.77978739, 770.81532052, 704.67447912, 576.82258866, 873.80506967, 486.94134961, 1070.25302052, 3148.98572628, 2878.7827867, 2356.47378814, 3569.72626088, 1989.28500596, 4372.26842203
8.01169, 1.1831932, 1.3899106, 3.3890696, 2.4589098, 1.648028, 3.7812394, 1.1750658, 5.6737495, 0.60307603, 0.51369238, 0.42054659, 0.6370139, 0.35511001, 0.78030951, 826.31989735, 703.84862325, 576.22256266, 872.82073272, 486.56297671, 1069.16084428, 3375.71864565, 2875.39357195, 2354.00993616, 3565.68591799, 1987.72862424, 4367.78323844
8.01434, 1.5055923, 1.4011058, 3.674684, 2.4580791, 1.6475129, 3.7800073, 1.1747485, 5.6720749, 0.62966692, 0.51499001, 0.42161426, 0.63862688, 0.35601912, 0.78229734, 861.29168629, 704.43055117, 576.70626302, 873.54760076, 486.9817719, 1070.06764933, 3518.5681304, 2877.7555001, 2355.9733711, 3568.63626729, 1989.42886593, 4371.46438104
8.01699, 1.483371, 1.3997528, 3.6537364, 2.4640161, 1.6516554, 3.7872307, 1.1756158, 5.687052, 0.62957122, 0.51700891, 0.42328802, 0.64096917, 0.35711572, 0.78545238, 859.69027437, 705.98451975, 578.00704058, 875.25437087, 487.6476266, 1072.5486667, 3512.00715028, 2884.08832258, 2361.27465896, 3575.58960531, 1992.13833458, 4381.57636394
8.01964, 1.2783155, 1.3906148, 3.4707799, 2.4591224, 1.6491524, 3.7800021, 1.1759351, 5.6741993, 0.61527826, 0.51790262, 0.42411969, 0.64210205, 0.35813743, 0.78670214, 838.72765303, 705.98829077, 578.14639338, 875.29298076, 488.20149163, 1072.40719257, 3426.35216912, 2884.0881813, 2361.83121169, 3575.72805953, 1994.39023354, 4380.97479816
8.02229, 0.82284357, 1.3501005, 3.068712, 2.4642775, 1.651927, 3.7881395, 1.1765084, 5.6883073, 0.58012869, 0.51986561, 0.42563929, 0.64455393, 0.35920618, 0.7898376, 789.44227199, 707.43593704, 579.2122491, 877.11248674, 488.80971409, 1074.8152927, 3224.9951367, 2889.98643399, 2366.1726167, 3583.14167412, 1996.86412376, 4390.78855385
8.02493, 0.25635462, 1.2892401, 2.6041794, 2.4688348, 1.6534558, 3.7986913, 1.177416, 5.7002935, 0.53588548, 0.52177415, 0.42700488, 0.64722241, 0.3603309, 0.79283927, 727.96730577, 708.79792994, 580.05973551, 879.21163435, 489.48725895, 1077.02313934, 2973.84418808, 2895.53471392, 2369.62190405, 3591.69757786, 1999.62117617, 4399.78413583
8.02756, -0.20991002, 1.2383439, 2.2605063, 2.4574531, 1.6473884, 3.7792775, 1.1748304, 5.673892, 0.50064707, 0.52200112, 0.42739243, 0.64734114, 0.36092454, 0.79317561, 678.91064748, 707.86815985, 579.57248695, 877.83754157, 489.43761898, 1075.59875645, 2773.42613622, 2891.7208219, 2367.61860948, 3586.06480867, 1999.40756502, 4393.94155078
8.03019, -0.90559928, 1.1632542, 1.8368877, 2.4768029, 1.6601631, 3.8091706, 1.1812994, 5.7165337, 0.45255251, 0.52550082, 0.43023234, 0.65169275, 0.3629173, 0.79835135, 612.61166507, 711.36039618, 582.39727931, 882.1839882, 491.2741929, 1080.71291916, 2502.57375396, 2905.97120266, 2379.14527046, 3603.80094099, 2006.8992663, 4414.80948091
8.03282, -1.3338503, 1.0837209, 1.5891603, 2.4709466, 1.6557014, 3.800459, 1.1778346, 5.7061917, 0.42210165, 0.52633818, 0.43084812, 0.65275652, 0.36339199, 0.79984599, 570.37815336, 711.23105159, 582.19709924, 882.05782096, 491.04487562, 1080.8171023, 2330.03334359, 2905.42696182, 2378.3145371, 3603.26587143, 2005.95153699, 4415.21098214
8.03544, -1.6407642, 0.9822606, 1.4103931, 2.4823187, 1.6630205, 3.8199173, 1.182355, 5.7312416, 0.39875937, 0.52901695, 0.43300171, 0.6562477, 0.36510246, 0.80383178, 537.87752879, 713.57903682, 584.06625474, 885.19773483, 492.47848226, 1084.27057452, 2197.25409964, 2915.00272861, 2385.93713996, 3616.07289347, 2011.79693556, 4429.29447221
8.03807, -2.1200216, 0.9454416, 1.2308258, 2.4682945, 1.6548285, 3.7943699, 1.1789443, 5.6984203, 0.37355808, 0.52900323, 0.43314802, 0.65588798, 0.36560025, 0.80377978, 502.9773476, 712.27650415, 583.21223551, 883.1204955, 492.26252417, 1082.24944059, 2054.67397316, 2909.66581644, 2382.43532605, 3607.56743006, 2010.90367427, 4421.01372685
8.04068, -2.6012083, 0.86683064, 1.0738393, 2.4435749, 1.6379247, 3.7591025, 1.1678663, 5.6457024, 0.34990169, 0.52782411, 0.4321389, 0.65466403, 0.36489924, 0.8022974, 470.27743808, 709.41002981, 580.8064928, 879.88635028, 490.43455254, 1078.30963904, 1921.08356434, 2897.94031839, 2372.59480687, 3594.33617081, 2003.42538675, 4404.89540233
8.04329, -2.9197558, 0.77911985, 0.97674057, 2.4211164, 1.6196185, 3.7303328, 1.1534249, 5.6083795, 0.33464891, 0.52687506, 0.43092945, 0.65399375, 0.36365911, 0.80189684, 448.96175451, 706.85049718, 578.13078718, 877.39170159, 487.88154942, 1075.81706674, 1833.9988934, 2887.46873559, 2361.65155111, 3584.12580498, 1992.98539966, 4394.68905777
8.0459, -3.1077534, 0.80798402, 0.95402159, 2.4278142, 1.624885, 3.7399343, 1.1575279, 5.6207838, 0.33167234, 0.52910014, 0.43285403, 0.65669262, 0.36533887, 0.80506063, 444.15539855, 708.53868542, 579.65175937, 879.40277168, 489.23957185, 1078.08817864, 1814.35500994, 2894.34895494, 2367.85160568, 3592.321133, 1998.52184877, 4403.94216635
8.04851, -2.7048496, 0.84564094, 1.0574091, 2.4178451, 1.6170836, 3.7247692, 1.1518435, 5.6013471, 0.35017813, 0.52951923, 0.43304571, 0.65722971, 0.36548053, 0.80596048, 468.07382266, 707.79431311, 578.84071076, 878.50151653, 488.52812302, 1077.30598991, 1912.05009923, 2891.29218745, 2364.5253908, 3588.61963761, 1995.60454116, 4400.72254672
8.05111, -2.1431368, 0.98411327, 1.2387702, 2.4196808, 1.6195907, 3.7251315, 1.1506906, 5.6025067, 0.38005292, 0.53116291, 0.43456159, 0.65905173, 0.36629246, 0.80823917, 507.13594821, 708.77446202, 579.87135948, 879.42706246, 488.77423482, 1078.50016059, 2071.60476173, 2895.27996522, 2368.72237851, 3592.38049796, 1996.59881304, 4405.57620904
8.0537, -1.4334137, 1.0142118, 1.4830086, 2.4333727, 1.6300622, 3.7463659, 1.1621731, 5.6282428, 0.41689341, 0.53401999, 0.43707432, 0.66261047, 0.36905289, 0.81215629, 555.43883562, 711.48987273, 582.32642129, 882.81459195, 491.69955645, 1082.05869522, 2268.90512376, 2906.3560454, 2378.73788477, 3606.19823922, 2008.53734279, 4420.08797433
8.0563, -0.96218889, 1.0582789, 1.7047701, 2.4409136, 1.6352156, 3.7571571, 1.1652745, 5.6458243, 0.44812642, 0.53622103, 0.43888946, 0.66526905, 0.3704945, 0.81551381, 596.12215527, 713.31040109, 583.83464677, 884.97709525, 492.85194468, 1084.84085532, 2435.07828536, 2913.77640148, 2384.88547697, 3615.0116023, 2013.23345859, 4431.42799928
8.05889, -0.82011238, 1.1180761, 1.8253097, 2.4339524, 1.6293567, 3.74902, 1.1610453, 5.6338082, 0.4648917, 0.53683343, 0.4392296, 0.66625793, 0.37077299, 0.81674134, 617.45850289, 713.00985904, 583.37468598, 884.90851348, 492.45219447, 1084.77713745, 2522.2202667, 2912.53243481, 2382.99326864, 3614.7112339, 2011.58928002, 4431.14293203
8.06147, -0.98732362, 1.1641416, 1.8004942, 2.4433558, 1.6370196, 3.7602935, 1.1662031, 5.6514535, 0.46291011, 0.53925498, 0.44139534, 0.66897775, 0.37255286, 0.82012657, 613.8633266, 715.10395805, 585.33267018, 887.12883811, 494.04091906, 1087.5667074, 2507.52051109, 2921.07015469, 2390.97794689, 3623.76063395, 2018.0676776, 4442.51302827
8.06147, -0.98732362, 1.1641416, 1.8004942, 2.4433558, 1.6370196, 3.7602935, 1.1662031, 5.6514535, 0.46291011, 0.53925498, 0.44139534, 0.66897775, 0.37255286, 0.82012657, 613.8633266, 715.10395805, 585.33267018, 887.12883811, 494.04091906, 1087.5667074, 2507.52051109, 2921.07015469, 2390.97794689, 3623.76063395, 2018.0676776, 4442.51302827
8.06405, -1.0858833, 1.2232151, 1.7991576, 2.4340397, 1.6287391, 3.7494556, 1.1574605, 5.6371807, 0.46393643, 0.53961959, 0.44141759, 0.66974269, 0.37211482, 0.82121118, 614.25349758, 714.45826221, 584.43847026, 886.74171972, 492.68135106, 1087.28654158, 2509.10019422, 2918.41621016, 2387.31189164, 3622.15897825, 2012.50278347, 4441.34365276
8.06663, -0.62949296, 1.2291172, 2.0199201, 2.4090225, 1.6115032, 3.7138292, 1.1476021, 5.585481, 0.49285581, 0.53823659, 0.44021858, 0.66828813, 0.37149113, 0.81956438, 651.50570145, 711.49451005, 581.9245928, 883.40954731, 491.07383203, 1083.38149856, 2661.25283583, 2906.29349575, 2377.02980862, 3608.52738164, 2005.92508274, 4425.36738962
8.0692, -0.15940205, 1.2344413, 2.2861625, 2.4153337, 1.6173127, 3.7202772, 1.1525338, 5.595747, 0.5256985, 0.54034577, 0.44216075, 0.67061125, 0.37325877, 0.82245515, 693.81222381, 713.14356741, 583.55984087, 885.06679787, 492.62362319, 1085.46902277, 2834.04938568, 2913.01308881, 2383.69597965, 3615.27648075, 2012.244277, 4433.86944131
8.07177, 0.14369108, 1.2761406, 2.5038617, 2.407225, 1.6101773, 3.712187, 1.1446166, 5.5827413, 0.55160053, 0.54085126, 0.44234014, 0.67163671, 0.37294906, 0.82365105, 726.82812317, 712.66412475, 582.85886257, 884.99634553, 491.42423991, 1085.30125773, 2968.89426162, 2911.03819868, 2380.81917478, 3614.96822704, 2007.3337277, 4433.15905572
8.07434, 0.46277783, 1.3071813, 2.7533164, 2.3995622, 1.6060696, 3.6970549, 1.1433207, 5.5648952, 0.57994907, 0.54141191, 0.44293906, 0.67203168, 0.37371956, 0.8244993, 762.94574824, 712.24859674, 582.70370194, 884.08403119, 491.64273906, 1084.66116562, 3116.40716897, 2909.32433673, 2380.1718514, 3611.22113747, 2008.21481754, 4430.5192607
8.0769, 0.71428424, 1.36743, 2.9966482, 2.3723423, 1.5862756, 3.6594488, 1.1293094, 5.5102315, 0.60662951, 0.53975208, 0.44136203, 0.67036833, 0.3724021, 0.82260354, 796.74930688, 708.91226512, 579.68643264, 880.46409766, 489.11421582, 1080.41035152, 3254.46617471, 2895.67994316, 2367.83373475, 3596.41432898, 1997.87518762, 4413.1308474
8.07946, 0.67308523, 1.3955618, 3.0028186, 2.3824812, 1.5934013, 3.6739504, 1.1344925, 5.5314647, 0.60886374, 0.54233833, 0.44352504, 0.67347613, 0.37424532, 0.82637208, 798.37598771, 711.14417811, 581.57469471, 883.09934414, 490.73126971, 1083.58501477, 3261.09202467, 2904.78000757, 2375.53311706, 3607.15787108, 2004.46889002, 4426.07305843
8.08202, 0.7091377, 1.4230332, 3.0634165, 2.3964844, 1.6034298, 3.693577, 1.1418716, 5.5598691, 0.61661575, 0.54537961, 0.44610446, 0.6770725, 0.37646121, 0.83069936, 807.20888759, 713.95397268, 583.99332978, 886.35253258, 492.82365706, 1087.46476624, 3297.15248732, 2916.2403351, 2385.39873564, 3620.42527328, 2013.00403361, 4441.89504602
8.08457, 1.1202026, 1.4644004, 3.4235621, 2.3742377, 1.5876603, 3.663604, 1.127975, 5.517285, 0.65359447, 0.54429126, 0.44509022, 0.6761196, 0.37516213, 0.82972079, 854.20317095, 711.35137069, 581.70241512, 883.64197275, 490.31119731, 1084.38820106, 3489.08690673, 2905.5929994, 2376.02756493, 3609.33293415, 2002.73007282, 4429.30300753
8.08712, 1.4987449, 1.4625835, 3.7375478, 2.3726372, 1.5872845, 3.6583047, 1.1301983, 5.5111391, 0.68474128, 0.54556789, 0.44623181, 0.67744349, 0.37653943, 0.83148386, 893.41965997, 711.83247091, 582.22321071, 883.89782394, 491.29172822, 1084.88277428, 3649.24996511, 2907.54136719, 2378.14112066, 3610.35720135, 2006.72360639, 4431.2976349
8.08966, 1.8952794, 1.460632, 4.0889758, 2.3635454, 1.5785843, 3.6488692, 1.1224839, 5.4970995, 0.71813476, 0.54598493, 0.44620308, 0.67838748, 0.3762606, 0.83265573, 935.42422521, 711.18619389, 581.21288321, 883.65042479, 490.10756158, 1084.59635793, 3820.79925004, 2904.88486725, 2374.00068168, 3609.32589657, 2001.87524896, 4430.10223522
8.0922, 2.2117472, 1.4719467, 4.3919578, 2.3517713, 1.5721172, 3.6285968, 1.1181353, 5.4713336, 0.7462762, 0.54609482, 0.44649127, 0.67832819, 0.3765457, 0.8329465, 970.44410843, 710.13185, 580.60919326, 882.08574788, 489.65323461, 1083.14860885, 3963.81725705, 2900.56156494, 2371.52116218, 3602.91404656, 2000.00795973, 4424.16323663
8.09474, 2.0808815, 1.4908537, 4.2927454, 2.360952, 1.5790467, 3.6415126, 1.1234717, 5.4887527, 0.73980331, 0.54864608, 0.44868979, 0.68138036, 0.37846853, 0.83653773, 960.39527292, 712.23945301, 582.4785477, 884.55197502, 491.31895174, 1085.97363054, 3922.74962244, 2909.15326657, 2379.14280454, 3612.96647735, 2006.7999987, 4435.67640252
8.09727, 1.5061595, 1.4990092, 3.7891691, 2.3815439, 1.5914937, 3.6742942, 1.1321228, 5.5343716, 0.69694842, 0.55253265, 0.45168026, 0.68630255, 0.38095652, 0.84229225, 903.22218665, 716.06409731, 585.36272716, 889.42548055, 493.70709891, 1091.58299508, 3689.2038349, 2924.75810811, 2390.90940167, 3632.85129861, 2016.5427173, 4458.56205825
8.0998, 1.1220256, 1.4571219, 3.422948, 2.376454, 1.5890944, 3.665596, 1.1309552, 5.5241345, 0.66422495, 0.55345172, 0.4525743, 0.68736487, 0.38180159, 0.84381484, 859.33757848, 716.02528542, 585.51564178, 889.27473105, 493.95382617, 1091.68105842, 3509.93704405, 2924.5825351, 2391.52004105, 3632.21439281, 2017.53871345, 4458.93660791
8.10232, 0.83385411, 1.3757512, 3.1104042, 2.3921304, 1.6006385, 3.6873144, 1.1395951, 5.555222, 0.63482333, 0.55672008, 0.45539797, 0.69119334, 0.3842552, 0.84838928, 819.99700527, 719.11157046, 588.23448441, 892.80977426, 496.33984193, 1095.85870291, 3349.23219939, 2937.17124728, 2402.61106238, 3646.63190802, 2027.2725019, 4475.97397328
8.10485, 0.59224321, 1.3359515, 2.8888878, 2.4137682, 1.6145969, 3.7204523, 1.1493578, 5.6022621, 0.61340108, 0.56069538, 0.45857593, 0.69610871, 0.38690721, 0.85420264, 791.06475184, 723.09353228, 591.39650475, 897.72757773, 498.96986796, 1101.61136544, 3231.04103249, 2953.41799477, 2415.51196519, 3666.69685751, 2038.00272177, 4499.443965
8.10736, 0.48368169, 1.3563285, 2.8209471, 2.3934869, 1.6005465, 3.6908399, 1.139155, 5.5606667, 0.60772671, 0.55979161, 0.45776755, 0.69514189, 0.3861911, 0.85324605, 782.50010715, 720.77955953, 589.41486246, 895.05461897, 497.25406829, 1098.62725022, 3196.04071559, 2943.94952563, 2407.40401387, 3655.75797213, 2030.98278674, 4487.22931908
8.10988, 0.24899719, 1.3520176, 2.6542014, 2.3884213, 1.5979016, 3.6835544, 1.1375773, 5.5511715, 0.59104415, 0.56067146, 0.45859361, 0.69628418, 0.38693984, 0.8547622, 759.79558139, 720.75106769, 589.52855033, 895.08312746, 497.41661216, 1098.80885094, 3103.28811886, 2943.81578388, 2407.85415285, 3655.85284102, 2031.63469285, 4487.94456764
8.11239, 0.24667095, 1.3036001, 2.6130256, 2.3962396, 1.6008914, 3.6970272, 1.1382427, 5.569633, 0.58798794, 0.56306911, 0.46023275, 0.69939562, 0.38807353, 0.85843986, 754.64672763, 722.66493316, 590.68072148, 897.631705, 498.06875434, 1101.75530528, 3082.24009443, 2951.61530589, 2412.54581262, 3666.24054658, 2034.2862802, 4499.95243052
8.1149, 0.29644302, 1.3253097, 2.6591878, 2.389341, 1.5980189, 3.6863185, 1.1372295, 5.5564001, 0.59473123, 0.56374838, 0.4610385, 0.70023315, 0.38892897, 0.85969222, 762.06023723, 722.3602914, 590.75275074, 897.2453674, 498.35504054, 1101.56861034, 3112.50100842, 2950.35356207, 2412.82570928, 3664.64089635, 2035.44351279, 4499.16324593
8.1174, 0.39955529, 1.3421122, 2.7434279, 2.3770778, 1.5873179, 3.6694332, 1.1281811, 5.530618, 0.60568131, 0.56379224, 0.46071182, 0.70048185, 0.38840678, 0.85997184, 774.82503304, 721.23794288, 589.3710845, 896.09975992, 496.87400681, 1100.12921854, 3164.61782025, 2945.75207218, 2407.1682731, 3659.9401775, 2029.38246611, 4493.25767898
8.1199, 0.56697739, 1.3365959, 2.8602489, 2.3758363, 1.5874846, 3.6721213, 1.1272503, 5.5359165, 0.62009268, 0.56514898, 0.4619654, 0.70260817, 0.38928249, 0.86267945, 791.95727852, 721.78540773, 590.00351828, 897.34273338, 497.17584521, 1101.77929418, 3234.57180491, 2947.9705438, 2409.73698554, 3664.99504893, 2030.60318354, 4499.97031009
8.12239, 0.85885567, 1.3697136, 3.1086934, 2.3571007, 1.5740227, 3.6407793, 1.1193267, 5.4918225, 0.6481902, 0.56442025, 0.46123155, 0.70147257, 0.38894836, 0.86153269, 826.47721991, 719.66604177, 588.09493326, 894.41509204, 495.92999221, 1098.50032089, 3375.54067595, 2939.29698071, 2401.92750715, 3653.01601984, 2025.50272506, 4486.55138505
8.12489, 0.90395513, 1.3848134, 3.162986, 2.3735926, 1.5869858, 3.6620635, 1.1294613, 5.5234686, 0.65558934, 0.56791892, 0.46437601, 0.70541743, 0.39175895, 0.86634165, 834.51733206, 722.91929401, 591.1167238, 897.94484481, 498.68051984, 1102.78962305, 3408.35807083, 2952.56637059, 2414.25477816, 3667.41041967, 2036.72435462, 4504.04295724
8.12738, 0.98669987, 1.405684, 3.2484987, 2.3808423, 1.590579, 3.6754726, 1.1313887, 5.5418143, 0.66618669, 0.57032173, 0.46615702, 0.7086164, 0.39315203, 0.87012288, 846.58776389, 724.76289899, 592.39073922, 900.50729055, 499.61625178, 1105.74917233, 3457.63571143, 2960.07831526, 2419.44363289, 3677.8539674, 2040.53385582, 4516.10333764
8.12986, 1.0750834, 1.4006576, 3.3159842, 2.3862456, 1.5933337, 3.6844783, 1.1325581, 5.5546148, 0.67489125, 0.57251272, 0.46782232, 0.7114028, 0.39441899, 0.87348317, 856.2092161, 726.32541719, 593.50863626, 902.53005555, 500.38457917, 1108.15534467, 3496.91069142, 2966.44216048, 2423.99480939, 3686.09323661, 2043.65960073, 4525.90348204
8.13234, 1.1407367, 1.3675049, 3.3344622, 2.3950656, 1.6017986, 3.6942469, 1.1401401, 5.5700216, 0.67860929, 0.57512946, 0.47033886, 0.71428226, 0.39681311, 0.8770722, 859.46958094, 728.41070152, 595.69172336, 904.64996326, 502.57018605, 1110.82603703, 3510.20545802, 2974.9409134, 2432.89627116, 3694.72906204, 2052.57364455, 4536.78373798
8.13482, 1.2499411, 1.3506879, 3.4005601, 2.3811066, 1.5908076, 3.6751519, 1.1314359, 5.5428533, 0.68717588, 0.57501887, 0.47000395, 0.71438171, 0.39637628, 0.87732271, 868.83575921, 727.02924216, 594.25287061, 903.23364547, 501.16119607, 1109.24927106, 3548.43690436, 2969.28086358, 2427.00509762, 3688.92229268, 2046.80673456, 4530.31658495
8.1373, 0.84067035, 1.3311872, 3.0571106, 2.3964395, 1.6006404, 3.6988426, 1.1380215, 5.5751102, 0.65334194, 0.57845316, 0.47275034, 0.71865076, 0.39862102, 0.88229068, 824.63886102, 730.11531147, 596.69872341, 907.07071733, 503.13375521, 1113.61468617, 3367.91063942, 2981.86665917, 2436.97947561, 3704.5708904, 2054.85044099, 4548.11788172
8.13977, 0.19304063, 1.2950873, 2.5666743, 2.4180329, 1.6174643, 3.7346407, 1.1502387, 5.6255795, 0.6002945, 0.58265313, 0.47653668, 0.72410809, 0.40185833, 0.88871522, 756.37728583, 734.14898078, 600.44115174, 912.38368408, 506.34565208, 1119.79037593, 3089.10452604, 2998.32237404, 2452.24904845, 3726.24696799, 2067.95560214, 4573.31226531
8.14223, -0.5932212, 1.2498106, 2.0812551, 2.4515002, 1.6394917, 3.778681, 1.166338, 5.6922257, 0.54204756, 0.58828896, 0.48109334, 0.73037323, 0.40577655, 0.89642877, 681.80430229, 739.96818285, 605.13418975, 918.68620442, 510.39838621, 1127.55604006, 2784.52566525, 3022.07010091, 2471.40077674, 3751.96417202, 2084.49462863, 4604.9998834
8.1447, -1.0351878, 1.2283787, 1.8519526, 2.4445797, 1.6361623, 3.7719068, 1.1647245, 5.6800498, 0.51273969, 0.58909333, 0.48194246, 0.73174958, 0.40662456, 0.89796224, 643.81147892, 739.68341777, 605.14154963, 918.8069231, 510.5701114, 1127.50857631, 2629.34481954, 3020.88860838, 2471.41570275, 3752.43421795, 2085.18319629, 4604.7778444
8.14716, -1.165442, 1.2310748, 1.7959969, 2.4578973, 1.6423293, 3.79132, 1.1677892, 5.7067473, 0.50634192, 0.59234259, 0.48419602, 0.73567554, 0.4082943, 0.9025794, 634.66183462, 742.45725901, 606.90359766, 922.11441751, 511.76645867, 1131.31595609, 2591.961535, 3032.19849021, 2478.59678141, 3765.9190622, 2090.05631567, 4620.29900358
8.14961, -0.71472146, 1.2257436, 1.998478, 2.4681363, 1.6521753, 3.8043085, 1.1765689, 5.7276143, 0.53561371, 0.59523241, 0.48700123, 0.73899221, 0.41097053, 0.90675275, 670.16877008, 744.76467545, 609.34403282, 924.63933281, 514.2131542, 1134.54410161, 2736.95524602, 3041.60336397, 2488.54829067, 3776.20770408, 2100.03577129, 4633.45439144
8.15207, -0.26753966, 1.2418838, 2.2481604, 2.4948427, 1.6706779, 3.8438002, 1.1899765, 5.783671, 0.56959263, 0.60002908, 0.49101763, 0.74478534, 0.41440016, 0.91359246, 711.5342179, 749.55538344, 613.37844091, 930.38467013, 517.6680194, 1141.25825958, 2905.87293079, 3061.14961735, 2505.00926441, 3799.64808456, 2114.13231699, 4660.84609863
8.15452, 0.27834166, 1.2547622, 2.5894401, 2.4878432, 1.6631581, 3.8327959, 1.1821933, 5.7677805, 0.61290029, 0.60075638, 0.49119468, 0.74566668, 0.4141247, 0.91472648, 764.41961213, 749.27352724, 612.62632374, 930.00810392, 516.50333867, 1140.86235115, 3121.83516865, 3059.97963835, 2501.92220651, 3798.08675742, 2109.3627921, 4659.20046253
8.15696, 0.56805583, 1.2590536, 2.7945575, 2.4830116, 1.6605757, 3.8253005, 1.1812581, 5.7586564, 0.63838237, 0.60174673, 0.49210038, 0.74689085, 0.41504651, 0.91639972, 794.93431764, 749.31442856, 612.77926345, 930.0525754, 516.82929311, 1141.13047629, 3246.43500671, 3060.12778405, 2502.53135145, 3798.24492648, 2110.68093602, 4660.2666953
8.15941, 0.45861463, 1.2625704, 2.7167302, 2.4754311, 1.6563952, 3.8143352, 1.1792136, 5.7443524, 0.63109651, 0.60241801, 0.49278163, 0.74779396, 0.41578495, 0.91768379, 784.59685186, 748.94293344, 612.63991339, 929.6783852, 516.91548891, 1140.89018347, 3204.19784985, 3058.59159555, 2501.94668584, 3796.69313718, 2111.01981126, 4659.25636092
8.16185, -0.06408507, 1.2437866, 2.3588407, 2.4702854, 1.6520425, 3.8071124, 1.175533, 5.7314042, 0.58961887, 0.60338656, 0.49343809, 0.74906571, 0.41623585, 0.91907845, 731.84698684, 748.93572711, 612.46544442, 929.75566306, 516.64043751, 1140.77895723, 2988.75523067, 3058.5431273, 2501.21860652, 3796.98509549, 2109.88340153, 4658.77312713
8.16428, -0.81214771, 1.1607078, 1.8974745, 2.489954, 1.6643422, 3.8377885, 1.1833049, 5.7760132, 0.53022591, 0.6073914, 0.49658579, 0.75407318, 0.41871769, 0.92509656, 657.06104212, 752.68525097, 615.37387748, 934.45472134, 518.87897751, 1146.38853119, 2683.32375193, 3073.83649646, 2513.08057536, 3816.15160258, 2119.01207878, 4681.65265858
8.16671, -1.3913582, 1.0613131, 1.578496, 2.5025965, 1.6752309, 3.8572555, 1.1926778, 5.8052607, 0.48489953, 0.6105559, 0.49953665, 0.75800003, 0.42149418, 0.92990992, 599.91147518, 755.37193111, 618.02033333, 937.78791085, 521.46719693, 1150.47262747, 2449.91948363, 3084.78915302, 2523.87246876, 3829.73983552, 2129.56860918, 4698.30203626
8.16914, -1.9651374, 1.0002204, 1.3539706, 2.5042906, 1.6768929, 3.8584357, 1.1944251, 5.8065062, 0.45029578, 0.61240062, 0.50112483, 0.76014929, 0.42293412, 0.93250401, 556.18420435, 756.40849093, 618.96586152, 938.90070946, 522.3883635, 1151.7851654, 2271.33172697, 3089.00287093, 2527.7179542, 3834.26022027, 2133.3170819, 4703.6326605
8.17156, -2.30734, 0.95348241, 1.226895, 2.4818822, 1.6613451, 3.8278402, 1.1827757, 5.7628616, 0.42979528, 0.61129173, 0.50013571, 0.75916266, 0.42199678, 0.93148751, 529.98724285, 753.79334665, 616.72512989, 936.13528965, 520.37079489, 1148.63173905, 2164.33561988, 3078.30388786, 2518.55150159, 3822.94287221, 2125.06444661, 4690.72533442
8.17399, -2.5969869, 0.96608953, 1.1600256, 2.4885715, 1.6657137, 3.840918, 1.1852642, 5.7811237, 0.41905163, 0.61377446, 0.50215054, 0.76252005, 0.42358574, 0.93549158, 515.87676656, 755.59181345, 618.17631471, 938.70622966, 521.45851776, 1151.64416997, 2106.69862537, 3085.62885158, 2524.46180342, 3833.41769171, 2129.4929599, 4702.99758991
8.1764, -2.1651033, 0.92577435, 1.2302594, 2.4882032, 1.6643075, 3.8401486, 1.1836996, 5.7803679, 0.4327176, 0.61538815, 0.50329544, 0.76450482, 0.42445041, 0.93795921, 531.81209502, 756.31512637, 618.55261805, 939.58025025, 521.65168518, 1152.75656593, 2171.76043161, 3088.56319867, 2525.98260428, 3836.96277114, 2130.26837783, 4707.51064262
8.17882, -1.8427906, 0.9295262, 1.3205034, 2.4976448, 1.6682402, 3.8504937, 1.1853079, 5.7941821, 0.44953105, 0.6182374, 0.50526502, 0.7676233, 0.42589793, 0.9416424, 551.54391352, 758.53508333, 619.92567793, 941.82137579, 522.54768007, 1155.33094147, 2252.32492423, 3097.60915168, 2531.57368132, 3846.09041427, 2133.91379192, 4717.99363821
8.18123, -1.87151, 0.95545346, 1.331656, 2.5035597, 1.6717264, 3.8597735, 1.1866719, 5.8083756, 0.45265909, 0.62066063, 0.50717498, 0.77064813, 0.42730753, 0.94537163, 554.441716, 760.21922806, 621.21577326, 943.9321623, 523.38973788, 1157.94310236, 2264.14421505, 3104.4669218, 2536.82588944, 3854.68568294, 2137.33889972, 4728.63080271
8.18364, -2.0576131, 0.97175584, 1.3023999, 2.49834, 1.6716368, 3.8484078, 1.1900244, 5.7947828, 0.44888923, 0.62171705, 0.50855505, 0.77162724, 0.42908659, 0.94685961, 548.88646667, 760.21444337, 621.84379841, 943.51951886, 524.67247234, 1157.78768832, 2241.44423688, 3104.42757538, 2539.37432021, 3852.97600931, 2142.56346401, 4727.96598035
8.18604, -2.4506053, 1.0129507, 1.2426986, 2.5167666, 1.6821386, 3.8782428, 1.1954626, 5.8344685, 0.43968667, 0.62572263, 0.51155376, 0.77674397, 0.43124928, 0.95271069, 536.71382693, 763.80298304, 624.44007558, 948.15071466, 526.41453979, 1162.94862357, 2191.72180737, 3119.06191055, 2549.96026256, 3871.86335381, 2149.66369169, 4749.01098353
8.18844, -1.9515311, 1.0384368, 1.3784904, 2.4784986, 1.6582553, 3.8263173, 1.1795686, 5.7619905, 0.46436795, 0.62266536, 0.50931453, 0.77366127, 0.42955815, 0.94939433, 565.86419938, 758.76044787, 620.63468387, 942.75932313, 523.44607401, 1156.90211277, 2310.74531338, 3098.45038935, 2534.40434761, 3849.82243082, 2137.52798578, 4724.28921651
8.19084, -1.4878949, 1.0702809, 1.5518687, 2.487848, 1.6609718, 3.8385053, 1.1799368, 5.7793017, 0.49407684, 0.62557434, 0.51114973, 0.77704842, 0.43082052, 0.95346486, 601.02042954, 760.98074674, 621.78877441, 945.24158538, 524.07219763, 1159.84360163, 2454.29240426, 3107.49714103, 2539.10082101, 3859.93408734, 2140.07103703, 4736.27051873
8.19324, -1.0369791, 1.1161484, 1.7636675, 2.4865176, 1.6637426, 3.8367965, 1.1839877, 5.7781153, 0.52818827, 0.62715684, 0.5130072, 0.779049, 0.43276685, 0.95603435, 641.39038671, 761.57005485, 622.95569255, 946.01598096, 525.51810847, 1160.93309583, 2619.12791633, 3109.88351594, 2543.84954749, 3863.0714092, 2145.9616124, 4740.6888898
8.19563, -0.76410069, 1.1577969, 1.9342615, 2.5024031, 1.6716202, 3.8576602, 1.1871889, 5.8057289, 0.55469352, 0.63091977, 0.51566102, 0.78335295, 0.43456567, 0.96100108, 672.39284038, 764.79338223, 625.07811226, 949.57106358, 526.77529663, 1164.91399517, 2745.70919568, 3123.0258508, 2552.49999374, 3877.56359773, 2151.0814648, 4756.9142273
8.19801, -0.63108541, 1.2527614, 2.0706902, 2.4876011, 1.6636975, 3.833752, 1.1837444, 5.7758876, 0.57553253, 0.63081598, 0.51588096, 0.7831128, 0.4351523, 0.96121753, 696.42362066, 763.31939734, 624.24218011, 947.60629351, 526.55640199, 1163.12206674, 2843.82026839, 3116.9867147, 2549.07000786, 3869.51548454, 2150.17372185, 4749.56622646
8.2004, -0.72146947, 1.2874023, 2.0660106, 2.5066805, 1.6781032, 3.8678956, 1.1946139, 5.821464, 0.57648665, 0.63499817, 0.51955594, 0.7887881, 0.4383659, 0.96769631, 696.32295031, 766.99746405, 627.55785444, 952.75625445, 529.4905562, 1168.8547466, 2843.39259118, 3131.98768728, 2562.59448731, 3890.52245643, 2162.1426149, 4772.94755999
8.20278, -0.16406033, 1.269874, 2.3629239, 2.4887488, 1.664771, 3.8391018, 1.1844874, 5.7828192, 0.61811562, 0.63435941, 0.51882644, 0.78787926, 0.43763301, 0.96697369, 745.20189801, 764.78544956, 625.49859112, 949.8694041, 527.61156618, 1165.78615153, 3042.97930034, 3122.94734944, 2554.17930395, 3878.72460121, 2154.46455356, 4760.40538434
8.20516, 0.02227145, 1.2880092, 2.501246, 2.5149097, 1.6804573, 3.8739897, 1.1930864, 5.8334556, 0.63760359, 0.63934276, 0.52262032, 0.79350886, 0.44036064, 0.97372316, 767.24199252, 769.33476675, 628.88017161, 954.84612907, 529.89535013, 1171.70183294, 3132.97071199, 3141.51638656, 2567.98139077, 3899.03705218, 2163.78486653, 4784.54980509
8.20753, 0.05247474, 1.3855407, 2.6023713, 2.4979374, 1.672273, 3.8545349, 1.190647, 5.8021901, 0.65205765, 0.63884005, 0.52270295, 0.79357386, 0.44105513, 0.9736376, 783.14650139, 767.27165933, 627.78649759, 953.1129555, 529.72429637, 1169.37649105, 3197.90758278, 3133.08410756, 2563.50912304, 3891.95015518, 2163.08103418, 4775.04265318
8.2099, -0.11437994, 1.3971333, 2.5300143, 2.5301511, 1.6929179, 3.8992555, 1.204085, 5.8679241, 0.64461077, 0.6446282, 0.52729545, 0.80025228, 0.44469746, 0.98169892, 772.72420658, 772.74509722, 632.09299566, 959.29874445, 533.07903446, 1176.80708176, 3155.34126551, 3155.42657034, 2581.0879171, 3917.19955005, 2176.77440528, 4805.37288082
8.21227, 0.27096912, 1.3793375, 2.7651698, 2.526379, 1.6876517, 3.8935528, 1.2009032, 5.8619458, 0.67567468, 0.64584157, 0.52785927, 0.80176995, 0.44527749, 0.98377921, 808.40503074, 772.71146541, 631.55258279, 959.27061084, 532.74834102, 1177.03398951, 3301.0321003, 3155.28139308, 2578.87478372, 3917.07493007, 2175.41864315, 4806.28748557
8.21463, 0.54433116, 1.4168619, 2.9935943, 2.5339722, 1.6969354, 3.9059287, 1.2078611, 5.8751447, 0.70487978, 0.64851423, 0.53070263, 0.80515731, 0.44774122, 0.987479, 841.72221902, 774.41408412, 633.73103322, 961.46720528, 534.66384491, 1179.18406999, 3437.0706023, 3162.22599619, 2587.76381901, 3926.03473176, 2183.23496985, 4815.05514538
8.21699, 0.75369126, 1.4853138, 3.2130136, 2.524352, 1.6907023, 3.8934343, 1.2035974, 5.8594629, 0.73218823, 0.6489951, 0.53112902, 0.805996, 0.44813316, 0.9887702, 872.6362368, 773.48503973, 633.00994513, 960.60177935, 534.09385585, 1178.43563259, 3563.29537308, 3158.42449234, 2584.81290768, 3922.49110382, 2180.90205873, 4811.9870113
8.21935, 0.96384159, 1.5168706, 3.4092332, 2.5265271, 1.686822, 3.8934081, 1.1992023, 5.8615147, 0.75622111, 0.65100215, 0.53193072, 0.80813777, 0.44850436, 0.99157455, 899.51909224, 774.3619621, 632.72742563, 961.27355563, 533.49242526, 1179.47016661, 3673.05880904, 3161.99739484, 2583.65282572, 3925.22441365, 2178.44075692, 4816.19937014
8.2217, 1.2386176, 1.51855, 3.6387867, 2.5322865, 1.6934367, 3.9032738, 1.2028775, 5.8731215, 0.78334659, 0.65347966, 0.53439224, 0.81131623, 0.45038753, 0.9951995, 929.96056762, 775.78727982, 634.4110201, 963.16511139, 534.6836884, 1181.46463749, 3797.35279481, 3167.80958006, 2590.52108671, 3932.93850832, 2183.29966794, 4824.33148173
8.22405, 1.5336854, 1.5254117, 3.891983, 2.5323825, 1.6925791, 3.9016384, 1.2053968, 5.87416, 0.81231134, 0.65524196, 0.53568753, 0.81331833, 0.45206623, 0.99795265, 962.4459118, 776.34635197, 634.69540142, 963.63901103, 535.61888597, 1182.39817462, 3929.99194044, 3170.08454069, 2591.67583514, 3934.86376786, 2187.11293716, 4828.13136788
8.2264, 1.7434636, 1.5602608, 4.1166142, 2.5306526, 1.6934678, 3.9017231, 1.2037206, 5.8714332, 0.83767349, 0.65678156, 0.5372707, 0.8155168, 0.45296801, 1.00040707, 990.52628999, 776.62646932, 635.30810303, 964.32659746, 535.6224472, 1182.95434849, 4044.64347454, 3171.22040375, 2594.1711989, 3937.66154329, 2187.12199541, 4830.39030324
8.22875, 2.0708284, 1.6202974, 4.4736691, 2.4953358, 1.6685093, 3.8491928, 1.1879816, 5.7991511, 0.87560971, 0.65394788, 0.53474035, 0.81220091, 0.45121497, 0.99692125, 1033.31644036, 771.73093421, 631.05284076, 958.48703475, 532.48363787, 1176.47749144, 4219.35907412, 3151.22240667, 2576.78908986, 3913.80685483, 2174.29974159, 4803.93109516
8.23109, 1.7941342, 1.6128116, 4.2145697, 2.5235318, 1.6870913, 3.8910639, 1.2009431, 5.8603987, 0.85217847, 0.65941425, 0.53916691, 0.81881939, 0.45489918, 1.00488767, 1003.6508241, 776.62330037, 635.00232906, 964.36226151, 535.75624357, 1183.50366439, 4098.21465626, 3171.19152952, 2592.90959486, 3937.78738495, 2187.65733743, 4832.60905752
8.23342, 1.7728581, 1.5806507, 4.1680972, 2.530133, 1.6934266, 3.9019942, 1.2058628, 5.8751082, 0.84976626, 0.66206745, 0.54164377, 0.82219319, 0.45706663, 1.00887764, 998.80034284, 778.18246269, 636.63857883, 966.39143775, 537.22809002, 1185.81707146, 4078.39842737, 3177.55010278, 2599.58438871, 3946.06324294, 2193.66183959, 4842.04327125
8.23576, 1.8667911, 1.5469971, 4.2086167, 2.5304708, 1.6903777, 3.9001782, 1.2032191, 5.8736706, 0.85622594, 0.66392551, 0.54263846, 0.82425373, 0.45781609, 1.0115177, 1004.34962317, 778.78198901, 636.51275558, 966.84634352, 537.01645401, 1186.50624261, 4101.0474334, 3179.9901185, 2599.06405338, 3947.91079134, 2192.79213095, 4844.84513034
8.23809, 1.7400921, 1.5342231, 4.0832455, 2.539214, 1.6986609, 3.9136163, 1.2070302, 5.8877901, 0.84568959, 0.66689566, 0.54545834, 0.82793714, 0.45979824, 1.01551046, 989.9712271, 780.67357318, 638.51803925, 969.19005317, 538.2436246, 1188.76493362, 4042.32613007, 3187.70596308, 2607.24562888, 3957.47085337, 2197.79747985, 4854.0557767
8.24042, 1.3392084, 1.5333848, 3.7350948, 2.5468364, 1.7009943, 3.9236544, 1.2115661, 5.9040181, 0.81106406, 0.66973788, 0.54733821, 0.83128456, 0.46193184, 1.01971353, 947.49223823, 782.39374647, 639.40536445, 971.11401094, 539.63287936, 1191.23840529, 3868.86289773, 3194.72182991, 2610.86222273, 3965.31688049, 2203.46462071, 4864.14334876
8.24274, 0.83785655, 1.5005936, 3.3000824, 2.5458717, 1.7004154, 3.9236895, 1.2106252, 5.9060486, 0.76447675, 0.67146, 0.54875615, 0.83358368, 0.46302746, 1.02270504, 891.23323985, 782.79355362, 639.74440826, 971.79866913, 539.80119135, 1192.27789461, 3639.13325333, 3196.34628072, 2612.24003505, 3968.10250584, 2204.14631971, 4868.37557156
8.24506, 0.45836821, 1.4117464, 2.9325681, 2.5539838, 1.709462, 3.9364817, 1.2152506, 5.9223374, 0.72265353, 0.67439625, 0.55174169, 0.83725972, 0.46519924, 1.02695793, 840.7320444, 784.58972603, 641.89393671, 974.06438901, 541.21081918, 1194.75847729, 3432.91526693, 3203.67240276, 2621.01047503, 3977.34395195, 2209.89659686, 4878.49207639
8.24738, 0.08567245, 1.3319374, 2.6119054, 2.5733155, 1.721052, 3.9639718, 1.2260166, 5.9639044, 0.68390488, 0.67883387, 0.55515465, 0.84252396, 0.46855994, 1.03343298, 793.99407415, 788.10676868, 644.51871964, 978.14630259, 543.98473727, 1199.78623801, 3242.06443463, 3218.02518257, 2631.72142767, 3994.00126866, 2221.21754697, 4899.0092219
8.24969, -0.3493254, 1.3062203, 2.3322766, 2.5803689, 1.729438, 3.9768278, 1.2316065, 5.9809148, 0.6480663, 0.68166393, 0.55806131, 0.8462483, 0.47093981, 1.03779894, 750.81453292, 789.73892145, 646.53961677, 980.41745771, 545.60536104, 1202.33766084, 3065.74444822, 3224.68147302, 2639.96653471, 4003.26478263, 2227.8292883, 4909.41483814
8.25201, -1.0348353, 1.3289147, 2.005642, 2.5806514, 1.7280811, 3.9762088, 1.2288477, 5.9795614, 0.60250923, 0.683442, 0.55926682, 0.84834321, 0.47161328, 1.04033129, 696.74714796, 790.33854555, 646.74123563, 981.03179491, 545.37788371, 1203.04855757, 2844.96790421, 3227.12163538, 2640.78304891, 4005.76303427, 2226.89476286, 4912.30505002
8.25431, -1.2051782, 1.3099225, 1.9176084, 2.5589454, 1.712569, 3.9449082, 1.219516, 5.9388362, 0.59061249, 0.68226513, 0.55814457, 0.84711255, 0.47099513, 1.03937757, 681.7609026, 787.55816762, 644.28225389, 977.846264, 543.68316001, 1199.78327524, 2783.76878876, 3215.76059583, 2630.73582352, 3992.74569655, 2219.96920922, 4898.95977044
8.25662, -1.1801628, 1.3359153, 1.9327641, 2.5742751, 1.7189857, 3.9662246, 1.2240063, 5.9664543, 0.59443993, 0.68603461, 0.56060205, 0.85154421, 0.47305362, 1.04442367, 684.93118728, 790.46927604, 645.94218523, 981.17430957, 545.06631437, 1203.41570729, 2796.70655952, 3227.63899563, 2637.50692048, 4006.32454552, 2225.6112221, 4913.77917212
8.25892, -0.57132971, 1.2918734, 2.190861, 2.572399, 1.7231138, 3.9657244, 1.2269684, 5.9682073, 0.63448684, 0.68751848, 0.56269388, 0.85364337, 0.47482316, 1.04721815, 729.74213058, 790.73538582, 647.170911, 981.80055395, 546.10819917, 1204.43663781, 2979.67070711, 3228.71733379, 2642.51730191, 4008.87139199, 2229.8597488, 4917.93527856
8.26122, -0.12441418, 1.2747537, 2.4384918, 2.6104834, 1.7502503, 4.0217953, 1.2464665, 6.0464312, 0.67108586, 0.69434914, 0.5685485, 0.86184153, 0.47979724, 1.05673719, 770.42005067, 797.12677166, 652.70510233, 989.41139641, 550.81686965, 1213.15553797, 3145.75805102, 3254.80620272, 2665.10759787, 4039.93751628, 2249.08035664, 4953.52346733
8.26351, -0.01030136, 1.338308, 2.5656052, 2.6165149, 1.7511148, 4.0276546, 1.248045, 6.0558036, 0.69010531, 0.69691861, 0.57013508, 0.86466239, 0.48132185, 1.06024528, 790.7985427, 798.60597073, 653.32346394, 990.82522953, 551.55149882, 1214.94561427, 3228.95870111, 3260.83769595, 2667.62565887, 4045.70010364, 2252.07421996, 4960.81998225
8.26581, -0.38412543, 1.4074296, 2.4177271, 2.6309184, 1.761979, 4.0486808, 1.2563106, 6.0843642, 0.67164163, 0.70062827, 0.57336916, 0.86914199, 0.48415283, 1.06547083, 768.21071791, 801.36507654, 655.80856873, 994.10782403, 553.76465779, 1218.66495954, 3136.72087683, 3272.0951517, 2677.76585354, 4059.09302323, 2261.105088, 4975.99386641
8.2681, -0.56113962, 1.4188174, 2.341581, 2.6378024, 1.7630386, 4.060132, 1.2563903, 6.1001455, 0.66267857, 0.70334671, 0.57501509, 0.87260643, 0.48541212, 1.0695927, 756.54748271, 802.9763003, 656.46640876, 996.21178362, 554.17111479, 1221.10130325, 3089.09018104, 3278.66559807, 2680.44502669, 4067.67335738, 2262.75889941, 4985.92901587
8.27038, -0.20169723, 1.3925942, 2.5261423, 2.6338145, 1.7613754, 4.054417, 1.2552978, 6.0925732, 0.69006889, 0.7046219, 0.57622156, 0.87423412, 0.48644857, 1.07167703, 786.34743208, 802.93087748, 656.616105, 996.2074252, 554.31796143, 1221.19760868, 3210.75934438, 3278.47171949, 2681.04937945, 4067.64512595, 2263.35268842, 4986.30945235
8.27267, 0.15414341, 1.4184861, 2.753207, 2.6228309, 1.7551703, 4.0370253, 1.2512141, 6.0682732, 0.72228546, 0.70497642, 0.57669883, 0.87462156, 0.48691736, 1.07231407, 821.50598439, 801.8191875, 655.92008492, 994.76852269, 553.80530785, 1219.61810119, 3354.30764146, 3273.92408434, 2678.20051815, 4061.75940353, 2261.25361385, 4979.84724912
8.27495, 0.44518921, 1.4276043, 2.961846, 2.6217079, 1.7574361, 4.0391022, 1.2516409, 6.0735913, 0.75109953, 0.70665658, 0.57857015, 0.87711931, 0.4882656, 1.07557088, 852.66288763, 802.21037621, 656.8041607, 995.7230134, 554.28866409, 1221.00911456, 3481.51603906, 3275.51290436, 2681.803387, 4065.64621485, 2263.22137659, 4985.51406175
8.27722, 0.59080957, 1.4409944, 3.08144, 2.6266736, 1.7564037, 4.0434086, 1.2522872, 6.0768887, 0.7681054, 0.70916455, 0.57990404, 0.87986851, 0.48966147, 1.07866007, 870.31585455, 803.53184261, 657.07086228, 996.95108985, 554.81987224, 1222.19549428, 3553.58588488, 3280.90014563, 2682.88544825, 4070.6501005, 2265.38452257, 4990.34532615
8.2795, 0.50550651, 1.4561825, 3.0414385, 2.6339892, 1.7612654, 4.055002, 1.2531224, 6.0945221, 0.76510684, 0.71201568, 0.58223052, 0.88344212, 0.4911106, 1.08305969, 865.25723203, 805.21658844, 658.44290161, 999.08227642, 555.39563853, 1224.82924241, 3532.92186202, 3287.77060006, 2688.48064584, 4079.3413631, 2267.72955001, 5001.08620601
8.28177, 0.23999069, 1.4761048, 2.8802439, 2.6467933, 1.7694549, 4.0729571, 1.2620667, 6.119121, 0.74651196, 0.71561947, 0.58511588, 0.88772214, 0.49415511, 1.0880946, 842.60711032, 807.73797287, 660.4352356, 1001.99465465, 557.76549082, 1228.16016584, 3440.43049871, 3298.05709303, 2696.60853693, 4091.2222638, 2277.3999676, 5014.67367185
8.28403, -0.04674424, 1.4944967, 2.7209694, 2.6562202, 1.7807554, 4.0893928, 1.2662288, 6.1457047, 0.72748574, 0.71877787, 0.58852483, 0.89185052, 0.49627083, 1.09332304, 819.55134453, 809.7414589, 663.00449564, 1004.71700368, 559.07546264, 1231.68650353, 3346.28335642, 3306.22893245, 2707.09202518, 4102.32721812, 2282.74278126, 5029.05897793
8.2863, 0.07076661, 1.4612384, 2.7729387, 2.6629372, 1.7849275, 4.0998665, 1.2685395, 6.1613863, 0.73635022, 0.72159705, 0.59077836, 0.895363, 0.49804236, 1.09762378, 827.9232852, 811.33539929, 664.24799637, 1006.71101492, 559.97928308, 1234.12509097, 3380.45774875, 3312.72846941, 2712.16225776, 4110.45819338, 2286.4271853, 5039.00276909
8.28856, 0.42285696, 1.4745521, 3.0164703, 2.6586752, 1.7826102, 4.0935973, 1.2692367, 6.151258, 0.77004565, 0.72293556, 0.59196379, 0.89705589, 0.49950318, 1.09963592, 864.12027585, 811.25485905, 664.28257793, 1006.64705553, 560.52628041, 1233.97579309, 3528.24293976, 3312.39100479, 2712.29640257, 4110.18635455, 2288.65465454, 5038.38007446
8.29081, 0.51058255, 1.4908981, 3.0972438, 2.6810994, 1.796338, 4.1266399, 1.2795017, 6.1988411, 0.78236301, 0.72790897, 0.5958194, 0.90306477, 0.502853, 1.10681711, 876.22602485, 815.23892877, 667.30208294, 1011.40882427, 563.18215532, 1239.60609756, 3577.66198229, 3328.64950279, 2724.61810668, 4129.61815393, 2299.49274395, 5061.35572617
8.29307, 0.70643788, 1.5280827, 3.2762588, 2.6834776, 1.7982775, 4.1294951, 1.2814251, 6.2025984, 0.80681639, 0.73018784, 0.59774227, 0.9058037, 0.50458255, 1.11012643, 901.8267513, 816.17446047, 668.13214793, 1012.4707634, 564.0019777, 1240.85445707, 3682.18102802, 3332.46059685, 2728.00015719, 4133.94327792, 2302.83408543, 5066.43957253
8.29532, 1.1247522, 1.5606104, 3.6306087, 2.6582211, 1.7785637, 4.0914661, 1.2684417, 6.1484622, 0.85161131, 0.72869745, 0.5960551, 0.90404735, 0.50336956, 1.10824288, 950.01042919, 812.89453052, 664.92607348, 1008.50517149, 561.53121913, 1236.2944075, 3878.90605409, 3319.05989546, 2714.90258706, 4117.74091639, 2292.73993054, 5047.80759723
8.29757, 1.2167133, 1.5662048, 3.7090851, 2.6659276, 1.7829575, 4.1032248, 1.2696568, 6.1660946, 0.86309277, 0.73172561, 0.59840412, 0.9077928, 0.50497194, 1.11283088, 960.89761448, 814.64405359, 666.21470113, 1010.66301205, 562.19488224, 1238.93581604, 3923.34831357, 3326.194514, 2720.15694988, 4126.54060554, 2295.44366632, 5058.5792609
8.29981, 1.1426158, 1.5481898, 3.6360444, 2.6890174, 1.7981732, 4.1367217, 1.2824577, 6.2134077, 0.85686452, 0.73687594, 0.60257808, 0.91395692, 0.50888435, 1.1201147, 952.05588313, 818.73745455, 669.52008886, 1015.49082623, 565.41767037, 1244.55122841, 3887.23733253, 3342.8991462, 2733.64571385, 4146.24174955, 2308.59628692, 5081.49372639
8.30206, 1.1651572, 1.5361225, 3.6381302, 2.679803, 1.7966455, 4.1278075, 1.2771296, 6.2034584, 0.85931227, 0.73750221, 0.60386949, 0.91531717, 0.50913081, 1.12209294, 952.99998513, 817.90941925, 669.70720635, 1015.11090452, 564.63950528, 1244.43068771, 3891.08184896, 3339.50949107, 2734.40251356, 4144.67961899, 2305.41297427, 5080.98818132
8.30429, 1.1682665, 1.5194128, 3.6223985, 2.6624415, 1.7800438, 4.0997785, 1.2687256, 6.1630183, 0.859634, 0.73697967, 0.60260234, 0.91452518, 0.50874403, 1.12127516, 951.60237528, 815.8258118, 667.07205738, 1012.36611759, 563.17226194, 1241.23534348, 3885.3652653, 3330.99344228, 2723.63612002, 4133.46188622, 2299.41622863, 5067.92838576
8.30653, 0.63357768, 1.5035195, 3.1958916, 2.6783545, 1.7921555, 4.1224656, 1.2749836, 6.1951814, 0.80951649, 0.74107764, 0.60620222, 0.91940783, 0.51130728, 1.12708506, 894.45571649, 818.83585869, 669.80852167, 1015.87750589, 564.95664755, 1245.34544775, 3652.02746607, 3343.27456463, 2734.8018164, 4147.7878505, 2306.69574353, 5084.69642049
8.30876, 0.09840491, 1.4612754, 2.8007191, 2.6854499, 1.7972539, 4.1336431, 1.2773789, 6.212427, 0.75976519, 0.74396609, 0.60862436, 0.92301999, 0.51310292, 1.13155395, 837.91908712, 820.4948021, 671.23102863, 1017.96722447, 565.88368881, 1247.95221468, 3421.18163152, 3350.0391492, 2740.60264406, 4156.30915132, 2310.47473618, 5095.3263382
8.31099, -0.34240877, 1.4439386, 2.513017, 2.6809653, 1.7932604, 4.126831, 1.2763688, 6.202087, 0.72154434, 0.74526531, 0.60951864, 0.92464207, 0.51422525, 1.13353318, 794.27323943, 820.38519401, 670.95577681, 1017.84244979, 566.0571848, 1247.78897588, 3242.96926498, 3349.58278529, 2739.47157517, 4155.78873538, 2311.1770124, 5094.64639756
8.31322, -0.58675303, 1.4223422, 2.356706, 2.6752851, 1.791954, 4.1186159, 1.2715187, 6.1909086, 0.70055868, 0.74640897, 0.61087907, 0.92612042, 0.51458034, 1.13545261, 769.71554993, 820.09203134, 671.18305737, 1017.54401097, 565.37803542, 1247.54078537, 3142.69339741, 3348.37695874, 2740.39229564, 4154.55923315, 2308.39797785, 5093.61957099
8.31544, -0.44227546, 1.3946622, 2.4184821, 2.6839349, 1.7954673, 4.1318978, 1.2798864, 6.2097952, 0.71152562, 0.74955774, 0.61306688, 0.93002343, 0.51761258, 1.14013885, 780.285241, 821.99266562, 672.31175333, 1019.89799769, 567.63303934, 1250.3183134, 3185.84027132, 3356.12824553, 2744.99342819, 4164.15939067, 2317.59887415, 5104.94653176
8.31766, -0.17320985, 1.4370487, 2.6057055, 2.6807833, 1.796117, 4.1287569, 1.2784514, 6.2062361, 0.74048275, 0.7510747, 0.6147798, 0.93209877, 0.5186739, 1.14278999, 810.49332579, 822.08672017, 672.9055182, 1020.22611082, 567.71306588, 1250.83759148, 3309.16862243, 3356.50336994, 2747.41044229, 4165.48801363, 2317.91947495, 5107.05317094
8.31988, 0.00660192, 1.4675892, 2.7420578, 2.6940935, 1.8053364, 4.1476584, 1.2852894, 6.2321692, 0.76160485, 0.75491443, 0.61797437, 0.93668354, 0.52142501, 1.14818274, 832.01342415, 824.70449752, 675.10465148, 1023.2777273, 569.62952807, 1254.3295359, 3397.02415081, 3367.18256465, 2756.38197513, 4177.93637906, 2325.73803225, 5121.29684793
8.3221, 0.42598594, 1.4741899, 3.0252665, 2.6875163, 1.8000732, 4.1399979, 1.2802595, 6.2233462, 0.80208121, 0.75598308, 0.61870212, 0.93828891, 0.52177771, 1.15039902, 874.53970705, 824.27716179, 674.59450083, 1023.05215368, 568.91412573, 1254.32389041, 3570.64502135, 3365.42883099, 2754.29174501, 4177.00425683, 2322.81093041, 5121.2601536
8.32431, 0.85394269, 1.4850799, 3.344187, 2.6737686, 1.7894588, 4.1186765, 1.2706201, 6.1957473, 0.84552761, 0.7560394, 0.61850522, 0.93834244, 0.52118316, 1.15087821, 920.12689329, 822.74330433, 673.07475084, 1021.13059369, 567.16615617, 1252.41798446, 3756.76226673, 3359.157333, 2748.07947149, 4169.14765968, 2315.66801273, 5113.46495845
8.32652, 1.0902508, 1.5289458, 3.5743805, 2.6624594, 1.7800777, 4.1013584, 1.2687289, 6.1682708, 0.87646582, 0.7564428, 0.61852046, 0.93885485, 0.52217853, 1.15137371, 951.93654595, 821.57857655, 671.78002922, 1019.69777148, 567.14228086, 1250.5162082, 3886.62670753, 3354.39294934, 2742.78597062, 4163.28652273, 2315.56435683, 5105.68662759
8.32872, 1.0991678, 1.5969001, 3.6538982, 2.6447626, 1.7712961, 4.0797487, 1.2572376, 6.140266, 0.88851708, 0.75592883, 0.61863309, 0.93886742, 0.5211902, 1.15181082, 963.14137199, 819.4173668, 670.59050513, 1017.72050116, 564.96363855, 1248.54847775, 3932.36400946, 3345.5601178, 2737.92201657, 4155.20253501, 2306.66311663, 5097.63908054
8.33092, 0.69268754, 1.609899, 3.3699842, 2.6989586, 1.8067611, 4.155949, 1.2866485, 6.2462271, 0.85557998, 0.76567557, 0.62646534, 0.95012728, 0.52866023, 1.16481128, 925.61499913, 828.35130848, 677.74577191, 1027.90163272, 571.93465213, 1260.15897331, 3779.13927962, 3382.02705242, 2767.12852605, 4196.75938641, 2335.11850095, 5145.02928225
8.33312, 0.98174265, 1.6302637, 3.6034043, 2.6864561, 1.7959507, 4.1359669, 1.2808025, 6.2189215, 0.88709171, 0.7659526, 0.62626657, 0.95038714, 0.52887508, 1.16538537, 957.80700679, 827.01119323, 676.18996132, 1026.14808919, 571.03482765, 1258.28509143, 3910.56367205, 3376.54653359, 2760.76900607, 4189.58872853, 2331.43841782, 5137.36476425
8.33532, 1.2903525, 1.5974839, 3.8134138, 2.6987576, 1.8061701, 4.1570774, 1.2842884, 6.2508948, 0.91504114, 0.76977817, 0.62974246, 0.95538344, 0.53102496, 1.17153359, 986.01602218, 829.48577815, 678.58824055, 1029.4874588, 572.21374419, 1262.40323878, 4025.72549156, 3386.64075114, 2770.55333465, 4203.21152286, 2336.24546133, 5154.16462278
8.33751, 1.8859115, 1.5875596, 4.3095833, 2.6793488, 1.793267, 4.1275003, 1.2767673, 6.2063064, 0.97538014, 0.7690789, 0.62918556, 0.95455251, 0.53089929, 1.17050392, 1048.93644547, 827.07741663, 676.63430701, 1026.53814583, 570.93597774, 1258.77509499, 4282.60674699, 3376.79879466, 2762.56837195, 4191.15877645, 2331.02232355, 5139.33779119
8.3397, 2.1663584, 1.5954831, 4.5664043, 2.67344, 1.7892774, 4.1185098, 1.2744226, 6.193599, 1.00675184, 0.77031875, 0.63019375, 0.95610437, 0.53185345, 1.17248364, 1080.49726963, 826.74526148, 676.3559763, 1026.13983048, 570.81217247, 1258.36907137, 4411.45169412, 3375.43359607, 2761.42457864, 4189.52127027, 2330.51058624, 5137.66626514
8.34189, 2.0571237, 1.6271217, 4.5016512, 2.6728437, 1.7881658, 4.1185905, 1.2731214, 6.1947305, 1.00232045, 0.77233809, 0.63171991, 0.95872704, 0.53303482, 1.17579573, 1073.56365782, 827.23454511, 676.62146751, 1026.87170504, 570.9220147, 1259.36926229, 4383.13134589, 3377.4221386, 2762.50107942, 4192.4980655, 2330.95276697, 5141.73598317
8.34408, 1.2100381, 1.6458358, 3.8059198, 2.7254941, 1.8218385, 4.193456, 1.299875, 6.3043747, 0.92414988, 0.78205126, 0.63939249, 0.9700601, 0.54008659, 1.18941553, 987.81931511, 835.93078755, 683.44352822, 1036.89252312, 577.29592669, 1271.36047707, 4033.04458883, 3412.91781581, 2790.34655539, 4233.39948467, 2356.96971873, 5190.67952415
8.34626, 0.59377243, 1.6073209, 3.2977528, 2.7462377, 1.8413799, 4.228341, 1.307742, 6.3515432, 0.86261034, 0.78718113, 0.64458072, 0.97676618, 0.54320861, 1.19714082, 920.15628201, 839.6950808, 687.58159907, 1041.92761521, 579.44681832, 1277.00375621, 3756.7814722, 3428.27733021, 2807.23379554, 4253.94515772, 2365.74494326, 5213.70569875
8.34844, 0.53058061, 1.500521, 3.1503589, 2.7681608, 1.8568112, 4.2605587, 1.3186878, 6.3973176, 0.84544476, 0.79250293, 0.64906635, 0.98319236, 0.546986, 1.20477008, 899.99032469, 843.63284803, 690.94216686, 1046.62499155, 582.27590392, 1282.49824708, 3674.43867375, 3444.34498707, 2820.94656974, 4273.11187728, 2377.2890013, 5236.12424359
8.35061, 0.76863024, 1.4392362, 3.243294, 2.7474844, 1.8414888, 4.2315324, 1.3071479, 6.3572146, 0.86012153, 0.79165193, 0.6481137, 0.9824614, 0.54604574, 1.20420408, 913.80869783, 841.06535842, 688.56773566, 1043.78478846, 580.12888911, 1279.36823685, 3730.84560869, 3433.8532852, 2811.24475941, 4261.50451803, 2368.51687181, 5223.3310754
8.35278, 0.66859384, 1.3987472, 3.1175377, 2.7356037, 1.8298685, 4.2105601, 1.3042765, 6.3277734, 0.84535521, 0.79188108, 0.64765439, 0.98243383, 0.54678704, 1.20436696, 896.54628686, 839.83399556, 686.87356072, 1041.92580587, 579.89811078, 1277.2982538, 3660.35771564, 3428.81666072, 2804.32028385, 4253.90324908, 2367.56825071, 5214.8657431
8.35495, -0.02297827, 1.3610824, 2.6236131, 2.737318, 1.8305495, 4.2127466, 1.3052706, 6.3318252, 0.77741918, 0.79408681, 0.64937579, 0.98511748, 0.54834721, 1.20772989, 823.0418407, 840.68760663, 687.4842563, 1042.92886342, 580.52683046, 1278.60523131, 3360.24967525, 3432.29240297, 2806.80596627, 4257.9868985, 2370.12870681, 5220.18760265
8.35712, -1.0857119, 1.2916553, 2.011743, 2.7284253, 1.8266725, 4.2034002, 1.2984759, 6.3191309, 0.68244697, 0.79476492, 0.65029888, 0.98646806, 0.54827647, 1.20951521, 721.21351531, 839.91171972, 687.23924583, 1042.50459417, 579.42143046, 1278.22198544, 2944.50507848, 3429.11533365, 2805.79801476, 4256.24313287, 2365.60922438, 5218.60870279
8.35928, -2.2813714, 1.1817284, 1.5113335, 2.7290143, 1.8279421, 4.2039845, 1.2988301, 6.3185488, 0.5929806, 0.79682552, 0.65214106, 0.98898768, 0.54971362, 1.21246441, 625.55049187, 840.59174578, 687.96038856, 1043.30855485, 579.90704899, 1279.05991157, 2553.93382571, 3431.8823517, 2808.73459443, 4259.51388977, 2367.58542662, 5222.01551385
8.36144, -2.9984171, 1.0755991, 1.271459, 2.7304945, 1.8264227, 4.2035441, 1.3017927, 6.3179841, 0.54524859, 0.79903173, 0.65349764, 0.99140516, 0.55171436, 1.21543752, 574.16726927, 841.41045595, 688.15758265, 1043.98691534, 580.97596695, 1279.90140505, 2344.14524753, 3435.21553228, 2809.53201835, 4262.27181003, 2371.94302904, 5225.43683089
8.3636, -2.6865729, 0.99093353, 1.2968672, 2.7309776, 1.8300128, 4.2066053, 1.3014465, 6.3229373, 0.55205151, 0.80110772, 0.65578112, 0.99425487, 0.55302531, 1.21896514, 580.2838314, 842.0769617, 689.31825576, 1045.10180796, 581.30743356, 1281.30391855, 2369.11077885, 3437.92726703, 2814.2629889, 4266.81190177, 2373.28981464, 5231.14855204
8.36575, -2.6079523, 1.149918, 1.3744468, 2.7318862, 1.8287453, 4.2075324, 1.3020296, 6.3247415, 0.56975047, 0.80325239, 0.65719967, 0.99686067, 0.5545378, 1.22219954, 597.80722875, 842.80770478, 689.56277149, 1045.9500126, 581.84542489, 1282.38545946, 2440.64646911, 3440.90126363, 2815.2535843, 4270.26319245, 2375.47977596, 5235.54984474
8.36791, -1.7977173, 1.1805755, 1.629791, 2.7191804, 1.8187233, 4.1880619, 1.2957897, 6.2968164, 0.62199394, 0.80341365, 0.65705771, 0.99707251, 0.5546097, 1.22258964, 651.43258386, 841.43879325, 688.15589629, 1044.26342208, 580.85907885, 1280.45415961, 2659.57350091, 3435.30301154, 2809.50205993, 4263.36568684, 2371.44633558, 5227.65062167
8.37006, -1.045448, 1.1947772, 1.9329828, 2.7326728, 1.8315351, 4.2115057, 1.2997838, 6.3316553, 0.67910062, 0.80744686, 0.66104003, 1.00239486, 0.5568724, 1.22907608, 709.94197015, 844.11705218, 691.06115174, 1047.91860991, 582.16275415, 1284.89455403, 2898.43909539, 3446.22795662, 2821.35546807, 4278.27681058, 2376.76226711, 5245.76481662
8.3722, -0.62330105, 1.2544968, 2.1816108, 2.7282468, 1.8280567, 4.2031846, 1.3001149, 6.3193264, 0.72328449, 0.80883948, 0.66208744, 1.0039446, 0.55835625, 1.23099393, 754.74776812, 844.02444926, 690.8886068, 1047.61674639, 582.64505887, 1284.54284328, 3081.35669907, 3445.84045265, 2820.64330204, 4277.03269345, 2378.72482857, 5244.31454138
8.37435, -0.62295647, 1.3044916, 2.226053, 2.7288706, 1.8264737, 4.2038339, 1.3003263, 6.3208494, 0.73248618, 0.8110043, 0.66349613, 1.00659428, 0.55983218, 1.23429624, 762.93430953, 844.71628496, 691.07647153, 1048.43659108, 583.10339354, 1285.60371033, 3114.7707311, 3448.65544465, 2821.40249769, 4280.36800354, 2380.58946978, 5248.63118447
8.37649, -0.68314365, 1.3161984, 2.2067717, 2.7137098, 1.8168936, 4.182085, 1.2884478, 6.2922776, 0.73117623, 0.81082114, 0.66344986, 1.00656028, 0.55869756, 1.23465977, 760.15700061, 842.95870147, 689.7462438, 1046.45612499, 580.84199803, 1283.59652807, 3103.42348538, 3441.47041895, 2815.96392621, 4272.2707442, 2371.3505191, 5240.42218618
8.37862, -0.73046394, 1.2834502, 2.160261, 2.7065729, 1.8134993, 4.1732363, 1.2885575, 6.2788783, 0.7252849, 0.81183054, 0.66452943, 1.00807306, 0.56015397, 1.23650692, 752.6306672, 842.43938481, 689.58450439, 1046.0809323, 581.2737345, 1283.12755209, 3072.68796341, 3439.34079545, 2815.29586656, 4270.7272365, 2373.10660501, 5238.49313703
8.38076, -0.80004054, 1.2616448, 2.1120572, 2.7076325, 1.8143465, 4.1745842, 1.2894045, 6.2807477, 0.71900433, 0.81409208, 0.66640582, 1.01084666, 0.56178904, 1.23989338, 744.71087331, 843.19828811, 690.23181368, 1046.98743453, 581.87466428, 1284.223258, 3040.34621133, 3442.42955557, 2817.9307633, 4274.41627882, 2375.5533784, 5242.95193867
8.38289, -1.2287341, 1.2939335, 1.9413024, 2.7167021, 1.8169909, 4.1859282, 1.2940344, 6.2959553, 0.69111284, 0.81756704, 0.66861904, 1.01484158, 0.56425482, 1.24460971, 714.47413394, 845.20279428, 691.21999266, 1049.14569356, 583.32800332, 1286.68054081, 2916.89405597, 3450.60358327, 2821.95728606, 4283.21571354, 2381.48017508, 5252.96948221
8.38502, -1.431351, 1.3036698, 1.8616973, 2.7014641, 1.8069913, 4.1638235, 1.2838798, 6.2677747, 0.67855717, 0.81739412, 0.66851313, 1.01479441, 0.56350022, 1.24505518, 700.16425705, 843.4221501, 689.80038572, 1047.10819386, 581.44358725, 1284.70108407, 2858.46498785, 3443.3244225, 2816.15382583, 4274.88561507, 2373.78032343, 5244.87365888
8.38715, -1.0461443, 1.2304773, 1.9740453, 2.696248, 1.8041712, 4.1562527, 1.2840505, 6.2538818, 0.70056094, 0.81874239, 0.66973999, 1.01652563, 0.56501296, 1.24693034, 721.48927036, 843.201242, 689.7475913, 1046.89299047, 581.89198029, 1284.18074535, 2945.51751678, 3442.41297898, 2815.9304591, 4273.99514907, 2375.60431073, 5242.73476478
8.38927, -0.72039526, 1.2640521, 2.1410634, 2.6748127, 1.7875082, 4.1237345, 1.2736628, 6.2081012, 0.73150646, 0.81761734, 0.66838613, 1.01519332, 0.56419682, 1.24561204, 751.91888604, 840.43265329, 687.0371968, 1043.5219231, 579.94053072, 1280.37039382, 3069.73948768, 3431.10054878, 2804.85734787, 4260.22076724, 2367.63084517, 5227.16429885
8.39139, -0.86120368, 1.3434578, 2.1342936, 2.6738546, 1.7854896, 4.123263, 1.2718495, 6.2093215, 0.73227213, 0.81962334, 0.66976753, 1.01780819, 0.56527957, 1.24901455, 751.25720299, 840.87310435, 687.13208882, 1044.19614714, 579.9351467, 1281.39681862, 3067.02960358, 3432.88915385, 2805.23694095, 4262.96144979, 2367.60227523, 5231.34016017
8.39351, -0.58655852, 1.3907265, 2.3154896, 2.6438538, 1.7638303, 4.0792008, 1.2559475, 6.1478931, 0.76474192, 0.8171696, 0.66745483, 1.01503502, 0.5632215, 1.24611073, 783.04866564, 836.73137563, 683.43267073, 1039.33338698, 576.70415365, 1275.94069814, 3196.81026159, 3415.97089066, 2790.12617065, 4243.09724606, 2354.40508, 5209.05084951
8.39562, -0.1581526, 1.3824385, 2.5643243, 2.663261, 1.7789218, 4.1081051, 1.2671342, 6.1874493, 0.80691661, 0.82233552, 0.67207944, 1.02132263, 0.56722255, 1.25342401, 824.62892599, 840.3862838, 686.83199745, 1043.74128861, 579.67343364, 1280.93743361, 3366.55304428, 3430.88256179, 2803.99617219, 4261.08071387, 2366.52062668, 5229.43554459
8.39774, 0.17806948, 1.4517647, 2.8256479, 2.6657195, 1.7805477, 4.1107125, 1.2675874, 6.1937746, 0.84930074, 0.82491596, 0.67418531, 1.02437987, 0.56884172, 1.25741947, 866.23902021, 841.36791271, 687.63112624, 1044.80988456, 580.18657799, 1282.49718106, 3536.41660341, 3434.88042753, 2807.25074155, 4265.43129201, 2368.60889385, 5235.78852848
8.39985, 0.3830261, 1.4836069, 3.0003813, 2.6834406, 1.7937022, 4.1385871, 1.2764238, 6.2315218, 0.87750929, 0.8298689, 0.67848252, 1.03059859, 0.57234902, 1.26462148, 893.24904395, 844.75413866, 690.65236838, 1049.08429326, 582.6151609, 1287.30481702, 3646.67467882, 3448.69501755, 2819.57704931, 4282.86954698, 2378.51690876, 5255.40095673
8.40195, 0.85281286, 1.466683, 3.3267348, 2.6735339, 1.7891645, 4.1282837, 1.2675726, 6.2179913, 0.92628986, 0.83038724, 0.67930209, 1.03186429, 0.57177378, 1.26637659, 941.03455928, 843.60535931, 690.11524086, 1048.28953399, 580.87529212, 1286.53479816, 3841.74254489, 3443.99105008, 2817.3727049, 4279.60744099, 2371.40421785, 5252.23587257
8.40406, 1.0295304, 1.4769929, 3.4762787, 2.6765587, 1.7907054, 4.1301871, 1.2720919, 6.2196142, 0.94923369, 0.83292181, 0.68128358, 1.03466727, 0.57421574, 1.26968963, 962.40970165, 844.48333724, 690.74026079, 1049.02916253, 582.18624748, 1287.3137908, 3928.98927767, 3447.56081687, 2819.91242779, 4282.60887693, 2376.74611968, 5255.39390589
8.40616, 0.67140727, 1.4981766, 3.2381997, 2.7003015, 1.8057509, 4.1645054, 1.2840024, 6.270381, 0.91842971, 0.83868764, 0.68584035, 1.04153969, 0.57833174, 1.27803008, 929.30857844, 848.62195012, 693.96417641, 1053.87680663, 585.18212244, 1293.16844024, 3793.83963969, 3464.44191753, 2833.06197968, 4302.38103587, 2388.96657587, 5279.27300273
8.40826, 0.52021454, 1.5610305, 3.1915466, 2.669276, 1.7863429, 4.1212299, 1.2662365, 6.2085102, 0.91406767, 0.83593882, 0.68384893, 1.0387025, 0.57575162, 1.2748863, 923.02689369, 844.13226566, 690.55166079, 1048.88332476, 581.39484145, 1287.38207972, 3768.17919839, 3446.09855456, 2819.11872925, 4281.97742983, 2373.4952498, 5255.62841817
8.41035, 0.35476392, 1.6303033, 3.1312059, 2.6472208, 1.7684936, 4.0864199, 1.2575373, 6.1600273, 0.90764798, 0.83455837, 0.68212408, 1.03689106, 0.57520423, 1.27307196, 914.69102045, 841.0342565, 687.41712726, 1044.93697654, 579.66761809, 1282.95056027, 3734.13300355, 3433.43676071, 2806.31046409, 4265.84886425, 2366.43405849, 5237.51509735
8.41244, 0.51204344, 1.5774685, 3.1936029, 2.6557663, 1.7745163, 4.0987684, 1.2617661, 6.1782114, 0.918949, 0.83800359, 0.68500059, 1.04106451, 0.57761755, 1.2781515, 924.19602233, 842.78843192, 688.91181728, 1047.00878983, 580.91563515, 1285.44950175, 3772.92031585, 3440.5835125, 2812.4005389, 4274.28882898, 2371.51897292, 5247.69466973
8.41453, 1.101553, 1.5309033, 3.5905579, 2.6559138, 1.7755928, 4.0999434, 1.259326, 6.1798912, 0.9768474, 0.8401421, 0.68693785, 1.04384182, 0.57851529, 1.28155183, 980.41474614, 843.21020756, 689.44647453, 1047.6538135, 580.62796953, 1286.23191704, 4002.40967901, 3442.29083607, 2814.57133696, 4276.9040143, 2370.33461023, 5250.86663018
8.41662, 1.5296206, 1.5339062, 3.9409533, 2.6571291, 1.7739572, 4.0999858, 1.2634874, 6.1812476, 1.02599858, 0.84246612, 0.68836326, 1.04649532, 0.58094039, 1.28494396, 1027.62564891, 843.80213328, 689.45489589, 1048.15489644, 581.86166967, 1286.98166967, 4195.12402459, 3444.6927294, 2814.59381703, 4278.93152745, 2375.36098094, 5253.9051817
8.4187, 1.5526736, 1.554018, 3.9901177, 2.687039, 1.7979012, 4.1484757, 1.2764633, 6.2467513, 1.03499827, 0.84934426, 0.6947518, 1.05533671, 0.5853976, 1.29501226, 1034.50305707, 848.93787527, 694.41938559, 1054.83176684, 585.11750546, 1294.39263449, 4223.1821861, 3465.64399923, 2834.84863468, 4306.17067449, 2388.64236209, 5284.13703414
8.42079, 1.4787265, 1.6419856, 4.0264058, 2.6807923, 1.7901308, 4.1354142, 1.2744729, 6.2329233, 1.04235856, 0.85053061, 0.69502552, 1.05637442, 0.58644011, 1.29689333, 1039.6891426, 848.35245489, 693.24559651, 1053.66910111, 584.93827469, 1293.57206566, 4244.33548418, 3463.23942401, 2830.04483164, 4301.40603686, 2387.90054987, 5280.76479272
8.42287, 1.5448118, 1.7200582, 4.1637574, 2.6559808, 1.7756698, 4.1033544, 1.2574606, 6.1843841, 1.06270575, 0.84875586, 0.69398715, 1.05496933, 0.58400628, 1.29514547, 1057.77297536, 844.81618216, 690.76585606, 1050.07246938, 581.29548738, 1289.13377181, 4318.14106108, 3448.78866282, 2819.90982576, 4286.70532598, 2373.01951473, 5262.62402515
8.42494, 1.8616462, 1.7354178, 4.4497707, 2.6413552, 1.7654025, 4.0809163, 1.252461, 6.1524041, 1.10141612, 0.8485863, 0.69375237, 1.05477896, 0.58433879, 1.29510518, 1094.01380526, 842.88318514, 689.08985314, 1047.69007571, 580.41161129, 1286.40112968, 4466.06796932, 3440.88308294, 2813.0560202, 4276.96164929, 2369.40127604, 5251.44641988
8.42701, 2.4030073, 1.6819172, 4.8782395, 2.6186094, 1.7492384, 4.0468139, 1.2420842, 6.1048641, 1.15619794, 0.84710256, 0.6923491, 1.05307002, 0.58341306, 1.2934172, 1146.01411244, 839.64125244, 686.25086962, 1043.79454542, 578.27434476, 1282.02474205, 4678.32788079, 3427.63412641, 2801.45466074, 4261.04100349, 2360.66638313, 5233.55867043
8.42909, 2.7998536, 1.6063678, 5.1588448, 2.6200678, 1.7487838, 4.0472011, 1.2441816, 6.1072192, 1.19208194, 0.84954452, 0.69406148, 1.05586227, 0.58542568, 1.29703481, 1179.07176507, 840.27273742, 686.4866073, 1044.33876858, 579.03643965, 1282.87919545, 4813.25734191, 3430.19741666, 2802.40507879, 4263.24452357, 2363.76739477, 5237.02448758
8.43115, 2.9421906, 1.5727464, 5.2530834, 2.609198, 1.7434315, 4.0364809, 1.2341775, 6.0915833, 1.20603867, 0.84997784, 0.69479475, 1.05719606, 0.58457858, 1.29873092, 1190.3508133, 838.9215364, 685.75703136, 1043.44431198, 576.97452379, 1281.8373409, 4859.28064011, 3424.66702663, 2799.4149532, 4259.5751501, 2355.34020893, 5232.74929109
8.43322, 2.4684773, 1.5577598, 4.7860897, 2.6041562, 1.7382607, 4.0257176, 1.2346339, 6.0775813, 1.15419732, 0.85137944, 0.69558002, 1.05854981, 0.58621745, 1.30063379, 1136.74549332, 838.50631792, 685.06263376, 1042.544202, 577.35365953, 1280.96779951, 4640.43190273, 3422.95746161, 2796.56837854, 4255.88260821, 2356.87790854, 5229.17740004
8.43528, 1.3703858, 1.5412021, 3.8000732, 2.597369, 1.7337465, 4.0165104, 1.2309971, 6.0643412, 1.03114947, 0.85249623, 0.6964957, 1.06010795, 0.58688655, 1.30261914, 1013.38158126, 837.80674358, 684.49428106, 1041.84106908, 576.77382112, 1280.17351901, 4136.81718373, 3420.08715927, 2794.23640259, 4252.99424915, 2354.50090908, 5225.91283437
8.43734, -0.47659526, 1.4989848, 2.4622894, 2.5881059, 1.7284879, 4.0062309, 1.2234006, 6.0496746, 0.83221811, 0.8532153, 0.69726969, 1.06153814, 0.58661337, 1.30446858, 816.11425994, 836.70514591, 683.77716053, 1040.99682939, 575.2621011, 1279.22643753, 3331.52015216, 3415.57572493, 2791.29712802, 4249.52985837, 2348.31980848, 5222.02449465
8.4394, -2.4126655, 1.4324733, 1.5875242, 2.5812089, 1.7210837, 3.9923403, 1.2210321, 6.0335782, 0.67000154, 0.85433304, 0.6976163, 1.06250113, 0.58759645, 1.30618021, 655.61092449, 835.98326065, 682.63256148, 1039.6802182, 574.97577217, 1278.12543479, 2676.30627592, 3412.61434711, 2786.61282202, 4244.13716881, 2347.14097962, 5217.5078156
8.44145, -2.236281, 1.1960762, 1.5004677, 2.575047, 1.7153755, 3.9830132, 1.22007, 6.0185423, 0.65309663, 0.85557227, 0.6983027, 1.06406949, 0.58892026, 1.30800613, 637.68046707, 835.37672102, 681.81945657, 1038.95242617, 575.01895754, 1277.13100184, 2603.10030577, 3410.12389467, 2783.28179635, 4241.14822063, 2347.30731377, 5213.42627391
8.4435, -1.4571534, 1.1576084, 1.6994276, 2.5900653, 1.7287925, 4.0066011, 1.228143, 6.050583, 0.69689934, 0.86034785, 0.70289452, 1.07005666, 0.59243838, 1.3149745, 678.96142092, 838.20282691, 684.80228268, 1042.51381165, 577.18924891, 1281.12756556, 2771.60312075, 3421.64591287, 2795.44622904, 4255.66820846, 2356.15673327, 5229.71858099
8.44555, -0.75542454, 1.1758772, 2.0010272, 2.5988299, 1.7358429, 4.0208961, 1.231129, 6.0712463, 0.75823877, 0.86410878, 0.70621136, 1.07483282, 0.59474565, 1.32074331, 737.09663394, 840.01464805, 686.51991591, 1044.86301671, 578.16222448, 1283.91672962, 3008.9053238, 3429.02738962, 2802.44588668, 4265.23979199, 2360.11849078, 5241.08197648
8.4476, -0.19797085, 1.2058085, 2.3226188, 2.604118, 1.7359179, 4.0266415, 1.2342224, 6.0829492, 0.81909726, 0.86731495, 0.7081269, 1.07849463, 0.5970947, 1.32557285, 794.49516765, 841.26461329, 686.85787553, 1046.1013779, 579.16059235, 1285.75844746, 3243.19829156, 3434.11523148, 2803.81351476, 4270.27669865, 2364.18384924, 5248.57767543
8.44964, -0.19734796, 1.2681871, 2.3793906, 2.6129586, 1.7429239, 4.0407811, 1.2385368, 6.1021112, 0.83127927, 0.87112474, 0.7114646, 1.08329501, 0.59974763, 1.3312332, 804.52346638, 843.08645066, 688.56518139, 1048.4277501, 580.44396876, 1288.38572466, 3284.12071349, 3441.53749591, 2810.77093372, 4279.75495383, 2369.41262808, 5259.28008584
8.45168, -0.4252896, 1.2903666, 2.2681903, 2.6103948, 1.743757, 4.0376032, 1.2380338, 6.0959273, 0.81360729, 0.87282703, 0.7133753, 1.08551769, 0.60109254, 1.3338131, 785.86751082, 843.06816067, 689.05291167, 1048.50717852, 580.59840851, 1288.3370004, 3207.95213984, 3441.44817391, 2812.74989999, 4280.06095259, 2370.03296528, 5259.05878584
8.45372, -0.40507555, 1.2349615, 2.2376905, 2.6043424, 1.7362896, 4.0266, 1.2354862, 6.0799158, 0.81005967, 0.87390866, 0.71355604, 1.0866414, 0.60191609, 1.33525983, 780.93256877, 842.48575642, 687.8988895, 1047.56932041, 580.27315021, 1287.24824622, 3187.7938434, 3439.05609126, 2808.02713646, 4276.21431567, 2368.69513413, 5254.59200748
8.45576, -0.3611921, 1.2041276, 2.2266657, 2.5802664, 1.7183308, 3.9916605, 1.2223331, 6.0314445, 0.810012, 0.8719593, 0.71156951, 1.08452793, 0.6001485, 1.33313647, 779.37265462, 838.97675414, 684.65382941, 1043.50480334, 577.44741358, 1282.70953253, 3181.41261576, 3424.71757782, 2794.7687379, 4259.60460159, 2357.1502998, 5236.042431
8.45779, -0.66879209, 1.1999171, 2.0580071, 2.5699064, 1.713509, 3.9785918, 1.2176564, 6.0147555, 0.78061019, 0.87230716, 0.71228529, 1.08536415, 0.6004449, 1.33450367, 749.62559502, 837.68285196, 684.01270289, 1042.28302276, 576.61156683, 1281.53349356, 3059.97156065, 3419.42126961, 2792.13974533, 4254.59913452, 2353.72832486, 5231.2195186
8.45982, -1.1474852, 1.2355089, 1.8589689, 2.5536943, 1.7011016, 3.9546149, 1.2089207, 5.9807505, 0.74370167, 0.87166006, 0.71142287, 1.08471287, 0.59973805, 1.33395303, 712.78826782, 835.42782179, 681.85119695, 1039.6246777, 574.80877265, 1278.50468353, 2909.58916988, 3410.20167174, 2783.30459084, 4243.72964533, 2346.35929795, 5218.83362675
8.46185, -1.4820777, 1.2267719, 1.7167676, 2.5605464, 1.709082, 3.9675974, 1.2118041, 6.0006402, 0.71643283, 0.87495567, 0.71482738, 1.08913954, 0.60191607, 1.33942537, 685.30505335, 836.94034781, 683.76935087, 1041.81829237, 575.76384353, 1281.22962979, 2797.39120186, 3416.36115769, 2791.12251816, 4252.66574463, 2350.24782374, 5229.93443054
8.46387, -0.97640218, 1.1272156, 1.8490055, 2.554552, 1.7036611, 3.9574728, 1.2092015, 5.9852568, 0.74532517, 0.87606042, 0.71543188, 1.09039953, 0.60273446, 1.34096697, 711.54138919, 836.35072865, 683.00309149, 1040.97436603, 575.41397386, 1280.18419225, 2904.47461481, 3413.93978954, 2787.98278108, 4249.20274034, 2348.80964827, 5225.64469921
8.4659, -0.74049761, 1.1180254, 1.9422476, 2.5647441, 1.7070808, 3.9702601, 1.2125656, 6.0056201, 0.76576653, 0.87996643, 0.71791185, 1.09484733, 0.60505758, 1.34655164, 729.60439914, 838.41138463, 684.00958268, 1043.1448704, 576.48467782, 1282.96283349, 2978.19408232, 3422.33658018, 2792.0792333, 4258.044337, 2353.17009881, 5236.96447422
8.46791, -0.80891962, 1.130435, 1.9240524, 2.5642318, 1.7098735, 3.9712068, 1.209269, 6.0080867, 0.76403738, 0.88203294, 0.7202581, 1.09765893, 0.60571401, 1.35012586, 726.51712346, 838.71816261, 684.88774897, 1043.75521578, 575.96867846, 1283.82403657, 2965.57940392, 3423.57423992, 2795.65193546, 4260.51757173, 2351.05380862, 5240.45751735
8.46993, -1.0973635, 1.1517994, 1.823715, 2.5661962, 1.7080867, 3.9726832, 1.2131356, 6.0099675, 0.74568819, 0.8845527, 0.72166183, 1.1005778, 0.60818185, 1.35367636, 707.65136405, 839.43252359, 684.85056531, 1044.43839799, 577.15908575, 1284.62664243, 2888.55863153, 3426.47550018, 2795.48816301, 4263.28797324, 2355.90284084, 5243.71118999
8.47195, -1.66246, 1.1992349, 1.6501016, 2.5825781, 1.7237982, 3.9981578, 1.2240656, 6.0428281, 0.71106953, 0.88957682, 0.72677493, 1.10684471, 0.61243369, 1.36074531, 673.44146417, 842.50258467, 688.31577251, 1048.27318205, 580.02519196, 1288.73798682, 2748.90559478, 3438.99238737, 2809.62070009, 4278.92276958, 2367.59181031, 5260.47065806
8.47396, -1.4486611, 1.1535193, 1.7172078, 2.5908886, 1.7243493, 4.0088996, 1.2262292, 6.0612133, 0.72718699, 0.89322125, 0.72869753, 1.11108495, 0.61449804, 1.36620056, 687.31965692, 844.25124246, 688.74738179, 1050.17077517, 580.80876975, 1291.29991416, 2805.5426579, 3446.1154295, 2811.37043103, 4286.65014622, 2370.78012134, 5270.90554864
8.47597, -1.0461044, 1.2650064, 1.9455273, 2.5917919, 1.7249927, 4.0103762, 1.2265958, 6.0638349, 0.77595523, 0.8956082, 0.73065377, 1.11406507, 0.61612486, 1.36990889, 731.92911176, 844.79322176, 689.1979663, 1050.85528712, 581.16719678, 1292.18305198, 2987.61938577, 3448.31291139, 2813.19757841, 4289.42581597, 2372.23298757, 5274.48775305
8.47797, -0.33610351, 1.2952973, 2.3228892, 2.5834181, 1.7234374, 4.0007868, 1.2232321, 6.0482763, 0.84999344, 0.89639345, 0.73214834, 1.11551144, 0.61681618, 1.37156735, 800.14150825, 843.82016987, 689.20799978, 1050.08694069, 580.64004935, 1291.12521993, 3266.03767211, 3444.32632835, 2813.22649553, 4286.27120564, 2370.0711131, 5270.14729795
8.47998, 0.32185475, 1.3002246, 2.7336647, 2.5937756, 1.7282356, 4.014201, 1.2285727, 6.0682032, 0.92441751, 0.90045443, 0.73501637, 1.12019879, 0.61972065, 1.37729065, 868.41751274, 845.90608847, 690.49004892, 1052.33861767, 582.17879243, 1293.85619085, 3544.71310702, 3452.82580685, 2818.44745272, 4295.44365051, 2376.34175483, 5281.27188941
8.48198, 0.77219859, 1.3335034, 3.0793765, 2.5760528, 1.7184222, 3.9907452, 1.2185164, 6.0340681, 0.98360609, 0.89963676, 0.73477564, 1.11973902, 0.61873617, 1.37687627, 922.12526445, 843.40448388, 688.84809664, 1049.7491349, 580.0617317, 1290.81388708, 3763.9216441, 3442.59995253, 2811.73324321, 4284.85547686, 2367.69015128, 5268.83116147
8.48398, 0.89609549, 1.3644424, 3.1999767, 2.5493529, 1.7001371, 3.9535055, 1.2019877, 5.9831519, 1.00522443, 0.89723169, 0.73270912, 1.1173283, 0.61608359, 1.37453132, 940.44780569, 839.41411616, 685.49337469, 1045.32771013, 576.38318321, 1285.95657655, 3838.69389109, 3426.29736633, 2798.02793296, 4266.78978968, 2352.6649655, 5248.98205381
8.48597, 0.55731224, 1.3793671, 2.9660395, 2.5423809, 1.6951705, 3.9424693, 1.2014527, 5.9671956, 0.97023729, 0.89827602, 0.73349337, 1.11859702, 0.61750835, 1.37617808, 905.84041417, 838.65537791, 684.80972742, 1044.35316621, 576.52290531, 1284.83797612, 3697.41853594, 3423.18568598, 2795.22545047, 4262.79363831, 2353.2251853, 5244.39368601
8.48797, 0.27670383, 1.3504648, 2.753065, 2.5268826, 1.6798254, 3.916765, 1.1935942, 5.9333392, 0.93714927, 0.89782785, 0.73203629, 1.11780049, 0.61706212, 1.3757836, 873.12133945, 836.48643493, 682.02209114, 1041.43010477, 574.90319201, 1281.78728322, 3563.85190063, 3414.31784594, 2783.8349791, 4250.8440586, 2346.60377766, 5231.91890875
8.48996, -0.19124355, 1.3450652, 2.4583983, 2.5335993, 1.6898875, 3.929394, 1.1980138, 5.948947, 0.88784636, 0.90132343, 0.7361064, 1.12246933, 0.6197872, 1.38112105, 825.45767335, 837.98771285, 684.38043003, 1043.59376182, 576.23495029, 1284.07010604, 3369.28683282, 3420.43094167, 2793.44907193, 4259.6571987, 2352.02953865, 5241.21422621
8.49195, -0.76370241, 1.3872887, 2.1710117, 2.5600725, 1.7027694, 3.9650737, 1.2100247, 6.0036041, 0.83648787, 0.90835309, 0.7408094, 1.1304574, 0.62449028, 1.39102389, 776.07245917, 842.7472072, 687.30437473, 1048.81000541, 579.38641437, 1290.55706452, 3167.69656855, 3439.84302606, 2805.37169389, 4280.92997753, 2364.88273096, 5267.66945082
8.49393, -0.23887125, 1.3533136, 2.4245, 2.5342372, 1.6847535, 3.9276768, 1.1966825, 5.9508411, 0.88625082, 0.90608552, 0.73877764, 1.12801124, 0.62263715, 1.38846435, 820.51015059, 838.87353755, 683.97629053, 1044.33716984, 576.45091638, 1285.4702817, 3349.06358604, 3424.01713846, 2791.77544199, 4262.65486729, 2352.89078605, 5246.88415895
8.49591, 0.34668029, 1.3227412, 2.7607033, 2.5429314, 1.695071, 3.9439279, 1.2015256, 5.9705242, 0.94815249, 0.90998796, 0.74295459, 1.13326847, 0.62551083, 1.39435884, 875.96064098, 840.70193645, 686.38640409, 1046.98198488, 577.8847578, 1288.19306563, 3575.37959328, 3431.46530448, 2801.60069696, 4273.43175954, 2358.73311383, 5257.97505457
8.49789, 1.0212879, 1.3425584, 3.2553035, 2.4981623, 1.6630899, 3.8784776, 1.1756848, 5.8801488, 1.03226848, 0.904289, 0.73782741, 1.12675, 0.62035798, 1.38736611, 951.63962581, 833.65642192, 680.19688389, 1038.74134636, 571.90280507, 1279.0011445, 3884.25924108, 3402.69317597, 2776.32515542, 4239.77792043, 2334.30670114, 5220.43416454
8.49987, 1.164363, 1.336165, 3.3617131, 2.4989437, 1.6645511, 3.8804517, 1.1788957, 5.8814917, 1.05174812, 0.90679613, 0.74008225, 1.1299847, 0.62282941, 1.39115386, 967.51862905, 834.17515077, 680.81259043, 1039.48961215, 572.94997449, 1279.74298277, 3949.05468981, 3404.79572421, 2778.82623899, 4242.81373466, 2338.57076842, 5223.43950402
8.50185, 1.0557549, 1.3394033, 3.2774039, 2.4802924, 1.6522436, 3.8546835, 1.1691544, 5.847004, 1.04103448, 0.90563161, 0.73915781, 1.12900143, 0.62177902, 1.39048666, 955.75465487, 831.44376339, 678.60722304, 1036.51550073, 570.84391107, 1276.58028847, 3901.02158224, 3393.63250693, 2769.81274374, 4230.65618155, 2329.96450064, 5210.50798068
8.50382, 0.49163394, 1.3195459, 2.8344322, 2.4748366, 1.6448246, 3.8433471, 1.1672952, 5.8296437, 0.97050256, 0.90685304, 0.73930466, 1.13010411, 0.62280774, 1.39182507, 889.23401416, 830.91441838, 677.3963097, 1035.47074689, 570.65467549, 1275.27555807, 3629.49433237, 3391.45728143, 2764.8583249, 4226.37365121, 2329.18205721, 5205.16010019
8.50579, -0.33636168, 1.2531297, 2.2561641, 2.4847986, 1.6503461, 3.8573547, 1.1701836, 5.8518004, 0.86799604, 0.91091531, 0.74236915, 1.13495121, 0.62511426, 1.39790338, 793.72516693, 832.97200469, 678.8476583, 1037.83806792, 571.6257869, 1278.29049831, 3239.65175345, 3399.84081137, 2770.77015845, 4236.01777616, 2333.13564945, 5217.44330001
8.50776, -0.90967358, 1.1599933, 1.9004352, 2.4838103, 1.6514543, 3.8557019, 1.1726513, 5.8464171, 0.79860675, 0.91298923, 0.74445718, 1.13751771, 0.62732253, 1.40072003, 728.80829643, 833.19371777, 679.39141541, 1038.09834726, 572.49436927, 1278.29671496, 2974.67554448, 3400.73101282, 2772.97752847, 4237.06176436, 2336.6707102, 5217.44606256
8.50972, -1.1141587, 1.2006555, 1.8086332, 2.4375046, 1.6183328, 3.7883991, 1.1482887, 5.75243, 0.78100817, 0.90667794, 0.7387785, 1.13033764, 0.6223087, 1.39285529, 711.31694051, 825.77289675, 672.85552167, 1029.47490595, 566.77860513, 1268.56747947, 2903.27096636, 3370.42791952, 2746.28901597, 4201.84651145, 2313.33147703, 5177.71322774
8.51169, -1.0508214, 1.1874754, 1.8168707, 2.437434, 1.6210345, 3.7898101, 1.1496554, 5.7556163, 0.78474233, 0.90893223, 0.74124401, 1.13337543, 0.62423615, 1.39672526, 713.2672027, 826.14575686, 673.73075552, 1030.1464462, 567.38008235, 1269.51010217, 2911.21838287, 3371.93509696, 2749.84935962, 4204.56914304, 2315.7763592, 5181.53804446
8.51365, -0.49574925, 1.1620462, 2.0592217, 2.4366796, 1.6218899, 3.7903961, 1.1481623, 5.7583649, 0.83753172, 0.91106408, 0.7432936, 1.13629739, 0.6253906, 1.40055221, 759.70205147, 826.40123924, 674.22124117, 1030.70419665, 567.27466421, 1270.40249237, 3100.72996514, 3372.96323051, 2751.83935807, 4206.82737604, 2315.33605364, 5185.15787641
8.51561, -0.13296833, 1.1485043, 2.2509905, 2.4615604, 1.6334582, 3.8241395, 1.1588812, 5.8060313, 0.87786276, 0.918005, 0.74781438, 1.14421243, 0.62988208, 1.40987134, 794.65801147, 830.99552184, 676.93574587, 1035.76277443, 570.18120028, 1276.24226067, 3243.38890535, 3391.70009871, 2762.90662914, 4227.45563837, 2327.18899493, 5208.97031058
8.51756, 0.06750795, 1.1574689, 2.377214, 2.456383, 1.6353789, 3.8202055, 1.1582738, 5.8010334, 0.90440701, 0.91934352, 0.75013421, 1.14649758, 0.63129943, 1.41280578, 817.01197261, 830.50513628, 677.64693166, 1035.70874665, 570.29543804, 1276.28294017, 3334.61194172, 3389.68391889, 2765.79735221, 4227.21682239, 2327.64517747, 5209.11379023
8.51951, -0.265288, 1.1794461, 2.209313, 2.4853256, 1.6547287, 3.8620364, 1.1728841, 5.8600368, 0.87408544, 0.92707935, 0.75646469, 1.15566894, 0.63687296, 1.42355887, 787.99586254, 835.77034975, 681.95970293, 1041.84591812, 574.14668628, 1283.35109303, 3216.16953451, 3411.15894699, 2783.38773662, 4252.24707486, 2343.353777, 5237.93954217
8.52146, -0.71653438, 1.164336, 1.9706898, 2.4907045, 1.6591744, 3.8708714, 1.1755173, 5.8737313, 0.82762848, 0.93043791, 0.75940301, 1.15992702, 0.63920595, 1.42883912, 744.57022643, 837.06201427, 683.19165129, 1043.52030262, 575.05719809, 1285.44520667, 3038.91655553, 3416.41597109, 2788.40376103, 4259.06249149, 2347.0597905, 5246.4637735
8.52341, -0.954034, 1.1195663, 1.8212239, 2.4847563, 1.648922, 3.8591223, 1.1700452, 5.8549769, 0.79765412, 0.93169731, 0.75898466, 1.16112029, 0.63934351, 1.43019592, 716.10978309, 836.44971321, 681.39350973, 1042.41873318, 573.98329897, 1283.98671239, 2922.74432137, 3413.90204004, 2781.05265171, 4254.54798247, 2342.66653971, 5240.48820582
8.52536, -0.98686725, 1.0848044, 1.7678369, 2.4565952, 1.6321477, 3.818341, 1.1523152, 5.7986185, 0.78789139, 0.92877829, 0.75705074, 1.15793082, 0.63610807, 1.42694596, 705.86333811, 832.08238417, 678.23353104, 1037.37764207, 569.88230681, 1278.38538414, 2880.91171704, 3396.06232636, 2768.14337988, 4233.95470867, 2325.91852615, 5217.60407893
8.5273, -0.9916606, 1.0527154, 1.7323902, 2.4482874, 1.6256866, 3.8064642, 1.1485105, 5.7816324, 0.78195257, 0.92958424, 0.75748836, 1.15909338, 0.63668561, 1.42850837, 699.07396989, 831.05826126, 677.20270671, 1036.24189581, 569.20375609, 1277.10177942, 2853.18917547, 3391.86772407, 2763.92415625, 4229.3008861, 2323.13898881, 5212.34251305
8.52924, -1.0157236, 1.0249172, 1.7019613, 2.4497616, 1.6254407, 3.808972, 1.1526962, 5.7857264, 0.77705259, 0.93226093, 0.75938347, 1.16246387, 0.63948889, 1.43269755, 693.22791454, 831.69312864, 677.46485012, 1037.06288576, 570.50391984, 1278.1450672, 2829.31685733, 3394.44407766, 2764.98202178, 4232.63322673, 2328.43531504, 5216.57785107
8.53118, -1.1236816, 1.029988, 1.6473232, 2.4303554, 1.6152506, 3.782227, 1.1447411, 5.7490859, 0.76645875, 0.93096697, 0.75896078, 1.16137688, 0.63892961, 1.43185414, 682.32569346, 828.77608604, 675.65076581, 1033.89423362, 568.79524311, 1274.6815996, 2784.80875153, 3382.52380001, 2757.56604752, 4219.68238564, 2321.45145058, 5202.41947216
8.53312, -1.2074383, 0.9847403, 1.5930979, 2.4289079, 1.6120005, 3.7778296, 1.1401763, 5.7429134, 0.75570147, 0.93311368, 0.76017156, 1.1637246, 0.63931521, 1.43481255, 671.31268356, 828.91336837, 675.28360569, 1033.77208957, 567.92321906, 1274.58778999, 2739.84884626, 3383.06930825, 2756.05549138, 4219.16542959, 2317.88228439, 5202.0138624
8.53505, -1.388854, 0.96495882, 1.5339991, 2.4486121, 1.6273316, 3.8084592, 1.1537979, 5.7854002, 0.7434834, 0.93933114, 0.76576719, 1.17147595, 0.64479787, 1.44386114, 659.04735667, 832.65302795, 678.8004147, 1038.43358053, 571.56936336, 1279.88448121, 2689.77827603, 3398.31728844, 2770.39668051, 4238.17204903, 2332.75324037, 5223.60865051
8.53698, -1.8893343, 1.1374657, 1.4635129, 2.4390206, 1.6210411, 3.795286, 1.1488821, 5.7678941, 0.72810263, 0.93994417, 0.76628679, 1.17251007, 0.64510745, 1.44544964, 644.0253802, 831.40463141, 677.80024007, 1037.1151048, 570.61401828, 1278.53712818, 2628.45742137, 3393.20738092, 2766.30258057, 4232.7724618, 2328.8440133, 5218.08690521
8.53891, -1.7890243, 1.1641605, 1.5224931, 2.4682526, 1.6422621, 3.839535, 1.1630161, 5.8313146, 0.74458376, 0.94804881, 0.77331624, 1.18242938, 0.65077185, 1.4571999, 657.17826658, 836.75887542, 682.53788314, 1043.62588275, 574.3787834, 1286.14153042, 2682.12649908, 3415.04469524, 2785.62611716, 4259.3262401, 2344.19887849, 5249.0997584
8.54083, -0.86302063, 1.1272195, 1.8693833, 2.4699725, 1.6432631, 3.8422253, 1.1637283, 5.8354737, 0.82723084, 0.95087536, 0.77558801, 1.18595702, 0.65268455, 1.46155645, 728.54212805, 837.43585166, 683.06029636, 1044.47224616, 574.81922994, 1287.19264245, 2973.36922185, 3417.7927271, 2787.74608042, 4262.76190526, 2345.98623833, 5253.36674208
8.54275, -0.06136103, 1.1872473, 2.3481067, 2.4732848, 1.6432662, 3.8452894, 1.1653221, 5.8389849, 0.92957434, 0.95403054, 0.77764104, 1.18956925, 0.65485961, 1.46586471, 816.89183175, 838.38346403, 683.3758087, 1045.37029472, 575.47787468, 1288.17336648, 3333.93270111, 3421.64523889, 2789.02159038, 4266.40844583, 2348.66408327, 5257.34637593
8.54468, 0.37910042, 1.2926651, 2.7250099, 2.4694727, 1.6431918, 3.8410124, 1.1619776, 5.8349583, 1.0040817, 0.95584424, 0.77970288, 1.19208676, 0.65566785, 1.46927771, 880.42235105, 838.12564967, 683.67727842, 1045.27333521, 574.9179855, 1288.32636783, 3593.20028215, 3420.57799562, 2790.23969209, 4265.99397266, 2346.3687232, 5257.94769164
8.54659, 0.60941111, 1.3554067, 2.9551122, 2.4819177, 1.6481506, 3.8570886, 1.1694871, 5.8564895, 1.04839734, 0.96079915, 0.78295602, 1.19775703, 0.65953317, 1.47590229, 917.26216308, 840.62089325, 685.02266074, 1047.93971437, 577.03772866, 1291.29412867, 3743.53546416, 3430.74668559, 2795.71830983, 4276.85741652, 2355.00960178, 5270.03681163
8.54851, 0.79875577, 1.3499814, 3.0979914, 2.4993563, 1.6639635, 3.886739, 1.1774527, 5.8997055, 1.07632937, 0.96676111, 0.78881831, 1.20558484, 0.66355484, 1.48532077, 939.60928501, 843.95886982, 688.61914626, 1052.44615275, 579.26719032, 1296.64879985, 3834.72182703, 3444.35453209, 2810.3839679, 4295.23026018, 2364.09811381, 5291.8670921
8.55042, 0.84797218, 1.326097, 3.1159689, 2.520652, 1.6777252, 3.9167332, 1.1881474, 5.9411386, 1.08228059, 0.97341886, 0.79415217, 1.21340368, 0.66831079, 1.49443887, 942.76531438, 847.93680098, 691.77912482, 1056.98550905, 582.1597825, 1301.79284647, 3847.58533979, 3460.57407373, 2823.26808004, 4313.73735011, 2375.89292944, 5312.83766507
8.55233, 0.66364745, 1.3054019, 2.9622097, 2.5323773, 1.6815577, 3.9308265, 1.1939203, 5.9654918, 1.05777963, 0.97802848, 0.79697222, 1.21851039, 0.67154476, 1.50110276, 919.63388601, 850.29822314, 692.88786069, 1059.37325181, 583.84119353, 1305.05913862, 3753.1656003, 3470.19622663, 2827.78062353, 4323.46318145, 2382.74460841, 5326.14461032
8.55424, 0.18003226, 1.2646487, 2.59619, 2.5509093, 1.6975441, 3.9584716, 1.2049638, 6.0016955, 0.99266924, 0.98397448, 0.80268816, 1.22574489, 0.67627499, 1.50929212, 861.3417797, 853.79731659, 696.49468992, 1063.58215901, 586.80563666, 1309.61685434, 3515.25122093, 3484.46125604, 2842.48815838, 4340.62130871, 2394.83243395, 5344.72186848
8.55615, -0.39375662, 1.2110538, 2.214045, 2.541753, 1.6883431, 3.9446599, 1.198852, 5.9849211, 0.91893262, 0.98459385, 0.80245521, 1.22657817, 0.67619699, 1.51084413, 795.79442964, 852.65696797, 694.92514556, 1062.21506288, 585.58569519, 1308.38901072, 3247.72941306, 3479.79203043, 2836.07015964, 4335.02293334, 2389.84317471, 5339.68738104
8.55805, -1.1482069, 1.1748653, 1.8163806, 2.5138762, 1.6711253, 3.9050097, 1.1854231, 5.9279769, 0.83434867, 0.98155829, 0.80029234, 1.22336263, 0.67403251, 1.50729203, 721.12513129, 848.35797508, 691.69034054, 1057.34876452, 582.5643395, 1302.74811962, 2942.9824376, 3462.23216073, 2822.8561676, 4315.14408442, 2377.50224688, 5316.64293795
8.55995, -1.679672, 1.0993274, 1.5696831, 2.4939205, 1.6572164, 3.8777123, 1.1720227, 5.8899512, 0.77751537, 0.98004111, 0.79890034, 1.22205509, 0.67184796, 1.50611745, 670.67622163, 845.37270288, 689.12265717, 1054.13130239, 579.52867466, 1299.16037537, 2737.08346255, 3450.03381679, 2812.36484575, 4301.99440812, 2365.10301143, 5301.97771136
8.56185, -1.8230901, 1.0567581, 1.4869916, 2.5057132, 1.663075, 3.8930699, 1.1801855, 5.9132389, 0.75861475, 0.98476522, 0.80227441, 1.22747632, 0.67583731, 1.5127938, 653.07201388, 847.75917001, 690.6575016, 1056.70294182, 581.81103349, 1302.32545216, 2665.22754936, 3459.75795491, 2818.61626486, 4312.47049667, 2374.40705165, 5314.87125401
8.56375, -1.4227889, 1.0489049, 1.6024243, 2.5150839, 1.673787, 3.9109767, 1.1842722, 5.9356612, 0.78945077, 0.98903698, 0.80683808, 1.2333289, 0.67867533, 1.51939553, 678.25914636, 849.73427511, 693.19750847, 1059.61845138, 583.08606862, 1305.39351199, 2768.00560144, 3467.80319273, 2828.9697185, 4324.34980721, 2379.60005807, 5327.36870954
8.56564, -0.91231578, 1.091142, 1.8250561, 2.4961012, 1.6594095, 3.8805216, 1.1765287, 5.8930128, 0.84458486, 0.98772553, 0.80534501, 1.23154486, 0.67811983, 1.51765786, 724.17615278, 846.90989011, 690.53054829, 1055.96898481, 581.44330319, 1301.29212687, 2955.38195226, 3456.26156676, 2818.07335419, 4309.43723826, 2372.88543388, 5310.6074421
8.56753, -0.68437695, 1.1046653, 1.9500033, 2.5142898, 1.6734588, 3.9104638, 1.1835052, 5.9356183, 0.8751793, 0.99377263, 0.81074985, 1.23934865, 0.6818117, 1.52690616, 748.89887509, 850.38026303, 693.76600834, 1060.52189707, 583.43246311, 1306.58746576, 3056.26258026, 3470.40897424, 2831.2648894, 4327.99874242, 2380.99276744, 5332.19438871
8.56942, -0.57407544, 1.131676, 2.0277738, 2.5170777, 1.6737678, 3.912426, 1.186292, 5.9392903, 0.89468187, 0.99679808, 0.81284266, 1.24274479, 0.68431283, 1.53117969, 764.03778546, 851.242688, 694.14897664, 1061.27553204, 584.38745479, 1307.59231661, 3118.03085041, 3473.91321855, 2832.81529412, 4331.05523403, 2384.87957967, 5336.27166164
8.57131, -0.95651824, 1.1722601, 1.8902925, 2.5453961, 1.694137, 3.956583, 1.1964704, 6.0020749, 0.86598088, 1.00489685, 0.81981915, 1.25286402, 0.68896122, 1.54310153, 738.02207286, 856.41158303, 698.68128308, 1067.73870428, 587.15913876, 1315.09022804, 3011.84767173, 3494.99198903, 2851.29899647, 4357.41212729, 2396.18020928, 5366.84685604
8.57319, -1.0300377, 1.1291765, 1.8351631, 2.536955, 1.6875886, 3.9398438, 1.1963292, 5.9801014, 0.85539303, 1.00573776, 0.82027913, 1.25333704, 0.69064317, 1.54412568, 727.51351719, 855.38201515, 697.64907751, 1065.96571076, 587.39342967, 1313.28204546, 2968.94947575, 3490.77498279, 2847.07405977, 4350.15743808, 2397.12579061, 5359.44411786
8.57507, -1.0362579, 1.079229, 1.8035912, 2.5469943, 1.6918613, 3.9550882, 1.2013405, 6.0016912, 0.85013412, 1.01025819, 0.82338087, 1.25891521, 0.69382741, 1.55079794, 721.55901402, 857.46576429, 698.85194921, 1068.51565401, 588.89228108, 1316.25376293, 2944.63643245, 3499.26323422, 2851.9703455, 4360.54440772, 2403.23193521, 5371.54786972
8.57695, -1.1429739, 1.0996013, 1.7746232, 2.5283038, 1.6813294, 3.9289572, 1.1909317, 5.9655813, 0.84540924, 1.00908684, 0.82288722, 1.25791867, 0.6925599, 1.55003069, 716.0694284, 854.7058644, 696.99306781, 1065.46871949, 586.604625, 1312.89029942, 2922.22087056, 3487.98484628, 2844.37180056, 4348.09084924, 2393.88557862, 5357.79811505
8.57883, -1.5756756, 1.1896641, 1.6710145, 2.5100348, 1.6671372, 3.9009666, 1.1822505, 5.9277224, 0.82244166, 1.00798684, 0.82148693, 1.25661172, 0.69178277, 1.54902675, 695.17092501, 852.00346684, 694.3639447, 1062.15428749, 584.73116805, 1309.31884619, 2836.92322637, 3476.9411911, 2833.6300202, 4334.54573512, 2386.22959066, 5343.19965329
8.58071, -1.3033729, 1.1784119, 1.8025952, 2.4997218, 1.6611449, 3.8903048, 1.1746603, 5.9102793, 0.85638841, 1.00848052, 0.82210149, 1.25809516, 0.69131793, 1.55069247, 722.35422038, 850.64224728, 693.43357859, 1061.18945041, 583.11908392, 1307.99207216, 2947.84247111, 3471.37079498, 2829.82073919, 4330.5891259, 2379.64028284, 5337.76154887
8.58258, -0.68141849, 1.3453376, 2.2022887, 2.4980343, 1.6602333, 3.8877045, 1.1739347, 5.9063967, 0.94899784, 1.01071171, 0.82397239, 1.26088281, 0.69286731, 1.55413738, 798.79800913, 850.7442985, 693.56059229, 1061.32030272, 583.20577876, 1308.16087209, 3259.78616111, 3471.77191125, 2830.32655911, 4331.10397842, 2379.98355645, 5338.42680949
8.58445, 0.22664276, 1.482454, 2.848807, 2.5107276, 1.6677952, 3.9026924, 1.1823897, 5.9308739, 1.08211073, 1.01587434, 0.82796419, 1.26655004, 0.69714082, 1.56134737, 908.92967737, 853.29375706, 695.45675476, 1063.85130633, 585.57036405, 1311.46925868, 3709.20211626, 3482.16048863, 2838.05197556, 4341.4134394, 2389.62252813, 5351.90419104
8.58632, 1.2024483, 1.5113387, 3.619016, 2.5411632, 1.6896946, 3.9481459, 1.196843, 5.9951753, 1.22279389, 1.02464703, 0.83553013, 1.27718734, 0.70319634, 1.5738341, 1024.9274509, 858.84373558, 700.32879218, 1070.51922286, 589.40859627, 1319.16407856, 4182.55262494, 3504.7935515, 2857.92133434, 4368.60480389, 2405.27509469, 5383.28168951
8.58818, 1.9873982, 1.5212331, 4.310893, 2.5713697, 1.7082863, 3.9925973, 1.2129255, 6.0571713, 1.33800952, 1.03337474, 0.84227888, 1.28766632, 0.70972915, 1.58602676, 1119.12788081, 864.32754724, 704.49257904, 1077.02019835, 593.62633191, 1326.57259653, 4566.94819086, 3527.15645448, 2874.90032597, 4395.11474133, 2422.47624158, 5413.49065078
8.59005, 2.4960323, 1.5360255, 4.794805, 2.5782263, 1.7124154, 4.0039585, 1.2162298, 6.0724333, 1.41478507, 1.03744603, 0.84549211, 1.29285488, 0.71254585, 1.59215876, 1180.81275845, 865.87675187, 705.66751375, 1079.046961, 594.70745455, 1328.85299265, 4818.65100253, 3533.46273456, 2879.682192, 4403.36597245, 2426.87729412, 5422.77237386
8.59191, 2.7785502, 1.5649987, 5.0964833, 2.5501595, 1.6935092, 3.9618817, 1.2020419, 6.0140844, 1.46241128, 1.03446999, 0.84300083, 1.28939201, 0.71022185, 1.58861619, 1217.94996891, 861.54470587, 702.08214122, 1073.85315566, 591.49891057, 1323.05806727, 4970.17817867, 3515.76896127, 2865.03832423, 4382.15169558, 2413.77318696, 5399.10054021
8.59376, 2.2276468, 1.568232, 4.5924691, 2.5616675, 1.7009212, 3.980102, 1.2077052, 6.0400849, 1.39183054, 1.0395003, 0.84704276, 1.29571755, 0.71374603, 1.59619064, 1156.68462741, 863.87960594, 703.93723731, 1076.80966106, 593.16061997, 1326.51866107, 4720.14732214, 3525.28157809, 2872.59585449, 4394.19710238, 2420.54354801, 5413.19851362
8.59562, 0.72784554, 1.5199913, 3.2920531, 2.6142099, 1.7392751, 4.0553959, 1.2344733, 6.1470823, 1.18151087, 1.05286947, 0.8587929, 1.31135698, 0.72351103, 1.61450286, 979.77015182, 873.09402558, 712.1556574, 1087.44529312, 599.9729072, 1338.82959149, 3998.18477723, 3562.86751102, 2906.1202805, 4437.57876168, 2448.33192752, 5463.41208911
8.59747, -0.66040561, 1.3422118, 2.2783573, 2.6338602, 1.7533203, 4.0847038, 1.2425736, 6.1900149, 0.98549887, 1.05959909, 0.86452159, 1.31954893, 0.72779032, 1.62439283, 815.45455556, 876.76904197, 715.35147585, 1091.8654697, 602.21269722, 1344.10963461, 3327.64120357, 3577.84841618, 2919.14862678, 4455.59657615, 2457.46102088, 5484.93422687
8.59933, -1.8509709, 1.1681286, 1.6535612, 2.6503522, 1.7657531, 4.1117219, 1.2527483, 6.2270499, 0.84179919, 1.06573729, 0.86988803, 1.32742574, 0.7327069, 1.63357674, 695.02158804, 879.91344338, 718.21280929, 1095.97342692, 604.95081872, 1348.74339455, 2836.17538692, 3590.66379189, 2930.81182992, 4472.34001309, 2468.62349584, 5503.81870829
8.60118, -2.7619003, 1.1485813, 1.3651211, 2.6319295, 1.750147, 4.0846925, 1.2441064, 6.1891169, 0.76674106, 1.06463382, 0.86816125, 1.32630319, 0.73196766, 1.63259129, 631.71124207, 877.14247521, 715.27044445, 1092.72958135, 603.06174242, 1345.07765769, 2577.80174338, 3579.32430387, 2918.77882786, 4459.06298989, 2460.89274251, 5488.81086804
8.60302, -2.2771646, 1.0113607, 1.425426, 2.6331965, 1.7510281, 4.0868778, 1.244021, 6.1931613, 0.7853253, 1.06737957, 0.87040988, 1.32975943, 0.73365369, 1.63694259, 645.68286715, 877.58372248, 715.63814697, 1093.30856615, 603.19923286, 1345.87002397, 2634.78513066, 3581.08393539, 2920.24590476, 4461.37461571, 2461.42564784, 5491.9814469
8.60487, -1.8523965, 1.1160695, 1.6002814, 2.6623772, 1.7722966, 4.1299133, 1.2582048, 6.2555685, 0.83406493, 1.07581222, 0.87774807, 1.33989926, 0.7395667, 1.64905474, 684.32072252, 882.66581178, 720.16119272, 1099.33987269, 606.78827673, 1352.99099077, 2792.41932013, 3601.78054664, 2938.6689048, 4485.93444403, 2476.04266745, 5520.97584989
8.60671, -1.2709211, 1.2384002, 1.8881806, 2.67309, 1.7804485, 4.1431164, 1.2636509, 6.2753714, 0.90812818, 1.08051843, 0.88184061, 1.3452065, 0.74291469, 1.65556069, 743.52796395, 884.67210168, 722.00507351, 1101.38487654, 608.2597748, 1355.48669283, 3033.98390879, 3609.92598957, 2946.15923179, 4494.22772887, 2482.01877881, 5531.09635951
8.60855, -0.54237524, 1.3077059, 2.2865475, 2.6748313, 1.7818137, 4.1461231, 1.2601657, 6.2791576, 1.00171473, 1.08343321, 0.88427041, 1.34888536, 0.74364862, 1.65998681, 818.42661426, 885.19270887, 722.47159479, 1102.07392208, 607.57998257, 1356.25178125, 3339.57136287, 3612.0089079, 2948.02906747, 4496.98781274, 2479.21643198, 5534.15484122
8.61039, 0.1147575, 1.3487873, 2.7151426, 2.6828045, 1.7871647, 4.1576742, 1.2652436, 6.2965232, 1.09416727, 1.08763184, 0.88770709, 1.35398117, 0.74692066, 1.66624095, 892.07239455, 886.74406697, 723.74581781, 1103.89815014, 608.96292537, 1358.48291932, 3640.03951386, 3618.29764288, 2953.19459599, 4504.37981306, 2484.83096708, 5543.19530061
8.61222, 0.40969401, 1.4303028, 2.9943331, 2.6874188, 1.7902176, 4.1653105, 1.2673166, 6.3068988, 1.15178175, 1.09115843, 0.89058022, 1.35845053, 0.74931202, 1.67158347, 937.06004715, 887.73847223, 724.55319723, 1105.20045879, 609.62101226, 1359.95737697, 3823.56479912, 3622.31383521, 2956.4552543, 4509.64224013, 2487.48780864, 5549.14828638
8.61406, 0.48585307, 1.4972416, 3.122424, 2.6959534, 1.7962547, 4.1778049, 1.2715796, 6.3242962, 1.17898812, 1.09551842, 0.89422632, 1.36375881, 0.75237658, 1.6779136, 957.14464184, 889.38095392, 725.96484936, 1107.14808126, 610.80616272, 1362.19014908, 3905.47272102, 3628.97403622, 2962.18125417, 4517.53730886, 2492.29500125, 5558.19490129
8.61589, 0.71935853, 1.5712585, 3.3621923, 2.6779214, 1.7836322, 4.1513439, 1.2609666, 6.2882743, 1.22635851, 1.09447309, 0.8932208, 1.36270086, 0.75103118, 1.67715003, 993.47425175, 886.63374038, 723.59905874, 1103.92532682, 608.41110565, 1358.66090868, 4053.66333783, 3617.72303725, 2952.49420961, 4504.33578639, 2482.49392368, 5543.73090632
8.61772, 0.83082657, 1.5854957, 3.4677429, 2.6891249, 1.7911782, 4.1685027, 1.2682904, 6.3122653, 1.24846776, 1.09940922, 0.89727028, 1.3688124, 0.75502832, 1.68440495, 1009.21234275, 888.71926538, 725.31808323, 1106.49422421, 610.3352597, 1361.60685615, 4117.83209857, 3626.19100318, 2959.47439231, 4514.76586277, 2490.31647435, 5555.68752024
8.61954, 1.1215482, 1.557909, 3.6741503, 2.7084782, 1.8034562, 4.1989193, 1.2816534, 6.3544186, 1.28818837, 1.10602154, 0.90251351, 1.37711331, 0.76082751, 1.69409915, 1039.08427105, 892.1440511, 727.98949315, 1110.81331194, 613.70209904, 1366.50184407, 4239.66843981, 3640.1234073, 2970.34048597, 4532.33705133, 2504.02541281, 5575.59661199
8.62137, 1.4697715, 1.5772563, 3.9736845, 2.6980721, 1.7961985, 4.1838358, 1.2776821, 6.3338984, 1.34293656, 1.10658705, 0.90289235, 1.37799018, 0.76150053, 1.69548657, 1080.89345818, 890.66210087, 726.713724, 1109.10717064, 612.91126351, 1364.65145819, 4410.20748101, 3634.03500185, 2965.10102628, 4525.32366087, 2500.76991314, 5567.98269461
8.62319, 1.5854426, 1.5963261, 4.0882732, 2.6900579, 1.7908569, 4.1718779, 1.2724977, 6.3160881, 1.3654821, 1.10763551, 0.90374623, 1.37937341, 0.7618063, 1.69722784, 1096.6536153, 889.57042054, 725.821723, 1107.81008475, 611.82613246, 1363.08710486, 4474.46010166, 3629.53926269, 2961.42765152, 4519.97965015, 2496.31385941, 5561.53627788
8.62501, 1.5264208, 1.6015829, 4.0427721, 2.6713429, 1.7777217, 4.1442436, 1.2618598, 6.2810232, 1.36118799, 1.10647931, 0.90263125, 1.37816468, 0.76047341, 1.69665553, 1090.81859153, 886.70206668, 723.34384142, 1104.42324587, 609.42245706, 1359.65304651, 4450.60163751, 3617.79465493, 2951.28384328, 4506.10939781, 2486.47814255, 5547.46144062
8.62682, 1.1907383, 1.554761, 3.7225201, 2.6824145, 1.7862526, 4.1589556, 1.2676062, 6.3011445, 1.3093591, 1.11148393, 0.90700918, 1.3839882, 0.76406872, 1.7035307, 1046.9941244, 888.76851836, 725.26572819, 1106.6692958, 610.96720071, 1362.18294455, 4271.74663261, 3626.1845573, 2959.09151727, 4515.22193637, 2492.75236743, 5557.72021141
8.62864, 0.85820197, 1.510509, 3.4210982, 2.681454, 1.7842766, 4.1607019, 1.2682799, 6.3037742, 1.25833393, 1.11403366, 0.90874959, 1.38770271, 0.76616215, 1.70810066, 1003.97289693, 888.84164437, 725.05392613, 1107.19092942, 611.28927112, 1362.82327734, 4096.17258758, 3626.44130088, 2958.19341921, 4517.29837351, 2494.03780035, 5560.26897485
8.63045, -0.0002163, 1.4811491, 2.8069978, 2.7210001, 1.8120298, 4.2185941, 1.2870522, 6.3871554, 1.14263218, 1.12499268, 0.9180537, 1.40077792, 0.77371942, 1.7236106, 909.64762471, 895.60484132, 730.86105673, 1115.15702386, 615.95677199, 1372.16360196, 3711.28654331, 3653.99315674, 2981.85223728, 4549.74777475, 2513.05232603, 5598.31320706
8.63226, -0.78855351, 1.4861721, 2.3618393, 2.7242416, 1.8150962, 4.2221702, 1.2844754, 6.3905735, 1.05072288, 1.12845911, 0.92111285, 1.40485301, 0.77486477, 1.72835494, 834.62294502, 896.37133077, 731.66953316, 1115.91988273, 615.49997995, 1372.8878597, 3405.15316236, 3657.07855249, 2985.11662006, 4552.80811569, 2511.15993835, 5601.20407057
8.63407, -0.99024347, 1.3894127, 2.2015009, 2.7422153, 1.826352, 4.2485785, 1.2972507, 6.4283335, 1.01696364, 1.13500237, 0.92627136, 1.41275814, 0.78065285, 1.7377816, 806.00481061, 899.55759573, 734.12572456, 1119.6957344, 618.71430474, 1377.29636119, 3288.35725322, 3670.03609118, 2995.10327898, 4568.16081141, 2524.24507258, 5619.12586567
8.63588, -0.73394722, 1.3734553, 2.305357, 2.7537531, 1.8353049, 4.2654115, 1.29973, 6.4515675, 1.04328627, 1.14024164, 0.93086888, 1.41910609, 0.78335924, 1.74528767, 825.01226678, 901.6828538, 736.11458691, 1122.20391514, 619.46658303, 1380.14251526, 3365.86575098, 3678.66461876, 3003.18307573, 4578.34128736, 2527.28527761, 5630.67315555
8.63768, -0.39746326, 1.3946329, 2.5017352, 2.7651527, 1.8429866, 4.2822706, 1.306592, 6.4760365, 1.08953929, 1.1454649, 0.93515438, 1.42547393, 0.78739422, 1.75297963, 859.65565913, 903.78143606, 737.84467215, 1124.71091663, 621.26066078, 1383.11566718, 3507.16304933, 3687.18430871, 3010.2071019, 4588.51695569, 2534.5758041, 5642.73858883
8.63948, 0.05463738, 1.4441154, 2.8140035, 2.763302, 1.8405022, 4.2802972, 1.3077021, 6.4746894, 1.15845148, 1.1479678, 0.93687943, 1.42873766, 0.78971419, 1.7572154, 911.96627246, 903.71322125, 737.53838977, 1124.74332092, 621.68569008, 1383.33042877, 3720.53375162, 3686.86391478, 3008.92319718, 4588.59676476, 2536.28085016, 5643.55032119
8.64128, 0.33807459, 1.5193169, 3.0633055, 2.757685, 1.8386105, 4.2708646, 1.3005397, 6.4593862, 1.21174022, 1.14970573, 0.93877007, 1.43077805, 0.78954371, 1.75958396, 951.75305071, 903.02848666, 737.3505189, 1123.79481446, 620.14169104, 1382.05315876, 3882.80683612, 3684.02830817, 3008.12236247, 4584.67475853, 2529.95290693, 5638.27502175
8.64308, 0.6587771, 1.5325817, 3.3048551, 2.7466776, 1.8283705, 4.2567006, 1.299913, 6.4437209, 1.26181303, 1.15033051, 0.93853592, 1.43204066, 0.79136336, 1.76192394, 988.82184892, 901.45839069, 735.48521255, 1122.22100922, 620.15319585, 1380.73458488, 4033.98791912, 3677.58081154, 3000.47826141, 4578.20182544, 2529.97089697, 5632.83127387
8.64487, 0.67536881, 1.5045588, 3.3006057, 2.7866432, 1.8580087, 4.3149488, 1.3155271, 6.5257976, 1.26421083, 1.16161809, 0.94852014, 1.44547475, 0.79812807, 1.77762228, 988.44115035, 908.22756248, 741.61390896, 1130.16490812, 624.02773776, 1389.85916333, 4032.38890021, 3705.15406052, 3025.44637451, 4610.55716799, 2545.74844669, 5669.99123932
8.64667, 0.72715035, 1.5027493, 3.3347554, 2.7785852, 1.8525612, 4.3022715, 1.3126954, 6.5052885, 1.27400292, 1.1629212, 0.94956503, 1.44706266, 0.79931951, 1.77939231, 993.79961514, 907.14913555, 740.71836755, 1128.79671995, 623.51773908, 1388.03402711, 4054.20251345, 3700.71214495, 3021.7583321, 4604.92279276, 2543.638724, 5662.48060043
8.64846, 0.283577, 1.5012202, 3.0306353, 2.7871899, 1.8556274, 4.317097, 1.3198076, 6.5296047, 1.21764455, 1.1677153, 0.95279414, 1.45328099, 0.80354278, 1.78729868, 947.64557541, 908.78757407, 741.52276541, 1131.03229016, 625.36621191, 1390.9853164, 3865.87313079, 3707.35384131, 3025.00534911, 4613.99013941, 2551.15044934, 5674.45561882
8.65025, -0.2087631, 1.452488, 2.697518, 2.7977324, 1.8642999, 4.3335576, 1.3249183, 6.5534438, 1.15170823, 1.17290646, 0.95745458, 1.45976377, 0.8071511, 1.7951266, 894.28017413, 910.74021363, 743.44580492, 1133.47961438, 626.73792641, 1393.88266413, 3648.12994781, 3715.27709562, 3032.81564768, 4623.92105525, 2556.71708365, 5686.21024803
8.65203, -0.83709521, 1.445754, 2.3632055, 2.8174168, 1.8767324, 4.3616925, 1.3342511, 6.5914077, 1.0805089, 1.17978577, 0.96289466, 1.46792925, 0.81188849, 1.80454073, 837.24763239, 914.17372284, 746.11257491, 1137.44578576, 629.10330751, 1398.27396436, 3415.43234205, 3729.24135994, 3043.65986901, 4640.0479066, 2566.3372458, 5704.05927248
8.65382, -1.7103203, 1.5203624, 2.0363302, 2.8555611, 1.9061025, 4.4172819, 1.3504478, 6.6712189, 1.00537842, 1.19055972, 0.97269925, 1.48075434, 0.81873689, 1.81973459, 777.39139196, 920.57961728, 752.12279588, 1144.96756541, 633.07407216, 1407.07815914, 3171.22104339, 3755.33030678, 3068.1425884, 4670.67847035, 2582.50585281, 5739.9090267
8.6556, -1.1557706, 1.5239226, 2.2775534, 2.8396999, 1.8931548, 4.3927416, 1.3452882, 6.6372976, 1.06577787, 1.1900594, 0.97168495, 1.4801313, 0.81910595, 1.81939945, 822.35963032, 918.25588749, 749.75705655, 1142.07684608, 632.02632081, 1403.85787929, 3354.62223702, 3745.80841017, 3058.45715369, 4658.83324397, 2578.20237277, 5726.7072529
8.65738, -0.2467532, 1.5225889, 2.7558492, 2.8600019, 1.9073498, 4.4219868, 1.356569, 6.6778497, 1.17514641, 1.19714681, 0.97764105, 1.48858272, 0.82448963, 1.82929006, 904.83033668, 921.7700418, 752.75665266, 1146.16765706, 634.83428385, 1408.50290919, 3690.99994209, 3760.1006874, 3070.65827567, 4675.46741565, 2589.62725932, 5745.59002448
8.65916, 0.7210064, 1.5884848, 3.4533099, 2.8601462, 1.9054623, 4.4239461, 1.3558029, 6.6812213, 1.31861738, 1.20003838, 0.97949269, 1.49247111, 0.82622684, 1.83412507, 1013.13937139, 922.03102032, 752.57813456, 1146.71720709, 634.81867623, 1409.22177231, 4132.7688907, 3761.12233385, 3069.89501165, 4677.65574387, 2589.53402705, 5748.45679202
8.66093, 1.529847, 1.6784111, 4.1842033, 2.8596513, 1.9087386, 4.4247514, 1.3520485, 6.6834155, 1.45493396, 1.20280003, 0.98267548, 1.49617133, 0.8270524, 1.83880689, 1115.49909019, 922.18779746, 753.41811783, 1147.11582011, 634.10177213, 1409.81479006, 4550.2599905, 3761.71910442, 3073.28652065, 4679.22857724, 2586.58025722, 5750.81045752
8.6627, 2.4734101, 1.7928954, 5.140048, 2.8249444, 1.883075, 4.3716799, 1.3369838, 6.6095752, 1.61644643, 1.19834724, 0.97838895, 1.49074001, 0.82440535, 1.8330086, 1236.68157902, 916.80982075, 748.5281082, 1140.50838331, 630.72112465, 1402.36504639, 5044.52109835, 3739.73912315, 3053.30482689, 4652.22309448, 2572.76090663, 5720.3569489
8.66448, 3.0276001, 1.8581023, 5.7331624, 2.8047684, 1.8684509, 4.3430473, 1.3270085, 6.5684979, 1.71130187, 1.1969555, 0.97694552, 1.48945293, 0.82331562, 1.83173454, 1306.42230575, 913.76594384, 745.8084675, 1137.06094926, 628.5261007, 1398.36162641, 5328.93796361, 3727.28022672, 3042.17636102, 4638.10762626, 2563.77787212, 5703.96136458
8.66624, 2.9031728, 1.8422005, 5.6009532, 2.8449734, 1.8966724, 4.4014993, 1.3470974, 6.6522734, 1.69552994, 1.20840802, 0.98666712, 1.50305479, 0.83152247, 1.84781946, 1291.6010638, 920.52699126, 751.61179071, 1144.97957818, 633.42751008, 1407.61040044, 5268.42193345, 3754.81619445, 3065.8135508, 4670.35502845, 2583.7415909, 5741.62232851
8.66801, 2.9964913, 1.8077093, 5.6534869, 2.8343048, 1.8907708, 4.38865, 1.3387472, 6.6337392, 1.70761008, 1.20907653, 0.98752923, 1.50451315, 0.8309594, 1.84973584, 1297.97779252, 919.03561788, 750.63448118, 1143.60103657, 631.62360886, 1406.00952806, 5294.37210669, 3748.69013046, 3061.7921835, 4664.67875187, 2576.3541071, 5735.02695498
8.66977, 2.990579, 1.7806155, 5.6184654, 2.8272117, 1.8862844, 4.3756191, 1.3349164, 6.6164377, 1.70645384, 1.21050017, 0.98875633, 1.50593228, 0.83178814, 1.85181588, 1294.28224441, 918.11969283, 749.93517547, 1142.19404795, 630.88059931, 1404.53398386, 5279.23823425, 3744.91159634, 3058.90501755, 4658.88681928, 2573.29419104, 5728.94323548
8.67154, 2.358766, 1.7661426, 5.010574, 2.8465972, 1.8971458, 4.4072042, 1.3475284, 6.6601156, 1.61545846, 1.21762923, 0.99403668, 1.51507329, 0.8377627, 1.86248566, 1222.57535719, 921.49908083, 752.28473911, 1146.60408331, 634.01693881, 1409.5249934, 4986.69653054, 3758.65278344, 3068.45355296, 4676.82140864, 2586.057416, 5749.23529498
8.6733, 1.2236315, 1.7782017, 4.0364625, 2.8574583, 1.9066024, 4.4249341, 1.3509803, 6.6861577, 1.45351017, 1.2229468, 0.99895904, 1.52184709, 0.84089568, 1.87070765, 1097.59859791, 923.49177796, 754.35044387, 1149.20229899, 634.99103032, 1412.63964511, 4476.88463639, 3766.73782241, 3076.84422979, 4687.36578766, 2590.00111086, 5761.87390907
8.67506, 0.20768917, 1.6915414, 3.1937072, 2.8654892, 1.9115987, 4.4317194, 1.3569073, 6.6958641, 1.29609244, 1.22768745, 1.00273642, 1.52677329, 0.8448187, 1.87668655, 976.56661481, 925.02551607, 755.53169478, 1150.37769359, 636.54544397, 1414.02679732, 3983.17406745, 3772.95065334, 3081.62721127, 4692.10653674, 2596.31167677, 5767.46612507
8.67681, -0.03481679, 1.4821429, 2.8508119, 2.8902996, 1.9262225, 4.4692785, 1.3695003, 6.7502476, 1.22755992, 1.23603238, 1.00904758, 1.53701154, 0.85082351, 1.88894046, 922.88858135, 929.25824367, 758.60939491, 1155.5365855, 639.65537999, 1420.11934241, 3764.19194571, 3790.17193082, 3094.14530852, 4713.09494562, 2608.96675724, 5792.25043918
8.67857, -0.09632314, 1.3697866, 2.6994071, 2.9107516, 1.9423255, 4.5016927, 1.3780117, 6.7958849, 1.19749597, 1.24349041, 1.01578284, 1.54642118, 0.85559122, 1.90004057, 898.2775377, 932.7793421, 761.96908781, 1160.01677503, 641.80456149, 1425.27725407, 3663.76889512, 3804.49003364, 3107.81303754, 4731.3143208, 2617.70275939, 5813.22169515
8.68032, -0.68631777, 1.3467371, 2.3560912, 2.9301574, 1.9543708, 4.5271816, 1.3907758, 6.8317698, 1.1215447, 1.25073705, 1.02146625, 1.55465668, 0.86168613, 1.90979675, 839.42746623, 936.12232321, 764.52309513, 1163.59295896, 644.93461834, 1429.39987171, 3423.70055156, 3818.08154158, 3118.19454066, 4745.84644377, 2630.43931412, 5829.97021907
8.68207, -1.533161, 1.3020704, 1.9620206, 2.9185246, 1.9492838, 4.5148485, 1.3806225, 6.815105, 1.02602607, 1.25137736, 1.02269033, 1.55642503, 0.86068471, 1.91224217, 766.21340274, 934.50072397, 763.7223492, 1162.30352224, 642.74015981, 1428.01983151, 3125.05311445, 3811.42432052, 3114.89318433, 4740.53341944, 2621.45915356, 5824.27533374
8.68381, -2.7318612, 1.2588551, 1.5713049, 2.9490825, 1.9674081, 4.5553508, 1.3988915, 6.8737755, 0.92049647, 1.26105886, 1.03000451, 1.56730244, 0.86852818, 1.9252608, 685.8647052, 939.61876864, 767.45947043, 1167.80178717, 647.14297003, 1434.51764316, 2797.31386365, 3832.25523654, 3130.0998581, 4762.90455606, 2639.38643888, 5850.71087696
8.68556, -3.1711139, 1.2468377, 1.4524806, 2.9403143, 1.9614052, 4.5421369, 1.3946602, 6.8558369, 0.88724607, 1.26236747, 1.03103303, 1.56898585, 0.86940697, 1.92760993, 659.59042354, 938.46061149, 766.48353925, 1166.40475439, 646.32860181, 1433.01062328, 2690.12299085, 3827.48805454, 3126.08388096, 4757.15252141, 2636.03498374, 5844.49786757
8.6873, -2.4060103, 1.1916018, 1.6073543, 2.9590443, 1.977232, 4.5751543, 1.4016833, 6.9017337, 0.93570941, 1.26958248, 1.03780081, 1.57865802, 0.87379617, 1.93893963, 694.04135824, 941.68418411, 769.76535024, 1170.93399717, 648.11861069, 1438.16475709, 2830.5981619, 3840.59175866, 3139.43306059, 4775.57076498, 2643.30551248, 5865.45235326
8.68904, -1.5818152, 1.2576411, 1.896742, 2.9423267, 1.9634524, 4.5495482, 1.3938078, 6.8658148, 1.01903982, 1.26920703, 1.03680531, 1.57823314, 0.87355141, 1.93880024, 754.12632425, 939.25911173, 767.27342962, 1167.94960924, 646.45963956, 1434.78230752, 3075.61549383, 3830.65778754, 3129.23441642, 4763.34507721, 2636.50958686, 5851.59084546
8.69078, -0.87223949, 1.2967579, 2.2322725, 2.9369802, 1.9607714, 4.5372347, 1.3933712, 6.849286, 1.10832743, 1.27129104, 1.03874264, 1.58012011, 0.87564464, 1.9414094, 818.32168301, 938.64411929, 766.94449776, 1166.6647514, 646.5228357, 1433.41882846, 3337.39078776, 3828.10611248, 3127.85736307, 4758.05086748, 2636.73736228, 5845.96362586
8.69252, -0.57657218, 1.4163296, 2.4805034, 2.9178257, 1.9476229, 4.5125361, 1.3817348, 6.8146815, 1.1713253, 1.27039063, 1.03791083, 1.57985764, 0.87421843, 1.94146869, 862.84126649, 935.81643242, 764.56326997, 1163.78120456, 643.9814271, 1430.15719627, 3518.91658118, 3816.53044291, 3118.11044804, 4746.23680696, 2626.34276987, 5832.59524908
8.69425, -0.55312093, 1.5406571, 2.6050445, 2.911193, 1.9412805, 4.5013411, 1.379371, 6.7998191, 1.20344876, 1.2722004, 1.0388771, 1.58194358, 0.87571054, 1.94432432, 884.46067511, 934.98889778, 763.51065286, 1162.6310486, 643.5932794, 1428.95856003, 3607.04595668, 3813.11234995, 3113.78232046, 4741.49246089, 2624.73007739, 5827.64089043
8.69599, -0.08224579, 1.582298, 2.9137909, 2.9012693, 1.9361769, 4.4889602, 1.372123, 6.7816752, 1.27606809, 1.27332328, 1.04020078, 1.58386271, 0.87567143, 1.9467633, 935.64434818, 933.63178474, 762.70066389, 1161.32689702, 642.06371802, 1427.41448718, 3815.74194655, 3807.53431641, 3110.44353715, 4736.11983362, 2618.46230991, 5821.27743778
8.69772, 0.58571208, 1.5962259, 3.3675154, 2.8849137, 1.9220086, 4.4644563, 1.3661625, 6.7476433, 1.37538227, 1.27301945, 1.03907355, 1.58362706, 0.87603167, 1.94690466, 1006.11233808, 931.23243184, 760.09756787, 1158.44646257, 640.8300368, 1424.18936317, 4103.07774747, 3797.70620454, 3099.79243726, 4724.31926565, 2613.40147057, 5808.0588648
8.69944, 1.026814, 1.5715611, 3.6756588, 2.9050306, 1.9375707, 4.4918676, 1.3773634, 6.7860054, 1.44065334, 1.28075852, 1.04597349, 1.59259508, 0.88189355, 1.9574875, 1051.40192117, 934.7092203, 763.3609686, 1162.2903831, 643.61393766, 1428.59218989, 4287.72708972, 3811.84204079, 3113.06593454, 4739.9418447, 2624.72500789, 5825.94848785
8.70117, 1.2308546, 1.5849393, 3.8483814, 2.9134843, 1.9451207, 4.508318, 1.3782423, 6.8096203, 1.47763006, 1.28568035, 1.0505094, 1.59931473, 0.88427929, 1.96556818, 1076.09449156, 936.30576167, 765.04086293, 1164.71220322, 643.98261345, 1431.43886021, 4388.37609969, 3818.30950603, 3119.88125996, 4749.76429646, 2626.19865785, 5837.49116046
8.7029, 0.9619909, 1.6084631, 3.6664195, 2.915915, 1.9418226, 4.5105246, 1.380647, 6.8138711, 1.4455694, 1.28915548, 1.05201672, 1.6033613, 0.88707266, 1.97067417, 1050.61276095, 936.93405464, 764.58605033, 1165.29295911, 644.70779514, 1432.2490779, 4284.41137255, 3820.82825207, 3117.99103445, 4752.0785887, 2629.12607966, 5840.7288258
8.70462, 0.40913716, 1.6142298, 3.2757668, 2.9070046, 1.9398299, 4.4981405, 1.3765474, 6.7965104, 1.36950725, 1.29012178, 1.05387638, 1.60481271, 0.88777607, 1.97265365, 993.31670899, 935.7376673, 764.38662103, 1163.98601057, 643.91247296, 1430.78456152, 4050.71152541, 3815.90616505, 3117.14246591, 4746.69509307, 2625.85301543, 5834.69044797
8.70634, -0.30513562, 1.5376845, 2.7715072, 2.9370058, 1.9600489, 4.5432175, 1.3918476, 6.8608483, 1.26258425, 1.29973485, 1.06178311, 1.61653133, 0.89474278, 1.98651235, 913.90061891, 940.79146321, 768.55405634, 1170.09932852, 647.64468879, 1437.90394169, 3726.81319139, 3836.4718908, 3134.10160385, 4771.57091544, 2641.04293134, 5863.65658035
8.70806, -0.70527375, 1.4676423, 2.4975623, 2.9473472, 1.9643522, 4.5563259, 1.3952785, 6.880377, 1.20132251, 1.30501979, 1.06539616, 1.62259017, 0.89790812, 1.99391925, 867.7785278, 942.68453898, 769.59176782, 1172.08234657, 648.60633446, 1440.31290657, 3538.69086921, 3844.14809052, 3138.29770448, 4779.60327998, 2644.93443881, 5873.41351275
8.70977, -0.82834313, 1.4701374, 2.4304449, 2.930205, 1.9539154, 4.5317809, 1.3872882, 6.843928, 1.18779693, 1.30421236, 1.06500632, 1.62193617, 0.89739295, 1.99320526, 856.25438827, 940.17548524, 767.73757803, 1169.21498486, 646.90910917, 1436.8539836, 3491.65746795, 3833.87320311, 3130.70120805, 4767.85671344, 2637.98358649, 5859.24231272
8.71149, -1.1462021, 1.4950617, 2.3151424, 2.9758913, 1.988152, 4.6029916, 1.4106672, 6.9455454, 1.16197425, 1.31739551, 1.07679354, 1.63842943, 0.90702641, 2.01261556, 835.90833249, 947.71625991, 774.63049903, 1178.66365289, 652.50235616, 1447.84802221, 3408.65102081, 3864.57925017, 3158.77344277, 4806.33211496, 2660.76163611, 5904.00699103
8.7132, -1.1120207, 1.5230344, 2.3632188, 3.0274408, 2.0195595, 4.6742704, 1.436389, 7.0488324, 1.17670272, 1.33184173, 1.08778513, 1.65489981, 0.91738329, 2.03223245, 844.75556673, 956.1299573, 780.92157643, 1188.05353795, 658.5899986, 1458.94086187, 3444.68913635, 3898.84435992, 3184.39105536, 4844.56720591, 2685.55532848, 5949.17386213
8.71491, -0.32404687, 1.553318, 2.7892821, 3.0097964, 2.0082647, 4.6481918, 1.4242045, 7.0132984, 1.28136496, 1.33105249, 1.08726924, 1.65412621, 0.91561479, 2.03183194, 917.98305942, 953.57971956, 778.93088494, 1185.03306139, 655.9558713, 1455.62533431, 3743.24904231, 3888.40113703, 3176.23757776, 4832.19578689, 2674.78376845, 5935.58680929
8.71662, 0.49648107, 1.5646806, 3.3184232, 3.0010822, 2.0006627, 4.635541, 1.422297, 6.9949322, 1.40090628, 1.33223899, 1.08775261, 1.65574483, 0.91714572, 2.03392507, 1001.52948261, 952.43818421, 777.65109983, 1183.7174945, 655.68160515, 1454.08437453, 4083.87904959, 3883.70229141, 3170.98307102, 4826.77660555, 2673.6350921, 5929.23605009
8.71832, 0.98292314, 1.624171, 3.7219686, 2.9821923, 1.9930571, 4.6118198, 1.4150031, 6.95815, 1.48711623, 1.33114812, 1.08822433, 1.65536865, 0.91693227, 2.0333187, 1060.94538079, 949.67388618, 776.36606555, 1180.98080418, 654.16208577, 1450.61968716, 4326.10703771, 3872.38679478, 3165.7074538, 4815.56304488, 2667.40894894, 5915.04157642
8.72003, 1.0736848, 1.6669882, 3.8335474, 2.9653072, 1.9782877, 4.5852775, 1.4056877, 6.9234665, 1.51281259, 1.33051434, 1.08674947, 1.65450287, 0.916071, 2.03304275, 1077.00224513, 947.22038516, 773.67918945, 1177.87445181, 652.16969214, 1447.36473711, 4391.53057571, 3862.33854399, 3154.71562998, 4802.84204871, 2659.2545712, 5901.70217931
8.72173, 0.83698493, 1.6551781, 3.652328, 2.9756514, 1.9875305, 4.6036159, 1.4105887, 6.9486958, 1.480112, 1.33598234, 1.09185909, 1.6617253, 0.91983492, 2.04155621, 1051.50176665, 949.10911936, 775.67897741, 1180.52356591, 653.46949758, 1450.36319398, 4287.50264268, 3869.99621544, 3162.83412068, 4813.58954319, 2664.5244798, 5913.8617017
8.72343, 0.70079729, 1.6125009, 3.5187075, 2.9873403, 1.9934531, 4.6177387, 1.412019, 6.9704766, 1.45623383, 1.34178175, 1.09608073, 1.6682234, 0.92248604, 2.04960782, 1032.34697311, 951.2101027, 777.02880131, 1182.62970286, 653.96480432, 1452.99908967, 4209.35127697, 3878.51910722, 3168.30219124, 4822.12277421, 2666.51392977, 5924.54255481
8.72513, 0.11698283, 1.6402547, 3.1428425, 2.997634, 2.0000418, 4.6326003, 1.4218187, 6.9913785, 1.3795441, 1.34729775, 1.10050955, 1.67489157, 0.92788978, 2.05757506, 975.8980583, 953.08678572, 778.50728586, 1184.82868685, 656.39498779, 1455.54136628, 3979.13814711, 3886.1271977, 3174.29470486, 4831.03433347, 2676.39259375, 5934.8413761
8.72682, -0.4978393, 1.6205896, 2.7665175, 3.0183662, 2.013793, 4.6625031, 1.4282563, 7.0361052, 1.297402, 1.35517012, 1.10691753, 1.68429213, 0.93220392, 2.06906443, 915.83726077, 956.61582807, 781.37409943, 1188.94335704, 658.04360378, 1460.55447601, 3734.20347191, 3900.47260518, 3185.94798435, 4847.75691262, 2683.08444649, 5955.21478412
8.72851, -0.23845802, 1.5614979, 2.8643124, 3.0089999, 2.0095562, 4.6521019, 1.4275152, 7.018665, 1.32329466, 1.35630529, 1.10839982, 1.68644032, 0.93419328, 2.07144604, 932.11671591, 955.36910199, 780.74674623, 1187.91321667, 658.037245, 1459.1077421, 3800.53789776, 3895.3453108, 3183.3541304, 4843.50202303, 2683.02825716, 5949.24881842
8.73021, -0.11843602, 1.5708858, 2.9325404, 3.0132014, 2.0097605, 4.6553573, 1.4257202, 7.0263969, 1.34220257, 1.36053633, 1.11113855, 1.69111278, 0.93586502, 2.07760223, 943.39009132, 956.27629173, 780.98278626, 1188.62762057, 657.78877777, 1460.27835378, 3846.45936971, 3898.9999325, 3184.28037717, 4846.35983602, 2681.9847175, 5953.95415742
8.7319, 0.15884305, 1.5461212, 3.0769483, 2.999346, 2.0042167, 4.6375819, 1.4240872, 6.9969869, 1.37817617, 1.36068602, 1.11228729, 1.69196133, 0.93758992, 2.07826138, 966.58048771, 954.31380945, 780.09997238, 1186.65294239, 657.57639615, 1457.5835378, 3940.96841918, 3890.95438284, 3180.64495821, 4838.25385463, 2681.08847982, 5942.89949343
8.73358, -0.23220644, 1.5303577, 2.853156, 3.0818121, 2.0603612, 4.7594392, 1.4642389, 7.1747383, 1.33031598, 1.38259547, 1.13048221, 1.71818507, 0.95301123, 2.10957555, 930.99791883, 967.58478189, 791.1478143, 1202.44118472, 666.94791839, 1476.34882776, 3795.8475098, 3945.01879171, 3225.65324802, 4902.57097716, 2719.26772765, 6019.34215758
8.73527, -0.47450622, 1.5227671, 2.7165502, 3.0886791, 2.0652113, 4.7702672, 1.4680903, 7.1896234, 1.30124684, 1.38751349, 1.13457462, 1.7243371, 0.95659301, 2.11691729, 908.66446157, 968.90471672, 792.27676887, 1204.10962652, 667.99169036, 1478.24951946, 3704.74800043, 3950.35567436, 3230.21962385, 4909.31792736, 2723.49253639, 6027.02337658
8.73695, -0.34171809, 1.5385965, 2.7993049, 3.0454822, 2.0321344, 4.7041769, 1.4404397, 7.0950001, 1.32413897, 1.38113617, 1.12819632, 1.71652561, 0.94985214, 2.10806826, 922.63072342, 962.34510813, 786.10222241, 1196.03704892, 661.83594659, 1468.85529517, 3761.64795662, 3923.56705415, 3205.00905028, 4876.34999238, 2698.36433244, 5988.65437645
8.73863, -0.79489068, 1.6067919, 2.6082582, 3.045798, 2.0311659, 4.7048662, 1.4426062, 7.0952916, 1.28128747, 1.38459206, 1.13069114, 1.72085757, 0.9528953, 2.11327694, 890.81247377, 962.63477752, 786.11068147, 1196.42268121, 662.49849522, 1469.25143418, 3631.88114627, 3924.70379813, 3205.00739155, 4877.86723558, 2701.03513935, 5990.20191123
8.74031, -0.98148963, 1.5852689, 2.5139859, 3.0674921, 2.0479717, 4.7354833, 1.4524048, 7.1393346, 1.26101647, 1.39293569, 1.13815475, 1.73069881, 0.95848027, 2.12504537, 874.78365623, 966.29774957, 789.55287115, 1200.60845193, 664.91032883, 1474.17183656, 3566.4906978, 3939.59341902, 3219.00500806, 4894.87754486, 2710.83768627, 6010.19475453
8.74199, -0.52639944, 1.5678431, 2.7400528, 3.0852503, 2.061927, 4.7636449, 1.4645847, 7.1827595, 1.31975141, 1.4004186, 1.14485191, 1.74013266, 0.96487247, 2.13677273, 913.49674479, 969.33242364, 792.43597072, 1204.47344157, 667.85900289, 1479.01711931, 3724.2817739, 3951.92111938, 3230.72288935, 4910.57960654, 2722.82865396, 6029.88082024
8.74366, -0.02331639, 1.6316218, 3.0798426, 3.0804648, 2.0557924, 4.7570743, 1.4615052, 7.170862, 1.40264948, 1.40279116, 1.14597336, 1.74323068, 0.96624014, 2.14027992, 968.72276271, 968.82061006, 791.45253043, 1203.94101846, 667.32197477, 1478.15823166, 3949.39115459, 3949.79006898, 3226.67717048, 4908.35375401, 2720.60862601, 6026.31141741
8.74534, 0.52958111, 1.6604706, 3.4745286, 3.0900291, 2.0648375, 4.7688789, 1.4661761, 7.1891811, 1.49353998, 1.4084784, 1.15136188, 1.74975424, 0.97020158, 2.14836773, 1029.18060603, 970.56568614, 793.38975431, 1205.73479908, 668.55434585, 1480.41460258, 4195.82456185, 3956.85977847, 3234.53842671, 4915.61117204, 2725.60202631, 6035.44209326
8.74701, 0.99791935, 1.7085632, 3.8567033, 3.0788872, 2.057467, 4.7571359, 1.4622919, 7.1730252, 1.57746588, 1.409447, 1.15217461, 1.75196183, 0.97133468, 2.15131021, 1084.57496596, 969.05482931, 792.16910423, 1204.54835907, 667.83395807, 1479.11737755, 4421.60976195, 3950.6557201, 3229.52562461, 4910.71889946, 2722.63443383, 6030.0855551
8.74868, 1.2341947, 1.7051646, 4.0396935, 3.0829941, 2.0596492, 4.7594133, 1.4620789, 7.1774962, 1.6185065, 1.41392569, 1.15567806, 1.75677826, 0.97370106, 2.15738038, 1110.28260403, 969.94179674, 792.78597093, 1205.13593769, 667.95119686, 1479.94580899, 4526.36396255, 3954.22712975, 3232.00402837, 4913.0589442, 2723.08168678, 6033.39487803
8.75035, 1.2892989, 1.6863088, 4.0612042, 3.0742625, 2.0534455, 4.7479479, 1.457389, 7.16266, 1.6268134, 1.41540525, 1.15678305, 1.75898971, 0.97453641, 2.1604663, 1113.51138266, 968.8080111, 791.7878587, 1203.98262605, 667.04478195, 1478.78288575, 4539.47570157, 3949.56036763, 3227.89852113, 4908.3017571, 2719.35574856, 6028.58586118
8.75201, 0.91749258, 1.6521502, 3.7377838, 3.074412, 2.0514432, 4.7497171, 1.4580758, 7.1623919, 1.56421629, 1.41863526, 1.15882929, 1.76328937, 0.97696671, 2.1653034, 1068.51755873, 969.07102357, 791.59733407, 1204.50455344, 667.36684274, 1479.12069905, 4355.99949345, 3950.58822695, 3227.08556172, 4910.37436099, 2720.63814505, 6029.89530978
8.75368, 0.13283421, 1.5908782, 3.1385777, 3.0845389, 2.0604688, 4.7622392, 1.4625536, 7.1820758, 1.43663329, 1.4242119, 1.16402553, 1.76964065, 0.9806982, 2.17322392, 979.37506794, 970.90721271, 793.53415267, 1206.39132163, 668.55708745, 1481.52025619, 3992.54931913, 3958.02901047, 3234.94475679, 4918.01048185, 2725.45956262, 6039.60921996
8.75534, -1.0319693, 1.5001332, 2.4294621, 3.1154433, 2.0822853, 4.8093852, 1.4792519, 7.250893, 1.26684324, 1.43458981, 1.17283774, 1.78243047, 0.98852779, 2.18858573, 861.87661888, 976.00032188, 797.9214713, 1212.64817182, 672.52913433, 1488.96943654, 3513.51213539, 3978.74695747, 3252.79362622, 4943.46171402, 2741.62127514, 6069.90846472
8.757, -1.8830641, 1.3733231, 1.9849463, 3.1074412, 2.0757085, 4.7991809, 1.4756518, 7.2339812, 1.14771761, 1.43602541, 1.17366417, 1.78461371, 0.98958388, 2.19103519, 779.2411933, 974.98735119, 796.85757165, 1211.66086777, 671.87652554, 1487.60013676, 3176.60612986, 3974.57272913, 3248.41996095, 4939.38125055, 2738.93001022, 6064.25809342
8.75865, -2.5552167, 1.2586239, 1.7031417, 3.10864, 2.0740102, 4.7993679, 1.4731377, 7.2332718, 1.06555886, 1.43958486, 1.17586509, 1.78872705, 0.99100016, 2.19593483, 721.98770994, 975.41544736, 796.72759169, 1211.98273953, 671.46918307, 1487.89336096, 2943.17716114, 3976.27331846, 3247.85369505, 4940.63800472, 2737.23878789, 6065.38546005
8.76031, -2.7795057, 1.1753375, 1.5998417, 3.1211298, 2.0842094, 4.816864, 1.4788746, 7.2578084, 1.0351244, 1.44580577, 1.18147549, 1.79612365, 0.99522142, 2.20473699, 699.92339929, 977.61514652, 798.88208399, 1214.49071465, 672.94207265, 1490.78411328, 2853.19997437, 3985.1953997, 3256.59971345, 4950.80587305, 2743.21205201, 6077.10100576
8.76196, -3.1335834, 1.3182951, 1.5694274, 3.1114467, 2.0770461, 4.8040834, 1.4732995, 7.2408638, 1.02760263, 1.44689087, 1.18216381, 1.79787652, 0.9956349, 2.20724114, 693.40923165, 976.33798686, 797.70455503, 1213.17729338, 671.83793865, 1489.40975277, 2826.61358324, 3979.94443902, 3251.7630682, 4945.39625348, 2738.68035848, 6071.43032714
8.76361, -2.4301219, 1.2985797, 1.7490715, 3.1148058, 2.0790664, 4.8097989, 1.4775702, 7.2511205, 1.08733548, 1.45102623, 1.18547925, 1.80311421, 0.99938733, 2.21392211, 732.20018792, 977.10568863, 798.28916414, 1214.19800148, 672.97683626, 1490.83168909, 2984.70750242, 3983.02913276, 3254.10959544, 4949.50143996, 2743.29212867, 6077.1584065
8.76526, -1.7104922, 1.3551394, 2.0199072, 3.1253469, 2.0876993, 4.8240826, 1.4828838, 7.2703125, 1.17121154, 1.45686312, 1.19070344, 1.80999345, 1.00351344, 2.22201084, 787.04373479, 978.99905379, 800.14211579, 1216.29949145, 674.35210549, 1493.17151631, 3208.23314669, 3990.70226485, 3261.62618986, 4958.01208026, 2748.86728876, 6086.62789701
8.76691, -1.0366379, 1.3970124, 2.344313, 3.1167557, 2.0812304, 4.8129504, 1.4777041, 7.2559488, 1.26471308, 1.45826211, 1.19163786, 1.81213231, 1.00410228, 2.22500667, 848.10204687, 977.89380449, 799.09864432, 1215.19509106, 673.33943865, 1492.06388396, 3457.08673972, 3986.15204008, 3257.33599773, 4953.45442327, 2744.70843841, 6082.04435665
8.76856, -0.6716621, 1.5161571, 2.6374835, 3.1093073, 2.0763151, 4.8019164, 1.4742512, 7.2401364, 1.34461647, 1.45994123, 1.19302675, 1.8143073, 1.00528522, 2.22780372, 899.7925603, 976.96576541, 798.35151449, 1214.10100812, 672.71833918, 1490.80519122, 3667.74950968, 3982.32422132, 3254.25381915, 4948.93887068, 2742.14576508, 6076.84509785
8.7702, -1.2123276, 1.7295454, 2.5620245, 3.1594747, 2.1117514, 4.8757111, 1.5007263, 7.3448707, 1.32835182, 1.47512532, 1.20598768, 1.83248513, 1.01665178, 2.2491248, 887.0452469, 985.05748398, 805.33306269, 1223.69480453, 678.89854932, 1501.91796231, 3615.7481495, 4015.26279216, 3282.67531035, 4987.98932803, 2767.30660807, 6122.07450736
8.77184, -0.70119495, 1.8522019, 2.9294939, 3.1607193, 2.1119942, 4.8763168, 1.5001313, 7.3450113, 1.42377216, 1.47889439, 1.2089005, 1.83691962, 1.01884668, 2.25444909, 948.76159573, 985.49349516, 805.57718597, 1224.07140928, 678.93067976, 1502.30126172, 3867.27113349, 4016.99495766, 3283.63353988, 4989.46842676, 2767.40651319, 6123.56816443
8.77348, 0.89037931, 1.8604195, 3.9818883, 3.1406143, 2.0988896, 4.8489013, 1.4913936, 7.3094069, 1.66385813, 1.47767545, 1.20799894, 1.83608773, 1.0182816, 2.25430579, 1106.39970358, 982.59560244, 803.27141407, 1220.92556147, 677.11689749, 1499.02399146, 4509.7731407, 4005.13778313, 3274.19813664, 4976.58964122, 2759.9822989, 6110.14094821
8.77512, 2.2430073, 1.8804036, 5.1110693, 3.1435068, 2.1013145, 4.8532016, 1.493602, 7.3158562, 1.88955739, 1.48187443, 1.2115734, 1.84127378, 1.02146066, 2.26066798, 1253.80549203, 983.2896892, 803.93291805, 1221.76716459, 677.78464581, 1500.05389612, 5110.55337575, 4007.92186061, 3276.85762612, 4979.96407502, 2762.67302362, 6114.27015701
8.77676, 2.879046, 1.9050547, 5.7100147, 3.152048, 2.1076189, 4.8657023, 1.4986348, 7.3331522, 2.00198211, 1.48743498, 1.21629136, 1.84805268, 1.0256271, 2.2687515, 1325.56099882, 984.86684102, 805.33606192, 1223.64058047, 679.09262037, 1502.19549047, 5402.97041276, 4014.30519402, 3282.539935, 4987.54403456, 2767.97321182, 6122.93043956
8.77839, 2.9916819, 1.9015366, 5.8159787, 3.1724751, 2.1204874, 4.8966748, 1.5072447, 7.3771598, 2.02529817, 1.49581084, 1.22291259, 1.85835293, 1.0310256, 2.28098359, 1338.13130283, 988.29463466, 807.98849094, 1227.82920091, 681.20716817, 1507.06478542, 5454.14573464, 4028.23172494, 3293.31431988, 5004.56075188, 2776.56098683, 6142.70883123
8.78002, 2.5561145, 1.8672574, 5.3905506, 3.2124384, 2.1471156, 4.9555135, 1.5257949, 7.4615561, 1.95449733, 1.50881476, 1.23352011, 1.87397093, 1.03984019, 2.29949899, 1288.57637368, 994.7432595, 813.2448362, 1235.48629575, 685.55401735, 1516.03177875, 5252.10383486, 4054.47049523, 3314.70172055, 5035.71417601, 2794.24716848, 6179.18850726
8.78166, 1.4618795, 1.8576958, 4.4515541, 3.2077065, 2.1448938, 4.9493895, 1.5247908, 7.452859, 1.78043755, 1.51136107, 1.23587292, 1.87735643, 1.04201999, 2.3037342, 1171.26834792, 994.25524658, 813.02420653, 1235.02683913, 685.49724036, 1515.52125531, 4773.91457565, 4052.43565403, 3313.7650452, 5033.78464817, 2793.9842079, 6177.03792924
8.78328, -0.66766112, 1.8063549, 2.9655052, 3.209308, 2.1461676, 4.9502315, 1.5260469, 7.4529057, 1.45668236, 1.51537882, 1.23921691, 1.88203749, 1.04495949, 2.30928922, 956.21521553, 994.74554865, 813.46359586, 1235.43260756, 685.9465017, 1515.89499192, 3897.3466727, 4054.38879371, 3315.51892001, 5035.38229075, 2795.78412125, 6178.49225467
8.78491, -4.286261, 1.8235774, 1.6911762, 3.2843418, 2.1970336, 5.0616941, 1.5616077, 7.6119877, 1.10272212, 1.53672384, 1.25686897, 1.90774184, 1.05963825, 2.33948732, 722.28261964, 1006.55360646, 823.24875922, 1249.57026784, 694.06270149, 1532.36341377, 2943.84995326, 4102.47001212, 3355.36361455, 5092.94737903, 2828.83236534, 6245.54411443
8.78654, -4.9648595, 1.5139863, 1.4577115, 3.2958501, 2.2039237, 5.0803943, 1.5659554, 7.6385653, 1.02628681, 1.54318035, 1.26191829, 1.91593896, 1.06370856, 2.34930205, 670.74123778, 1008.56279543, 824.74083015, 1252.18335942, 695.19863764, 1535.41265513, 2733.74893424, 4110.61272488, 3361.40710971, 5103.54027972, 2833.43028232, 6257.90166631
8.78816, -3.4270579, 1.4659744, 1.7281924, 3.3222081, 2.2232373, 5.1162909, 1.582119, 7.6907985, 1.12018296, 1.55312472, 1.27053264, 1.92739412, 1.07179688, 2.36308113, 730.50155461, 1012.83456812, 828.54864062, 1256.90575218, 698.94768711, 1541.02901385, 2977.28151777, 4127.97703332, 3376.8888495, 5122.73005027, 2848.67844236, 6280.72202221
8.78978, -1.5606237, 1.6194946, 2.4033503, 3.2990861, 2.2072316, 5.0813846, 1.5695039, 7.6438552, 1.32423972, 1.55151113, 1.26905962, 1.92552475, 1.07013673, 2.36164327, 861.66721629, 1009.5500549, 825.7621725, 1252.91631727, 696.32539045, 1536.6935114, 3511.82980348, 4114.54434365, 3365.49441961, 5106.4132197, 2837.95903205, 6262.98177549
8.7914, -0.30225903, 1.7436731, 3.1508563, 3.3485037, 2.2414116, 5.1541315, 1.5940301, 7.7468071, 1.51999716, 1.56694542, 1.28200372, 1.94404461, 1.08112706, 2.38336111, 986.8503844, 1017.33130281, 832.33436085, 1262.16102011, 701.91621489, 1547.38501615, 4021.98395738, 4146.21126357, 3392.24212653, 5144.03343684, 2860.71303242, 6306.48557193
8.79301, 1.1577871, 1.9031869, 4.2927582, 3.3372983, 2.2335605, 5.1379445, 1.5887384, 7.7247525, 1.77854863, 1.56817687, 1.28291059, 1.94577328, 1.0819912, 2.38583177, 1152.1542094, 1015.87415435, 831.07698953, 1260.48331698, 700.92022861, 1545.55578284, 4695.6399034, 4140.22634912, 3387.07982228, 5137.13851192, 2856.6219415, 6298.96011108
8.79463, 2.2379414, 2.0271903, 5.3173262, 3.3414062, 2.2365889, 5.1432834, 1.5907016, 7.7324782, 1.9843817, 1.57305244, 1.28697955, 1.95163586, 1.08535777, 2.39297364, 1282.61152236, 1016.74752131, 831.84338599, 1261.44614182, 701.52450214, 1546.70623919, 5227.26395162, 4143.73921753, 3390.16519748, 5141.00476183, 2859.05254808, 6303.57799452
8.79624, 3.1159079, 2.0932784, 6.1923792, 3.3422703, 2.2357318, 5.1486913, 1.588403, 7.737402, 2.14677758, 1.57717202, 1.2899359, 1.95752225, 1.08727306, 2.39969397, 1384.46742278, 1017.12599608, 831.88601139, 1262.41572691, 701.18774766, 1547.5744468, 5642.31306606, 4145.23534689, 3390.30101709, 5144.89877735, 2857.64816512, 6307.04585621
8.79785, 3.7130565, 2.1190881, 6.7934777, 3.3442857, 2.2392248, 5.1467065, 1.5940928, 7.737182, 2.25418455, 1.58159425, 1.29417272, 1.96204107, 1.09194356, 2.40566305, 1450.45941677, 1017.67988557, 832.73794147, 1262.47912592, 702.61320056, 1547.92855291, 5911.19329473, 4147.44628234, 3393.73503246, 5145.09958541, 2863.42547191, 6308.41840651
8.79946, 3.8093139, 2.117639, 6.8852152, 3.3623305, 2.250141, 5.1775308, 1.5991712, 7.7793023, 2.27505926, 1.58984269, 1.30058524, 1.9728556, 1.09643132, 2.41826716, 1460.5749606, 1020.66986299, 834.96824338, 1266.56195095, 703.90260351, 1552.51360886, 5952.3514524, 4159.58503009, 3402.78627955, 5161.68089396, 2868.64816761, 6327.03345179
8.80107, 3.7343454, 2.370737, 7.2004734, 3.6944456, 2.4700887, 5.6965538, 1.7531094, 8.5751111, 2.33206332, 1.67045373, 1.36589114, 2.074273, 1.15070585, 2.54495255, 1493.90935695, 1070.0852068, 874.98376859, 1328.77002924, 737.13703504, 1630.28525272, 6088.15895092, 4360.93983864, 3565.83901015, 5415.16331604, 3004.06943503, 6643.93439113
8.80267, 3.9699287, 2.4227437, 7.4893266, 3.6852788, 2.4621374, 5.684412, 1.7513431, 8.5576736, 2.38380177, 1.67218348, 1.36679977, 2.07678495, 1.15274798, 2.54815952, 1523.80617395, 1068.91585339, 873.70432673, 1327.55070484, 736.87523623, 1628.86916787, 6209.96923149, 4356.15413171, 3560.60834978, 5410.16906957, 3002.98858391, 6638.13258375
8.80428, 3.8197929, 2.4069732, 7.3322795, 3.7063454, 2.4790324, 5.713356, 1.7618262, 8.598482, 2.36411146, 1.6808207, 1.37464179, 2.0868637, 1.15885734, 2.56011418, 1507.97066964, 1072.12724738, 876.82816223, 1331.1255873, 739.18802186, 1632.99284533, 6145.40606413, 4369.22111298, 3573.32222293, 5424.71244368, 3012.39980558, 6654.90671429
8.80588, 3.8028533, 2.3749963, 7.2798805, 3.6937838, 2.4690079, 5.6980442, 1.7558721, 8.5796066, 2.36106872, 1.68183056, 1.37501597, 2.08886036, 1.15955924, 2.5631864, 1502.79649719, 1070.46823612, 875.18383746, 1329.53861604, 738.04779657, 1631.44236666, 6124.29139422, 4362.43990354, 3566.60456297, 5418.21991183, 3007.73909011, 6648.5571832
8.80748, 3.3586971, 2.3193801, 6.7945747, 3.6965206, 2.4691716, 5.7020205, 1.7569057, 8.5844194, 2.2862847, 1.68634231, 1.37823987, 2.09441895, 1.16258147, 2.56983142, 1452.05767681, 1071.02422429, 875.34320527, 1330.20052698, 738.37494972, 1632.14294478, 5917.48983013, 4364.68540907, 3567.23744366, 5420.89216991, 3009.05833533, 6651.38129932
8.80908, 2.234711, 2.2567336, 5.7208209, 3.7384667, 2.499066, 5.7629488, 1.7770319, 8.6709319, 2.10274044, 1.69982123, 1.38977775, 2.11046849, 1.17193656, 2.58874563, 1332.59016263, 1077.24425184, 880.75737833, 1337.48773355, 742.70276219, 1640.5909623, 5430.60525581, 4390.01311873, 3589.28482437, 5450.56396114, 3026.68114844, 6685.77793257
8.81067, 1.3094114, 2.156814, 4.8695432, 3.7531152, 2.5101762, 5.7834147, 1.7836099, 8.6995138, 1.94449252, 1.70709666, 1.39609274, 2.11911406, 1.17682559, 2.59902021, 1229.63396869, 1079.51253122, 882.84374492, 1340.05896281, 744.18631201, 1643.53603758, 5011.01238177, 4399.23651914, 3597.77059646, 5461.01703918, 3032.71292008, 6697.74879674
8.81227, 0.62432974, 2.0610606, 4.2675494, 3.7440898, 2.5039636, 5.7708838, 1.7796226, 8.681494, 1.82460209, 1.70903917, 1.39763219, 2.12177855, 1.17826464, 2.60241242, 1151.29271414, 1078.37449083, 881.88201017, 1338.80597694, 743.46483872, 1642.07773473, 4691.73373792, 4394.57830192, 3593.83459059, 5455.88545239, 3029.75865647, 6691.77474475
8.81386, -0.65693063, 2.0008518, 3.3991405, 3.7547367, 2.5119713, 5.785401, 1.787368, 8.7008195, 1.63221947, 1.71547242, 1.40314106, 2.12941706, 1.18358918, 2.61140406, 1027.6503807, 1080.06669221, 883.42190976, 1340.6875073, 745.19137319, 1644.148002, 4187.84864554, 4401.45395654, 3600.093298, 5463.52773958, 3036.7805447, 6700.18044324
8.81545, -1.589647, 1.8962291, 2.8490533, 3.753723, 2.5104211, 5.7852877, 1.7826105, 8.7030835, 1.49783563, 1.71927355, 1.40600595, 2.13440265, 1.18479197, 2.61788428, 940.96937116, 1080.08096157, 883.28018624, 1340.87310776, 744.30927411, 1644.6056402, 3834.59114172, 4401.4917111, 3599.4990715, 5464.25877267, 3033.17178718, 6702.01434054
8.81704, -1.3375944, 1.7704607, 2.8638954, 3.7253498, 2.4913985, 5.7431151, 1.7695578, 8.6419926, 1.50527945, 1.71680942, 1.40397753, 2.13163242, 1.1832348, 2.6148423, 943.55705455, 1076.15076582, 880.05778563, 1336.17502579, 741.68921932, 1639.06635295, 3845.1185114, 4385.45524169, 3586.35067834, 5445.08813893, 3022.4806578, 6679.40994636
8.81863, -1.3867054, 1.7914674, 2.8487291, 3.7108908, 2.4810086, 5.7225953, 1.762881, 8.6146817, 1.50485162, 1.71754131, 1.40437225, 2.13287115, 1.18380345, 2.61690358, 941.19492117, 1074.219635, 878.35106832, 1333.98367845, 740.39844427, 1636.71708849, 3835.47471522, 4377.56532252, 3579.37897651, 5436.13289246, 3017.20658316, 6669.80544375
8.82021, -1.7674632, 1.9047733, 2.7688493, 3.7232788, 2.4890308, 5.7411277, 1.7671572, 8.6418718, 1.48711889, 1.72448258, 1.4099742, 2.1413844, 1.18804701, 2.62724117, 928.04210686, 1076.16980018, 879.89967478, 1336.33894517, 741.40517671, 1639.53967854, 3781.85807932, 4385.49223515, 3585.6731817, 5445.70574881, 3021.2951943, 6681.27699573
8.8218, -1.5507452, 1.9690714, 2.917586, 3.7457739, 2.503567, 5.7757458, 1.7813256, 8.6901657, 1.53019661, 1.73382868, 1.41747371, 2.15297723, 1.19565823, 2.64088464, 952.78366344, 1079.57606783, 882.59625044, 1340.56076466, 744.48186571, 1644.35846216, 3882.66419493, 4399.35266013, 3596.6452739, 5462.8846839, 3033.81889792, 6700.88286529
8.82338, -0.53335904, 1.9845111, 3.4521534, 3.7543208, 2.5103892, 5.7875678, 1.7850064, 8.7079552, 1.66846934, 1.73995845, 1.42279954, 2.16033565, 1.1997564, 2.64991095, 1036.55314218, 1080.96646099, 883.92834059, 1342.12997339, 745.36057648, 1646.28348919, 4224.01153589, 4404.99827297, 3602.05700571, 5469.25406869, 3037.38568273, 6708.69651227
8.82496, 0.62749585, 2.0092951, 4.2077858, 3.7676023, 2.5193833, 5.8071917, 1.7918504, 8.7350121, 1.84647218, 1.74722358, 1.42877249, 2.16919721, 1.20494391, 2.66040473, 1144.55698736, 1083.03660621, 885.6410381, 1344.60180686, 746.89832102, 1649.08243031, 4664.11164263, 4413.41383631, 3609.01966668, 5479.30160873, 3043.63801314, 6720.07130083
8.82654, 1.5119697, 2.1158779, 4.9680902, 3.7534523, 2.5088656, 5.786717, 1.7838371, 8.7084026, 2.01121497, 1.74815206, 1.42923109, 2.1706004, 1.20515069, 2.66276602, 1243.85410512, 1081.16046962, 883.92090676, 1342.42746696, 745.33635254, 1646.81175026, 5068.72759937, 4405.74814132, 3601.99341491, 5470.41580192, 3037.25889184, 6710.78716958
8.82811, 2.0754208, 2.2290437, 5.5466037, 3.7338497, 2.4957668, 5.7587995, 1.7757563, 8.6688776, 2.13021543, 1.74778647, 1.42893331, 2.1705807, 1.20531799, 2.66312403, 1314.47396218, 1078.49177003, 881.73975217, 1339.38181579, 743.75534762, 1643.31134972, 5356.48014999, 4394.85294063, 3593.08865435, 5457.97962981, 3030.80233661, 6696.49219253
8.82969, 2.529241, 2.2783981, 5.9964264, 3.7363516, 2.496629, 5.7622726, 1.7767975, 8.6739506, 2.22031294, 1.75263631, 1.43266596, 2.17653089, 1.208612, 2.67040054, 1366.93797643, 1079.01237205, 882.02229084, 1339.98351485, 744.08324056, 1644.03488154, 5570.24517482, 4396.9540408, 3594.22336226, 5460.40627786, 3032.12446496, 6699.40957385
8.83126, 2.9237452, 2.2912663, 6.35892, 3.7362481, 2.4985366, 5.7603003, 1.7766121, 8.6681365, 2.29200747, 1.75688042, 1.43670369, 2.18145828, 1.21149229, 2.67600684, 1407.85518703, 1079.1558224, 882.48871902, 1339.9508456, 744.15364347, 1643.72505651, 5736.95559505, 4397.51836003, 3596.10749797, 5460.24802236, 3032.39739981, 6698.11621717
8.83283, 3.2168844, 2.2972811, 6.6265186, 3.6930014, 2.4676522, 5.6981261, 1.7497867, 8.5818009, 2.34546327, 1.75095773, 1.43129087, 2.1749634, 1.20525372, 2.66916329, 1437.38392339, 1073.04962868, 877.14632221, 1332.89549605, 738.62266157, 1635.75889177, 5857.25708535, 4372.61572099, 3574.32097791, 5431.47273406, 3009.84500208, 6665.62370903
8.8344, 3.3260065, 2.2514734, 6.6753499, 3.6724419, 2.4535232, 5.6683342, 1.7429608, 8.5411382, 2.359879, 1.75037131, 1.43069745, 2.1746053, 1.205859, 2.66938117, 1442.88220223, 1070.21572003, 874.76005553, 1329.60176512, 737.28885467, 1632.1186729, 5879.63516609, 4361.04761224, 3564.58065423, 5418.02600586, 3004.39597273, 6650.75938255
8.83597, 3.1392274, 2.210161, 6.4541511, 3.6593432, 2.443821, 5.6494865, 1.7338241, 8.5138106, 2.32618549, 1.75156537, 1.43139493, 2.17635263, 1.20566678, 2.67169434, 1418.98311808, 1068.46238044, 873.15704117, 1327.58443482, 735.46190439, 1629.74499726, 5782.22156007, 4353.88281481, 3558.03208965, 5409.78059851, 2996.93747302, 6641.0562187
8.83753, 2.5050954, 2.218169, 5.8879211, 3.6177306, 2.4150326, 5.5884026, 1.7129082, 8.4268372, 2.22728744, 1.74587597, 1.42645073, 2.169897, 1.20133, 2.66457273, 1355.50796117, 1062.52508842, 868.12563463, 1320.58063595, 731.11909374, 1621.63602472, 5523.54100202, 4329.66906845, 3537.51337148, 5381.21611828, 2979.22727665, 6607.98263785
8.8391, 1.2051375, 2.1759912, 4.7707585, 3.6328109, 2.4261378, 5.6100727, 1.7199745, 8.4580145, 2.00988732, 1.75387803, 1.43329546, 2.17952692, 1.20681027, 2.67616081, 1220.33380172, 1064.89385384, 870.24724412, 1323.3330806, 732.73329919, 1624.8719335, 4972.69870208, 4339.30149062, 3546.14232206, 5392.40712913, 2985.79119969, 6621.13803894
8.84066, 0.31861786, 2.1104675, 4.0542114, 3.6182423, 2.4160397, 5.5893295, 1.7158764, 8.4292573, 1.85742968, 1.75472074, 1.43387476, 2.18091652, 1.20837627, 2.67826683, 1125.1270717, 1062.9117363, 868.56117485, 1321.07731621, 731.96679418, 1622.344327, 4584.72284212, 4331.20474935, 3539.25557234, 5383.19048591, 2982.65410667, 6610.80804189
8.84222, -0.24040336, 2.0001892, 3.5918396, 3.6253782, 2.4206647, 5.6002882, 1.7166247, 8.4455098, 1.75268657, 1.76085036, 1.43884201, 2.18852232, 1.21166753, 2.68756345, 1059.18133613, 1064.11486929, 869.51918932, 1322.56504691, 732.23339336, 1624.144955, 4315.98411598, 4336.08742595, 3543.1430687, 5389.22801986, 2983.72675871, 6618.1149428
8.84378, 0.00650537, 1.8941245, 3.6313115, 3.6104717, 2.4104584, 5.5781102, 1.7095463, 8.4136139, 1.76672767, 1.76165083, 1.43942049, 2.18968379, 1.2122112, 2.68923744, 1065.14098648, 1062.08021023, 867.81102741, 1320.13665239, 730.82900931, 1621.31213508, 4340.24874018, 4327.77665392, 3536.16635379, 5379.3080119, 2977.99045122, 6606.54133213
8.84533, 0.0125388, 1.8587335, 3.604428, 3.6523332, 2.4373976, 5.6412648, 1.7333085, 8.5047784, 1.76460121, 1.77628885, 1.45108076, 2.20758095, 1.22367568, 2.71056543, 1061.3451132, 1068.37481749, 872.77367186, 1327.78173504, 735.99757029, 1630.30908359, 4324.76152013, 4353.40610921, 3556.37195186, 5410.43557219, 2999.03766579, 6643.17186084
8.84689, -0.07618123, 1.8607508, 3.5564556, 3.6784709, 2.4572491, 5.6781323, 1.7430981, 8.5554159, 1.75727698, 1.7871672, 1.46068347, 2.22041564, 1.23024735, 2.72553703, 1054.41280545, 1072.34773398, 876.44883556, 1332.30828844, 738.1810477, 1635.39452429, 4296.49404102, 4369.57482416, 3571.33105724, 5428.85537099, 3007.92104974, 6663.86332947
8.84844, -0.30750439, 1.8791626, 3.443474, 3.7008841, 2.4731926, 5.7096649, 1.7576547, 8.5997982, 1.7335308, 1.79715651, 1.46913643, 2.23222758, 1.2385112, 2.73953775, 1037.68017626, 1075.76610941, 879.41543773, 1336.19679627, 741.36468737, 1639.86934025, 4228.29302262, 4383.48388884, 3583.40290625, 5444.6752668, 3020.87984965, 6682.0666406
8.84999, -0.48744239, 1.895095, 3.3480084, 3.6987966, 2.4695391, 5.709375, 1.7563007, 8.6023023, 1.7136956, 1.80123608, 1.47179853, 2.23786919, 1.24119452, 2.74693108, 1023.34375547, 1075.61908446, 878.89344959, 1336.35720298, 741.18686024, 1640.34660653, 4169.85653565, 4382.86474631, 3581.25954778, 5445.30397242, 3020.14143029, 6683.98080452
8.85154, -0.42075979, 1.8297351, 3.3318898, 3.7140149, 2.4811992, 5.730676, 1.7621664, 8.6306999, 1.71340305, 1.80898949, 1.47858072, 2.24707284, 1.24605634, 2.75763784, 1021.02591577, 1077.98637549, 881.09404756, 1339.04255314, 742.53154595, 1643.290933, 4160.39290389, 4392.49072703, 3590.20997069, 5456.22109102, 3025.60682054, 6695.9475084
8.85309, -0.51957483, 1.7865242, 3.2403321, 3.7441532, 2.5021124, 5.7749744, 1.7771473, 8.6936595, 1.69350418, 1.82040625, 1.48814387, 2.2608229, 1.25416081, 2.77391293, 1007.04622936, 1082.50883952, 884.9282382, 1344.4036343, 745.78966237, 1649.51382311, 4103.41082614, 4410.89829045, 3605.81670148, 5478.04089514, 3038.86880798, 6721.27324678
8.85464, -0.74385621, 1.7438849, 3.0813365, 3.7478487, 2.5056389, 5.7797736, 1.7793764, 8.7000085, 1.65517068, 1.82542605, 1.49256228, 2.26688053, 1.25778709, 2.78120536, 982.17171692, 1083.20058206, 885.68053693, 1345.15792031, 746.3658718, 1650.3562343, 4002.03632033, 4413.69670591, 3608.8655537, 5481.08926465, 3041.20275075, 6724.67500067
8.85618, -1.0826462, 1.6802299, 2.8737482, 3.7657127, 2.5178133, 5.8065746, 1.7907061, 8.7409175, 1.60205479, 1.83390401, 1.49956319, 2.27726208, 1.26463491, 2.79403292, 948.6478781, 1085.9361108, 887.95804259, 1348.46813566, 748.8465616, 1654.47113329, 3865.41976448, 4424.82295331, 3618.12917849, 5494.55230298, 3051.29686851, 6741.41118746
8.85772, -2.215469, 1.7251257, 2.4220348, 3.770109, 2.5208379, 5.8123017, 1.7900755, 8.7471485, 1.47410164, 1.83913747, 1.50386793, 2.28355414, 1.26728097, 2.8013701, 871.03120693, 1086.72705383, 888.61979914, 1349.3282102, 748.82304251, 1655.30022993, 3549.14186009, 4428.02559374, 3620.80910736, 5498.0317533, 3051.18712719, 6744.75873003
8.85926, -3.0467803, 1.5826809, 2.0899092, 3.792246, 2.5360488, 5.8454306, 1.8016885, 8.795089, 1.37242828, 1.84873303, 1.51183625, 2.29527224, 1.27428275, 2.81543866, 809.22649707, 1090.07062572, 891.42577845, 1353.36406326, 751.35683086, 1660.07039698, 3297.29464617, 4441.62919915, 3632.2259063, 5514.45126457, 3061.49744816, 6764.16460906
8.8608, -2.8246064, 1.5259928, 2.1078982, 3.77043, 2.5215898, 5.81263, 1.7924646, 8.7469353, 1.38147809, 1.84762839, 1.51097196, 2.29406397, 1.27392681, 2.81414935, 812.81943781, 1087.08800932, 889.00966777, 1349.75704781, 749.53955752, 1655.75936984, 3311.91941818, 4429.45594045, 3622.36462941, 5499.72892933, 3054.07880245, 6746.56799984
8.86234, -2.4773223, 1.6036822, 2.240452, 3.7259473, 2.4888866, 5.7495404, 1.7682108, 8.660271, 1.42752856, 1.84092178, 1.50459473, 2.28682824, 1.26818906, 2.80661424, 838.10799382, 1080.81288856, 883.3538694, 1342.60643988, 744.55910767, 1647.77497223, 3414.94474074, 4403.86718263, 3599.30304059, 5470.56803484, 3033.77157557, 6714.0040625
8.86387, -2.2437092, 1.6351634, 2.3596329, 3.7510884, 2.5070059, 5.7864196, 1.7821113, 8.7122429, 1.46836858, 1.85136271, 1.51352828, 2.29941746, 1.27608697, 2.82148568, 860.23456461, 1084.60928215, 886.69109179, 1347.09935711, 747.58758283, 1652.94976428, 3505.08548914, 4419.31586177, 3612.88444689, 5488.84990591, 3046.09753692, 6735.05863564
8.86541, -1.5782001, 1.7298402, 2.6836855, 3.7367279, 2.4969763, 5.7657659, 1.7747654, 8.6846446, 1.56958809, 1.85210508, 1.51400425, 2.30063852, 1.27641048, 2.82355278, 917.53662775, 1082.68803579, 885.04389453, 1344.8879518, 746.15332217, 1650.56877737, 3738.54963492, 4411.46744285, 3606.1563416, 5479.81433018, 3040.23964365, 6725.32639401
8.86694, -0.74828213, 1.8400542, 3.1594886, 3.7074481, 2.4763821, 5.7225184, 1.7570533, 8.6214997, 1.70699957, 1.84910918, 1.5112414, 2.29730477, 1.27296799, 2.81978778, 995.70007327, 1078.59321206, 881.51350628, 1340.02759439, 742.52761635, 1644.79414538, 4057.01213051, 4394.76290368, 3591.7552727, 5459.9857443, 3025.45277202, 6701.76690665
8.86847, 0.05987312, 1.8996479, 3.6816345, 3.715752, 2.4823091, 5.734974, 1.7600174, 8.6397847, 1.84695007, 1.85548812, 1.516571, 2.30515719, 1.27700706, 2.82934742, 1074.98657036, 1079.95600411, 882.69493157, 1341.67840566, 743.2607237, 1646.77461324, 4380.04760938, 4400.29563574, 3596.55267466, 5466.68717109, 3028.42607129, 6709.8058774
8.87, 0.69109299, 1.9468659, 4.1319552, 3.6944666, 2.4672773, 5.7053092, 1.7540269, 8.6004004, 1.96122374, 1.85449306, 1.51550831, 2.30456485, 1.27781348, 2.82949334, 1138.99832057, 1077.01351717, 880.1450751, 1338.39675406, 742.10166572, 1643.25369318, 4640.84325464, 4388.28646721, 3586.14693377, 5453.29122611, 3023.68971702, 6695.42937857
8.87153, 0.92645454, 1.9066341, 4.2696707, 3.7228532, 2.4878128, 5.7445517, 1.7649142, 8.6534117, 1.99832359, 1.86597826, 1.52537798, 2.31791067, 1.2847849, 2.84486923, 1157.99069267, 1081.299081, 883.92766619, 1343.18535934, 744.50852815, 1648.54786562, 4718.20610662, 4405.72792106, 3601.5426884, 5472.77746257, 3033.48265764, 6716.96988227
8.87305, 1.1914312, 1.9041857, 4.4570603, 3.6833546, 2.4587404, 5.6893348, 1.7481795, 8.5775256, 2.04649299, 1.86040617, 1.51999565, 2.31215397, 1.28167826, 2.83901062, 1183.29856627, 1075.70168482, 878.87360593, 1336.90586688, 741.07659094, 1641.5385829, 4821.30063186, 4382.90162818, 3580.93383393, 5447.16716851, 3019.48564632, 6688.38045828
8.87457, 0.5893176, 1.9071399, 4.0296812, 3.6765662, 2.4552882, 5.6777551, 1.7408392, 8.5588758, 1.95048907, 1.86307085, 1.52250741, 2.3152426, 1.28199847, 2.84260515, 1125.29826978, 1074.86396084, 878.38223725, 1335.73601097, 739.62509026, 1639.98799391, 4584.96008547, 4379.46852859, 3578.91556909, 5442.37599889, 3013.55792337, 6682.03239501
8.8761, -1.0989115, 1.908521, 3.0540525, 3.7185061, 2.4837382, 5.739511, 1.7630265, 8.647618, 1.70208092, 1.8781324, 1.53495223, 2.33334739, 1.29321691, 2.86411336, 979.79045929, 1081.13320503, 883.5840455, 1343.17439202, 744.43087509, 1648.70595054, 3992.07906407, 4404.99210046, 3600.09360772, 5472.65828007, 3033.12497375, 6717.52255347
8.87762, -1.97631, 1.7998071, 2.5910362, 3.7094428, 2.4780141, 5.7257927, 1.7568085, 8.6270991, 1.57148635, 1.88030461, 1.53682975, 2.33610136, 1.29400539, 2.86751875, 902.59714651, 1079.96966077, 882.69182105, 1341.7605728, 743.22349095, 1646.984869, 3677.54432137, 4400.23138626, 3596.442008, 5466.87300554, 3028.19185639, 6710.47972595
8.87913, -2.2203691, 1.7330528, 2.4292959, 3.7165808, 2.4824278, 5.7367748, 1.761993, 8.6437942, 1.52526073, 1.88658193, 1.54185024, 2.34389299, 1.29899048, 2.8771075, 874.09631919, 1081.1622473, 883.60343579, 1343.23804419, 744.42538155, 1648.81257851, 3561.40442589, 4405.07061762, 3600.14007364, 5472.86816175, 3033.07517763, 6717.89628404
8.88065, -1.7138058, 1.6439433, 2.5503146, 3.7192407, 2.4843101, 5.7405048, 1.7639452, 8.649041, 1.56654381, 1.8917895, 1.54613912, 2.35028598, 1.30283138, 2.88489257, 895.73234288, 1081.70421048, 884.06516806, 1343.86740226, 744.94450636, 1649.54951053, 3649.54134298, 4407.25878488, 3602.00500339, 5475.40756236, 3035.17651875, 6720.86833066
8.88216, -1.4009023, 1.6359637, 2.6765352, 3.7547884, 2.5095363, 5.7927626, 1.78386, 8.7229433, 1.60868885, 1.90536554, 1.5576946, 2.36661949, 1.31330608, 2.90413698, 917.76133981, 1087.01619228, 888.66897961, 1350.16282147, 749.24467206, 1656.81800101, 3739.2786718, 4428.8817663, 3620.74628515, 5501.03259179, 3052.6831984, 6750.45237309
8.88368, -1.3898147, 1.6651043, 2.6931253, 3.7523264, 2.5078406, 5.7886517, 1.7788702, 8.7169179, 1.61757974, 1.90935957, 1.56094422, 2.37151638, 1.31464819, 2.9101736, 920.73338315, 1086.81572679, 888.49619915, 1349.87737831, 748.30343654, 1656.48339824, 3751.37076733, 4428.04488415, 3620.02587216, 5499.84461202, 3048.83442729, 6749.05842496
8.88519, -1.5401156, 1.640111, 2.614067, 3.7429724, 2.5013362, 5.7752669, 1.7744746, 8.6981027, 1.59751804, 1.9115943, 1.56269221, 2.37450694, 1.31620128, 2.91406799, 907.24776061, 1085.61506146, 887.46979703, 1348.50815579, 747.48492981, 1654.93070265, 3696.40921242, 4423.13300572, 3615.82764481, 5494.24113955, 3045.48580956, 6742.70178533
8.8867, -1.6575858, 1.5771027, 2.5250036, 3.7393392, 2.4990599, 5.7698254, 1.775088, 8.6909188, 1.57388687, 1.91531382, 1.56578037, 2.37916108, 1.31963084, 2.91994962, 891.78569963, 1085.24285247, 887.19244727, 1348.06501696, 747.72077439, 1654.48315276, 3633.39555678, 4421.5965336, 3614.68130433, 5492.41083919, 3046.43294965, 6740.84787244
8.8882, -2.4677536, 1.6074993, 2.2409638, 3.729916, 2.4926306, 5.7558651, 1.7706224, 8.6717054, 1.48632281, 1.9175436, 1.56756184, 2.38205084, 1.32116999, 2.92380214, 840.24993251, 1084.0282281, 886.17608734, 1346.62405824, 746.88552516, 1652.88760682, 3423.40840732, 4416.62796538, 3610.52414331, 5486.51531417, 3043.01623507, 6734.31691046
8.88971, -3.1135095, 1.5079354, 2.0056247, 3.7303755, 2.491186, 5.7577741, 1.7709191, 8.6739394, 1.40956781, 1.92237192, 1.57095671, 2.38829764, 1.32452604, 2.93136117, 795.0197016, 1084.24975202, 886.04572333, 1347.03961276, 747.05472583, 1653.33647968, 3239.11340507, 4417.51053353, 3609.97667623, 5488.18357335, 3043.69183791, 6736.11527315
8.89121, -3.0754531, 1.485737, 1.99185, 3.7171522, 2.4838389, 5.7370316, 1.7626192, 8.6453218, 1.40816328, 1.9236669, 1.57248464, 2.38983723, 1.32465856, 2.93369717, 792.39726724, 1082.47986288, 884.86367358, 1344.80177958, 745.40774759, 1650.84095983, 3228.41442344, 4410.27972569, 3605.14449591, 5479.04143711, 3036.96797445, 6725.91764997
8.89272, -2.9705477, 1.4867249, 2.0131008, 3.7410782, 2.4999362, 5.7730161, 1.7753093, 8.6960185, 1.41916666, 1.93463497, 1.5814851, 2.40326701, 1.33271613, 2.94958468, 796.72682716, 1086.11315357, 887.85315603, 1349.2053806, 748.19309222, 1655.91068171, 3246.03937881, 4425.06257618, 3617.30797661, 5496.95786086, 3048.30232586, 6746.54234976
8.89422, -2.3915599, 1.4859809, 2.1914575, 3.7167682, 2.4831887, 5.7368888, 1.7611549, 8.6441715, 1.48436698, 1.93311414, 1.58008198, 2.40166802, 1.33067972, 2.94806087, 831.39008181, 1082.73219647, 884.99980411, 1345.16800456, 745.31024428, 1651.20121787, 3387.24981576, 4411.26796344, 3605.66656856, 5480.48404151, 3036.54330603, 6727.32468594
8.89572, -2.091745, 1.6016951, 2.3742539, 3.6722352, 2.4521055, 5.6724279, 1.7393765, 8.553735, 1.54888009, 1.92628021, 1.5740691, 2.39408028, 1.32571759, 2.93989699, 865.49296719, 1076.37897933, 879.56823947, 1337.77925004, 740.79281649, 1642.77414456, 3526.17592626, 4385.36393514, 3583.52114818, 5450.35623046, 3018.12480849, 6692.9609603
8.89721, -1.8527943, 1.780031, 2.585807, 3.6236628, 2.4186394, 5.6008751, 1.714438, 8.4528473, 1.6204285, 1.91825221, 1.56717459, 2.38484283, 1.31944931, 2.92976867, 903.35670677, 1069.387513, 873.66870906, 1329.50251684, 735.56678796, 1633.2878509, 3680.4232225, 4356.85992832, 3559.469456, 5416.61106923, 2996.81960384, 6654.28229008
8.89871, -1.4663045, 1.8256187, 2.8097318, 3.6595289, 2.4422684, 5.6540588, 1.735275, 8.5285591, 1.69338034, 1.9325675, 1.57876968, 2.40216172, 1.33077991, 2.95025743, 941.79274029, 1074.81939749, 878.05071353, 1335.989563, 740.12838442, 1640.819228, 3837.00062191, 4378.97057406, 3577.30633264, 5443.01581948, 3015.39070097, 6684.93621676
8.9002, -0.34574692, 1.9144266, 3.4598505, 3.6381202, 2.4284216, 5.6228659, 1.7230534, 8.4844109, 1.88374023, 1.93166081, 1.57817221, 2.40143707, 1.32935727, 2.94987215, 1045.23239889, 1071.82212616, 875.68163142, 1332.4872416, 737.62149653, 1636.7978389, 4258.4097572, 4366.73968859, 3567.63836195, 5428.72252811, 3005.16380975, 6668.52261287
8.9017, 0.72877333, 2.0097183, 4.2436846, 3.6235765, 2.4186126, 5.6012077, 1.7165971, 8.4547945, 2.09087534, 1.9320809, 1.57848241, 2.4021351, 1.32981362, 2.9512644, 1157.75713421, 1069.829659, 874.03549924, 1330.10753911, 736.34290023, 1634.17079437, 4716.82855472, 4358.60245223, 3560.91573858, 5419.00285988, 2999.94110614, 6657.7896507
8.90319, 1.5661498, 2.1151634, 4.9823867, 3.6135124, 2.4107857, 5.5869718, 1.709519, 8.4336547, 2.27058298, 1.9336748, 1.57942121, 2.40440102, 1.33001221, 2.95410938, 1254.65972821, 1068.4938264, 872.74334511, 1328.6037753, 734.92700949, 1632.35701665, 5111.59733868, 4353.14059793, 3555.63541245, 5412.85208195, 2994.15918228, 6650.37029123
8.90468, 2.2752123, 2.2034479, 5.6662562, 3.5865123, 2.3917859, 5.5475223, 1.6967769, 8.3778839, 2.42679517, 1.93072838, 1.57668947, 2.40123434, 1.3279979, 2.95088433, 1338.18663947, 1064.64482691, 869.42022052, 1324.0918556, 732.28638132, 1627.18058871, 5451.8690692, 4337.43995816, 3542.08080443, 5394.44590119, 2983.38763396, 6629.25130165
8.90616, 2.7730851, 2.2473981, 6.1691724, 3.5884642, 2.3937755, 5.5503491, 1.6958758, 8.3820016, 2.53783052, 1.93554589, 1.58085076, 2.40718414, 1.33059591, 2.95816935, 1396.50658606, 1065.08395844, 869.9038313, 1324.61504857, 732.19465831, 1627.80884677, 5689.44336785, 4339.20965644, 3544.0352613, 5396.55335553, 2983.00064194, 6631.78128898
8.90765, 3.0251001, 2.266541, 6.4248885, 3.5955023, 2.3968533, 5.5616859, 1.7027274, 8.3994088, 2.59571474, 1.94179756, 1.58542204, 2.41505705, 1.33627772, 2.96789495, 1425.3571882, 1066.27861238, 870.58592106, 1326.15455633, 733.77595281, 1629.72854418, 5806.95618975, 4344.05722256, 3546.79819545, 5402.80111763, 2989.42948919, 6639.57240722
8.90913, 3.0477636, 2.3078523, 6.493013, 3.5974105, 2.3988682, 5.563987, 1.702593, 8.4021911, 2.61529158, 1.94666839, 1.58964509, 2.42097348, 1.33922146, 2.97504306, 1433.09516924, 1066.71129778, 871.07407727, 1326.61513936, 733.85003219, 1630.22734398, 5838.45492978, 4345.80059221, 3548.7711143, 5404.6534149, 2989.71794066, 6641.57487751
8.91062, 2.5849382, 2.3378771, 6.1097404, 3.6186914, 2.4135819, 5.595465, 1.7130821, 8.4478882, 2.54268269, 1.9568456, 1.59812891, 2.43331806, 1.34638689, 2.98988763, 1390.35174803, 1070.01307002, 873.8649662, 1330.5506154, 736.21116082, 1634.88567028, 5664.29200086, 4359.23246181, 3560.12523081, 5420.66223042, 2999.32372876, 6660.52302063
8.9121, 2.4455017, 2.3290034, 5.9835272, 3.6195955, 2.4137299, 5.5970687, 1.7145128, 8.4505077, 2.52197664, 1.96151866, 1.60179436, 2.43917378, 1.34999696, 2.99711789, 1376.10939779, 1070.29709281, 874.01454713, 1330.92825418, 736.62201098, 1635.36887142, 5606.24361397, 4360.37007758, 3560.71870538, 5422.17649094, 3000.98411623, 6662.46179744
8.91358, 2.5358763, 2.2718053, 6.0011631, 3.6298843, 2.4220078, 5.611902, 1.7171002, 8.4703868, 2.53143182, 1.96876968, 1.60818605, 2.44795573, 1.35408629, 3.00746195, 1378.32957764, 1071.96782909, 875.63503425, 1332.87800053, 737.28123423, 1637.52139176, 5615.26346789, 4367.15709151, 3567.30458289, 5430.09543216, 3003.65634411, 6671.20128468
8.91505, 2.593145, 2.2545916, 6.0252926, 3.6183839, 2.413314, 5.5959462, 1.7129036, 8.4487147, 2.54226886, 1.97010661, 1.60893805, 2.45001742, 1.35549796, 3.01042442, 1381.29064653, 1070.41779705, 874.18412627, 1331.16768183, 736.48254968, 1635.6535571, 5627.30173823, 4360.82293403, 3561.37780678, 5423.10355077, 3000.3891957, 6663.56217508
8.91653, 2.1372757, 2.2131368, 5.5903831, 3.6686198, 2.4486221, 5.6687013, 1.7387259, 8.5510536, 2.45441669, 1.98828604, 1.62438284, 2.4715494, 1.36880969, 3.03554953, 1330.69294432, 1077.97433679, 880.6796302, 1339.98166403, 742.11742782, 1645.76144247, 5421.14522121, 4391.58819426, 3587.82406493, 5458.98678239, 3023.33183968, 6704.7111185
8.918, 1.7433482, 2.1728943, 5.2270869, 3.7123802, 2.478907, 5.7327877, 1.7604751, 8.6423675, 2.37875812, 2.00468734, 1.63813821, 2.49116993, 1.38049668, 3.05869933, 1286.90830146, 1084.53598395, 886.23288099, 1347.7230985, 746.8487968, 1654.75654382, 5242.74647469, 4418.30020064, 3610.43153369, 5490.50038413, 3042.59354928, 6741.32650069
8.91948, 1.1927984, 2.1541431, 4.7774072, 3.7377924, 2.4969163, 5.7692158, 1.7715702, 8.6952732, 2.2794015, 2.01619386, 1.64788421, 2.50485789, 1.38804608, 3.07515008, 1230.4811791, 1088.39473878, 889.57145307, 1352.18849844, 749.30396135, 1660.04729505, 5012.84507809, 4434.00053733, 3624.01632459, 5508.66731991, 3052.5819805, 6762.8502197
8.92095, 0.93771575, 2.1547349, 4.5754208, 3.70008, 2.4705581, 5.7143722, 1.753262, 8.6168539, 2.23584828, 2.01063097, 1.64295, 2.49868248, 1.38404503, 3.0683237, 1204.35653599, 1083.04152894, 884.9874023, 1345.9341576, 745.5262899, 1652.77569446, 4906.3942956, 4412.17249268, 3605.32534392, 5483.16339537, 3037.17863164, 6733.19652183
8.92242, 0.45328599, 2.0967148, 4.1824875, 3.7256848, 2.4884032, 5.7518054, 1.7657253, 8.6699259, 2.1426483, 2.02225827, 1.65269967, 2.51267117, 1.39217918, 3.08490119, 1151.64228611, 1086.93439577, 888.30202615, 1350.5241954, 748.27605344, 1658.08950327, 4691.62227964, 4428.01179602, 3618.81256637, 5501.83809745, 3048.36722827, 6754.81418928
8.92388, 0.48384914, 2.0300051, 4.1452543, 3.7454702, 2.501541, 5.7818023, 1.7774363, 8.7125201, 2.13802955, 2.03231624, 1.66089404, 2.52504855, 1.40002289, 3.09963111, 1146.6640437, 1089.96807624, 890.76761196, 1354.2293562, 750.85768111, 1662.38840742, 4671.32095618, 4440.35089796, 3628.84092835, 5516.90794338, 3058.8708525, 6772.297298
8.92535, 0.38651561, 2.0593268, 4.0924463, 3.7482292, 2.5033691, 5.7858462, 1.7790456, 8.7180946, 2.12934364, 2.03782708, 1.66539288, 2.53184843, 1.40393758, 3.10788577, 1139.49613926, 1090.52200454, 891.2177078, 1354.89239744, 751.30261999, 1663.15280266, 4642.09937636, 4442.58768659, 3630.65834365, 5519.58443426, 3060.66980268, 6775.38108467
8.92681, 0.12871767, 2.087343, 3.9481315, 3.7471825, 2.5035439, 5.7829794, 1.7798427, 8.7127059, 2.09635113, 2.04230521, 1.66934395, 2.53713774, 1.40753445, 3.11418744, 1119.37996549, 1090.52128756, 891.37270376, 1354.74497158, 751.57536409, 1662.86982431, 4560.12953302, 4442.56506559, 3631.27366639, 5518.95937491, 3061.76733526, 6774.19824293
8.92828, 0.31781123, 2.0150154, 4.0223007, 3.7878484, 2.5307042, 5.8436185, 1.7994159, 8.7990009, 2.12095377, 2.05821259, 1.68234332, 2.55643564, 1.4185992, 3.13697181, 1130.0034891, 1096.57618973, 896.32025376, 1362.01987456, 755.80244761, 1671.31841449, 4603.3870737, 4467.2115669, 3651.41268135, 5548.57108418, 3078.97387145, 6808.58568978
8.92974, 0.56293138, 2.0174053, 4.1944609, 3.8128558, 2.5492908, 5.8815787, 1.8107003, 8.8535998, 2.17097871, 2.06986814, 1.69249416, 2.57077723, 1.42639818, 3.15411434, 1154.09348063, 1100.34304565, 899.73082944, 1366.62659779, 758.27406, 1676.72892419, 4701.50355922, 4482.53701483, 3665.29034947, 5567.31315223, 3089.02896672, 6830.59660002
8.9312, 0.62937967, 2.0979051, 4.297837, 3.7686583, 2.5178989, 5.8180595, 1.7891185, 8.7645565, 2.20277866, 2.06271521, 1.68602898, 2.56291952, 1.42123353, 3.14565336, 1168.39124747, 1094.09921365, 894.29843104, 1359.41608389, 753.84642224, 1668.50801528, 4759.72813436, 4457.08132467, 3643.14386296, 5537.91462819, 3070.9781785, 6797.07637312
8.93266, 0.85841739, 2.0886053, 4.4520804, 3.743747, 2.5005964, 5.778952, 1.7746868, 8.709904, 2.2472981, 2.0607838, 1.6842284, 2.56037589, 1.41886163, 3.14330027, 1189.33788514, 1090.62889499, 891.34442931, 1355.02808716, 750.90433809, 1663.52923624, 4845.03786519, 4442.92438597, 3631.09387574, 5520.0145162, 3058.97928302, 6776.76397943
8.93411, 0.88144459, 2.0610851, 4.4452515, 3.7572275, 2.5097222, 5.8005993, 1.7824306, 8.7400606, 2.25091171, 2.06939807, 1.69130962, 2.57126433, 1.42533388, 3.1562218, 1188.58967724, 1092.74173845, 893.09284841, 1357.75127245, 752.64486026, 1666.6369554, 4841.96848774, 4451.51187508, 3638.20039113, 5531.08360378, 3066.05615514, 6789.39399618
8.93557, 0.90644351, 2.0250414, 4.4257588, 3.7537092, 2.5071237, 5.7953324, 1.7797734, 8.7333877, 2.25137248, 2.07340334, 1.69449918, 2.5762776, 1.42769631, 3.16260426, 1186.14591875, 1092.38206329, 892.75466711, 1357.32367223, 752.18835207, 1666.23256528, 4831.99182921, 4450.02686495, 3636.80655879, 5529.31708496, 3064.18284108, 6787.71642994
8.93702, 0.48305964, 2.029843, 4.1277828, 3.7689379, 2.5181489, 5.815736, 1.7876339, 8.7625574, 2.1794802, 2.08259106, 1.70229653, 2.58700252, 1.43427953, 3.17548414, 1145.67841715, 1094.74710162, 894.83923227, 1359.89900225, 753.95183772, 1669.24372044, 4667.11910337, 4459.64158425, 3645.28231729, 5539.78369239, 3071.35315825, 6799.9528831
8.93847, -0.11073012, 2.0016593, 3.7308726, 3.792184, 2.5334428, 5.8502144, 1.8024444, 8.8087917, 2.07704431, 2.09404135, 1.71157567, 2.6009167, 1.44368183, 3.19152847, 1089.35543496, 1098.26993664, 897.67668697, 1364.11280644, 757.17337359, 1673.87323499, 4437.65806868, 4473.97267183, 3656.82500416, 5556.92477204, 3084.46299788, 6818.78184915
8.93992, -0.34365101, 1.9604488, 3.5560771, 3.7907375, 2.5330275, 5.848928, 1.7965834, 8.8099565, 2.03271851, 2.09871523, 1.71558251, 2.60693256, 1.44482534, 3.19947367, 1063.67775656, 1098.21241508, 897.72732746, 1364.15158157, 756.04593821, 1674.21556523, 4333.03689214, 4473.71854922, 3657.01511099, 5557.05813432, 3079.85658458, 6820.14620009
8.94137, -0.43342277, 1.9168692, 3.4721688, 3.8060108, 2.5439402, 5.8707717, 1.8055517, 8.8410839, 2.01348451, 2.1080596, 1.72346047, 2.61815572, 1.45195395, 3.21292534, 1051.19920403, 1100.57493146, 899.78356711, 1366.88571315, 758.03554826, 1677.40280216, 4282.1848386, 4483.32273008, 3665.37525367, 5568.17133666, 3087.94785942, 6833.09958774
8.94282, -0.61255038, 1.9164031, 3.3681404, 3.8255445, 2.5566699, 5.8997586, 1.8177146, 8.8812392, 1.98794494, 2.11863376, 1.73199482, 2.63103351, 1.46040095, 3.22809303, 1035.47551308, 1103.54835807, 902.15688746, 1370.4457893, 760.68979071, 1681.44057577, 4218.11382689, 4495.41541928, 3675.02697356, 5582.6489954, 3098.74650211, 6849.51759085
8.94426, -0.81798256, 1.9348492, 3.2736473, 3.8387266, 2.5664437, 5.921069, 1.8231519, 8.9117393, 1.96464652, 2.12746327, 1.73953972, 2.64221736, 1.46615507, 3.24152755, 1020.98748059, 1105.60008721, 904.00398315, 1373.10748412, 761.93145044, 1684.55699698, 4159.07705687, 4503.75351725, 3682.53509189, 5593.46705262, 3103.79086393, 6862.18243643
8.94571, -0.56680621, 1.8811145, 3.3608798, 3.8369248, 2.565477, 5.9177348, 1.822616, 8.9064905, 1.99556921, 2.13221968, 1.74350969, 2.64800044, 1.46956193, 3.24858031, 1034.64444004, 1105.49372513, 903.95893289, 1372.91100848, 761.92500627, 1684.29415906, 4214.69111838, 4503.30026857, 3682.33524328, 5592.64188723, 3103.75084667, 6861.08131276
8.94715, -0.76459189, 1.8295533, 3.2341873, 3.9185287, 2.6225241, 6.0362351, 1.8629141, 9.0751842, 1.9624228, 2.16008834, 1.76713505, 2.68097688, 1.48938306, 3.28728774, 1015.09570018, 1117.34147667, 914.07987728, 1386.77970616, 770.40806291, 1700.40404269, 4135.03983684, 4551.54279203, 3723.54715511, 5649.11202841, 3138.29329607, 6926.67543952
8.94859, -1.1628558, 1.8080623, 3.012962, 3.9373678, 2.6347078, 6.0628505, 1.8736291, 9.1128271, 1.89881132, 2.17064088, 1.77562485, 2.69353991, 1.49736196, 3.30226217, 979.89832313, 1120.17836362, 916.3268575, 1390.02501847, 772.72684258, 1704.16151138, 3991.64407281, 4563.07886245, 3732.68387457, 5662.3069915, 3147.72507338, 6941.95105288
8.95003, -1.57176, 1.730922, 2.7729411, 3.9406422, 2.636196, 6.0693045, 1.8766272, 9.1214175, 1.82613588, 2.17693905, 1.78053951, 2.70166957, 1.50228306, 3.31202751, 940.18714541, 1120.79836455, 916.71182815, 1390.95618523, 773.45132896, 1705.19933207, 3829.86254805, 4565.58431084, 3734.23558823, 5666.07512751, 3150.66238885, 6946.14799911
8.95146, -2.2338337, 1.6614031, 2.4624133, 3.9454679, 2.6403507, 6.0772849, 1.8744915, 9.1342175, 1.72464255, 2.1830711, 1.78586831, 2.70940184, 1.50473617, 3.32165328, 886.10229441, 1121.63781873, 917.55941226, 1392.06073943, 773.11682494, 1706.62876485, 3609.53149695, 4568.98380744, 3737.67184646, 5670.54968298, 3149.28597753, 6951.94033377
8.9529, -3.4079643, 1.5868245, 2.0512374, 3.9602948, 2.6495256, 6.0994635, 1.8840396, 9.1649158, 1.57758728, 2.19204362, 1.79295543, 2.72039052, 1.51192569, 3.33464551, 808.85594586, 1123.89820322, 919.27887292, 1394.79068249, 775.19012657, 1709.72971127, 3294.85448403, 4578.1712472, 3744.65951819, 5681.6449925, 3157.71761037, 6964.54125663
8.95433, -4.2338907, 1.4655521, 1.7888298, 3.9448587, 2.6401822, 6.074394, 1.8761441, 9.130678, 1.47650295, 2.19263093, 1.79377001, 2.72082925, 1.51210833, 3.33581013, 755.45249992, 1121.85926272, 917.78213872, 1392.11185243, 773.66998434, 1706.76671907, 3077.30337682, 4569.84561947, 3738.54620239, 5670.70795955, 3151.5115187, 6952.4410715
8.95576, -4.3361823, 1.3882368, 1.7022921, 3.9708721, 2.6574153, 6.1147748, 1.8893165, 9.1865294, 1.44356229, 2.20476058, 1.80363312, 2.73595355, 1.52079559, 3.35346842, 737.05372124, 1125.70618122, 920.89860888, 1396.92257206, 776.48748442, 1712.21318089, 3002.34355776, 4585.495743, 3751.22453906, 5690.27923479, 3162.97459646, 6974.59637609
8.95719, -4.1160878, 1.286001, 1.7036566, 3.9918201, 2.6731089, 6.1421084, 1.9013156, 9.2262156, 1.44737989, 2.21552668, 1.81300846, 2.74821207, 1.52903917, 3.36824213, 737.4500288, 1128.82611265, 923.7403039, 1400.23298924, 779.05599276, 1716.14257803, 3003.94469565, 4598.18439347, 3762.7834805, 5703.7389605, 3173.42331774, 6990.57182575
8.95862, -4.2765111, 1.287555, 1.6867276, 3.9725264, 2.6600759, 6.1151597, 1.8916797, 9.1878588, 1.44341554, 2.21514571, 1.81265819, 2.74835484, 1.52859595, 3.36880644, 733.87741813, 1126.24906836, 921.61187704, 1397.34919914, 777.1857882, 1712.80611523, 2989.37880708, 4587.66684089, 3754.09699975, 5691.96704901, 3165.79127114, 6976.95033942
8.96005, -6.2811566, 1.6025988, 1.4979042, 3.9697148, 2.6573556, 6.1130823, 1.8883605, 9.185722, 1.36330409, 2.21937338, 1.81583154, 2.7541072, 1.53071089, 3.37603832, 691.67577611, 1126.0046916, 921.26672233, 1397.30324674, 776.61003955, 1712.8415742, 2817.46210189, 4586.65122404, 3752.67454138, 5691.75483445, 3163.43210208, 6977.06409352
8.96148, -5.8718252, 1.7121355, 1.6172133, 3.9975354, 2.6762305, 6.152396, 1.9039109, 9.2417458, 1.41977867, 2.23220026, 1.82641201, 2.76923069, 1.54049504, 3.39401693, 718.79279203, 1130.09829682, 924.65946422, 1401.98123825, 779.90799311, 1718.29240565, 2927.90727865, 4603.30580045, 3766.47791351, 5710.78496826, 3176.85195934, 6999.23663278
8.9629, -3.593415, 1.6879757, 2.1010028, 3.9906876, 2.6696913, 6.1416003, 1.8994796, 9.2272552, 1.62193761, 2.23534568, 1.82831638, 2.77307491, 1.54219093, 3.3990464, 819.39345606, 1129.28365266, 923.65481538, 1400.94133701, 779.10589872, 1717.17849784, 3337.67617336, 4599.96734482, 3762.36916088, 5706.52412003, 3173.57085956, 6994.668697
8.96432, -1.7469919, 1.8076954, 2.8140803, 3.9808923, 2.6632438, 6.1269922, 1.8953956, 9.2036657, 1.88138371, 2.23768707, 1.83026763, 2.77608527, 1.54404186, 3.40243279, 948.43276532, 1128.05044249, 922.66440908, 1399.46476928, 778.3738555, 1715.21562349, 3863.28151956, 4594.92394922, 3758.31844987, 5700.484608, 3170.57512269, 6986.64266205
8.96575, -0.42336228, 2.0234262, 3.6497402, 3.9598033, 2.648053, 6.0981518, 1.8838187, 9.163883, 2.14753351, 2.23689594, 1.82924683, 2.77592731, 1.54286713, 3.40289651, 1080.26136692, 1125.21283107, 920.15545652, 1396.35866628, 776.0995312, 1711.73936038, 4400.24378556, 4583.34521528, 3748.0821339, 5687.80735092, 3161.29711169, 6972.45195802
8.96716, 0.49460075, 2.2141414, 4.4165425, 3.9556424, 2.6473269, 6.093821, 1.8800838, 9.1580256, 2.36777571, 2.24082462, 1.83317169, 2.78127672, 1.54485584, 3.40957526, 1188.49626808, 1124.77363309, 920.15375277, 1396.05157179, 775.43467792, 1711.4237005, 4841.09747788, 4581.53630311, 3748.05889712, 5686.53173314, 3158.57522175, 6971.13586519
8.96858, 1.4299107, 2.3572091, 5.2614185, 3.9723436, 2.6582867, 6.1156003, 1.8910278, 9.1902605, 2.59031613, 2.250737, 1.84120546, 2.79267819, 1.55292436, 3.42345999, 1297.38005754, 1127.29919726, 922.18213251, 1398.73467359, 777.79429069, 1714.66666618, 5284.5902639, 4591.80355648, 3756.30463153, 5697.43583991, 3168.1727432, 6984.31482527
8.97, 2.4762504, 2.4744998, 6.2540583, 3.9656873, 2.6542758, 6.1077113, 1.8871781, 9.1789604, 2.83066806, 2.25406905, 1.8440853, 2.79735273, 1.55494283, 3.42929408, 1414.6726321, 1126.50784995, 921.61177076, 1398.02275232, 777.10809544, 1713.84577136, 5762.33032345, 4588.56006408, 3753.96493337, 5694.51102382, 3165.36380316, 6980.94049037
8.97141, 3.2731159, 2.5305918, 7.0338803, 3.9814478, 2.6637571, 6.1297112, 1.8924596, 9.2111317, 3.00891317, 2.26377198, 1.85165247, 2.80887346, 1.56072173, 3.44325085, 1500.48365832, 1128.89694118, 923.38133879, 1400.72793473, 778.30010981, 1717.07900928, 6111.83437994, 4598.27142955, 3761.15646509, 5705.50508896, 3170.2053819, 6994.07985141
8.97283, 3.965586, 2.5436668, 7.695425, 3.9925827, 2.6709683, 6.1431475, 1.9004865, 9.2291093, 3.15460143, 2.27224497, 1.85849997, 2.81853649, 1.56769143, 3.45468207, 1569.67345999, 1130.62860946, 924.7564672, 1402.45353638, 780.05532311, 1718.98823778, 6393.63318992, 4605.30472558, 3766.74116751, 5712.50881541, 3177.34084889, 7001.82587673
8.97424, 4.6835355, 2.5926912, 8.4431376, 3.9479771, 2.6417178, 6.0811496, 1.877371, 9.1418625, 3.31202585, 2.26479604, 1.85261423, 2.81083031, 1.56176914, 3.44634799, 1644.38599746, 1124.44741099, 919.80347845, 1395.54768325, 775.40195004, 1711.07552337, 6697.92496476, 4580.1073454, 3746.55019595, 5684.35493953, 3158.37284367, 6969.56522514
8.97565, 4.5547206, 2.6181873, 8.3529127, 3.9444759, 2.6403725, 6.0777894, 1.8773331, 9.1362994, 3.30201546, 2.269106, 1.8564905, 2.81665046, 1.56541972, 3.45338735, 1635.79791221, 1124.10099394, 919.69384239, 1395.35110948, 775.49918738, 1710.78659997, 6662.91484972, 4578.67634455, 3746.08728491, 5683.52946198, 3158.75513286, 6968.35798393
8.97706, 3.8241222, 2.6212177, 7.6660684, 3.9850294, 2.6649991, 6.1346281, 1.8934549, 9.2173002, 3.17080564, 2.2861201, 1.8695273, 2.83646479, 1.57583506, 3.4768435, 1567.31352463, 1130.01784329, 924.09808362, 1402.05049819, 778.9274677, 1718.58652563, 6383.93710068, 4602.75670491, 3764.01016643, 5710.79241756, 3172.70532133, 7000.09800798
8.97847, 3.0576938, 2.6371827, 6.9777187, 3.9686407, 2.6561463, 6.1130724, 1.8889246, 9.1877309, 3.03227088, 2.28682092, 1.87084265, 2.83818719, 1.57767875, 3.47948845, 1495.49559721, 1127.84469499, 922.68700954, 1399.77482945, 778.10054845, 1716.0602967, 6091.38375154, 4593.8850386, 3758.24620823, 5701.4983313, 3169.32329773, 6989.7777215
8.97987, 2.0137556, 2.5784074, 6.0066517, 3.9986995, 2.6755814, 6.1557853, 1.9029577, 9.2477139, 2.82002544, 2.30089175, 1.88211383, 2.85481871, 1.58727205, 3.49908099, 1387.72402526, 1132.26026447, 926.18121087, 1404.84566075, 781.0906688, 1721.88473119, 5652.38903067, 4611.85032633, 3772.46226297, 5722.12778481, 3181.48871674, 7013.47111494
8.98128, 2.3819251, 2.5059324, 6.237384, 3.9542398, 2.6462983, 6.0897544, 1.8827382, 9.1528558, 2.88055269, 2.29353876, 1.87626415, 2.84625935, 1.58259412, 3.48941716, 1414.31787056, 1126.1008583, 921.22387923, 1397.48024359, 777.03531127, 1713.26324551, 5760.68420398, 4586.74217552, 3752.25397337, 5692.10255502, 3164.95685783, 6978.32412437
8.98268, 1.9161395, 2.4231699, 5.7443249, 4.0113696, 2.6865547, 6.1752587, 1.9116469, 9.2760581, 2.77095473, 2.31556124, 1.89499372, 2.87301247, 1.59850416, 3.52120786, 1357.44983658, 1134.35928752, 928.32946581, 1407.44641713, 783.08360263, 1724.98777588, 5529.0299552, 4620.35967126, 3781.17944874, 5732.67106524, 3189.57841367, 7026.04901353
8.98408, 1.6875279, 2.3694282, 5.4993142, 4.0187098, 2.690962, 6.1861168, 1.9139523, 9.2929824, 2.71771874, 2.32323727, 1.9010959, 2.88243353, 1.60330371, 3.53287117, 1328.36394107, 1135.54966684, 929.21581705, 1408.8730739, 783.66123854, 1726.79335422, 5410.53666367, 4625.18810988, 3784.77320196, 5738.45704862, 3191.91731416, 7033.3727563
8.98548, 2.2179536, 2.3673811, 5.9313443, 3.9702689, 2.6556814, 6.1148635, 1.888279, 9.1907634, 2.82925524, 2.31475762, 1.89314355, 2.87269121, 1.59635193, 3.52185405, 1379.74209258, 1128.83718596, 923.2287759, 1400.92449827, 778.49249144, 1717.50155751, 5619.77971147, 4597.82762975, 3760.37113875, 5706.05703415, 3170.85079338, 6995.49608524
8.98688, 1.6909689, 2.35383, 5.4836499, 3.9997347, 2.6743478, 6.1577197, 1.9010808, 9.2518226, 2.72697274, 2.32895732, 1.90438556, 2.88972087, 1.60563277, 3.54208994, 1326.82839602, 1133.17110154, 926.59262876, 1406.01468136, 781.23229024, 1723.4295931, 5404.23526126, 4615.45987586, 3774.05591572, 5726.76477353, 3181.99633263, 7019.6108293
8.98827, 0.78530393, 2.3570474, 4.8059143, 4.0110088, 2.684018, 6.1730291, 1.9085625, 9.2727011, 2.55906826, 2.33787166, 1.91243451, 2.90030066, 1.61267574, 3.55465118, 1242.29877541, 1134.91896536, 928.3906503, 1407.94992235, 782.8728631, 1725.6041496, 5059.92022704, 4622.55903536, 3781.36300464, 5734.62232418, 3188.66468647, 7028.43753311
8.98967, 0.09168059, 2.3238039, 4.3136267, 4.0256258, 2.6953203, 6.19601, 1.9170452, 9.3061965, 2.4303887, 2.34785439, 1.92114281, 2.91279897, 1.62020749, 3.56977273, 1177.11232751, 1137.13841193, 930.46880976, 1410.75852595, 784.71653707, 1728.95120963, 4794.39299111, 4631.57874117, 3789.81090905, 5746.03683175, 3196.16010926, 7042.03954685
8.99106, -0.14493392, 2.2570464, 4.1137524, 4.054363, 2.7124267, 6.2383692, 1.9282522, 9.3672529, 2.37920413, 2.36196765, 1.93193111, 2.92986877, 1.62890047, 3.59020092, 1149.67181032, 1141.34285206, 933.54189708, 1415.76230575, 787.11234906, 1734.84600828, 4682.60717302, 4648.68337029, 3802.3111851, 5766.39234665, 3205.90441427, 7066.01857115
8.99245, 0.27097595, 2.3252522, 4.4247288, 4.0120159, 2.6842847, 6.175927, 1.9082371, 9.277973, 2.47354214, 2.35536007, 1.92659431, 2.92231524, 1.62439691, 3.58180995, 1192.49435606, 1135.5187935, 928.81087495, 1408.84780821, 783.12154313, 1726.79012289, 4857.00215486, 4624.94199564, 3783.02538555, 5738.20480202, 3189.63607934, 7033.17655571
8.99384, 0.72834019, 2.3835773, 4.8011781, 4.0169263, 2.6892903, 6.1818529, 1.913327, 9.285806, 2.58296476, 2.3626071, 1.93314048, 2.93091961, 1.63056897, 3.59214928, 1242.35331411, 1136.3657783, 929.80110362, 1409.71249111, 784.27038293, 1727.75046163, 5060.0546375, 4628.37170477, 3787.04216659, 5741.7017745, 3194.30144638, 7037.05752341
8.99523, 1.3082157, 2.449371, 5.3066429, 4.0615009, 2.7209897, 6.2495093, 1.9363103, 9.3840093, 2.72225232, 2.38156107, 1.94931442, 2.95421028, 1.64439415, 3.62003409, 1306.2893105, 1142.80654263, 935.39036056, 1417.59574346, 789.07251993, 1737.09534278, 5320.44030717, 4654.58451189, 3809.79047847, 5773.78492816, 3213.84643245, 7075.08819437
8.99662, 2.414654, 2.5237716, 6.28414, 4.0593679, 2.7162891, 6.2458384, 1.9314123, 9.3782407, 2.96975472, 2.38685953, 1.95247576, 2.96069061, 1.64639922, 3.62792535, 1421.70866137, 1142.65964532, 934.70739527, 1417.36940861, 788.17958126, 1736.79424293, 5790.51150437, 4653.9660351, 3806.9922992, 5772.83805714, 3210.19563066, 7073.83117071
8.998, 3.5218525, 2.5725309, 7.3228759, 4.0641535, 2.7211821, 6.2533993, 1.9358878, 9.3894605, 3.21377353, 2.3941948, 1.9590848, 2.96983631, 1.65239748, 3.63910639, 1534.92217037, 1143.48526654, 935.67348937, 1418.41593712, 789.19734111, 1738.06430949, 6251.59461965, 4657.30867527, 3810.91071899, 5777.07561469, 3214.32704977, 7078.97357633
8.99939, 4.2244805, 2.5769341, 7.9838358, 4.0917323, 2.7388468, 6.2935883, 1.9478797, 9.4465353, 3.36411037, 2.40834136, 1.97037236, 2.9868513, 1.66167277, 3.65932273, 1602.91167987, 1147.51243766, 938.83152727, 1423.1574813, 791.74414614, 1743.57274304, 6528.48121331, 4673.69068762, 3823.75652084, 5796.36233046, 3224.68595664, 7101.37809831
9.00077, 4.5535659, 2.4975774, 8.1764401, 3.9367829, 2.6343778, 6.061258, 1.8743611, 9.1107212, 3.41241067, 2.3678266, 1.93694902, 2.93805923, 1.63382596, 3.60209813, 1622.28584614, 1125.68267535, 920.84021663, 1396.77558307, 776.7332214, 1712.4646997, 6607.35322864, 4584.75494756, 3750.45901616, 5688.88009502, 3163.53050262, 6974.63963547
9.0021, 4.2446006, 2.4716801, 7.8540681, 3.962217, 2.6524142, 6.1033312, 1.8851352, 9.1700988, 3.35160694, 2.38053669, 1.94771954, 2.95453554, 1.64201455, 3.62153559, 1590.08377322, 1129.38444744, 924.04547891, 1401.70345313, 779.01160198, 1718.1444824, 6476.15747299, 4599.80263452, 3763.48978236, 5708.91448979, 3172.78994521, 6997.72830638
9.00343, 3.8012447, 2.436131, 7.3961454, 3.9590221, 2.6480288, 6.0968635, 1.8808786, 9.162314, 3.25941027, 2.38468089, 1.95028312, 2.95930375, 1.64367781, 3.6277629, 1543.13109601, 1129.00032203, 923.33958504, 1401.04904593, 778.18075358, 1717.52350167, 6284.88689258, 4598.2090206, 3760.59096368, 5706.2130414, 3169.38595227, 6995.15483245
9.00476, 2.4922724, 2.410234, 6.1821118, 3.959705, 2.649609, 6.0961523, 1.8850935, 9.1606499, 2.98634034, 2.39002415, 1.95506755, 2.9655058, 1.64906328, 3.63524777, 1410.89911819, 1129.1690105, 923.67338474, 1401.0558211, 779.10139617, 1717.47600213, 5746.29414473, 4598.86691387, 3761.92662818, 5706.20447448, 3173.11545045, 6994.91704796
9.00609, 0.75835828, 2.3260044, 4.7192978, 3.9460669, 2.6403688, 6.0784044, 1.8773666, 9.136269, 2.61485836, 2.39106674, 1.95587805, 2.96759255, 1.64924061, 3.63826154, 1232.80294067, 1127.29399072, 922.11962741, 1399.10324957, 777.5521267, 1715.29731983, 5020.91419952, 4591.20125232, 3755.57469745, 5698.21594403, 3166.78552996, 6985.9994533
9.00742, -0.74340972, 2.1835363, 3.6306999, 3.960643, 2.6523217, 6.0973954, 1.8877553, 9.1604948, 2.29851495, 2.40068404, 1.96455981, 2.97868333, 1.65739111, 3.65099822, 1081.37813837, 1129.44544409, 924.26287295, 1401.37571837, 779.74977469, 1717.67848182, 4404.1689447, 4599.93444764, 3764.27976242, 5707.43498477, 3175.7158948, 6995.65300813
9.00874, -1.0765602, 1.9511018, 3.2619629, 3.9729231, 2.6581256, 6.1162375, 1.8887436, 9.1907656, 2.18339001, 2.40961074, 1.97096794, 2.98974385, 1.66141571, 3.66494663, 1025.05968519, 1131.26597273, 925.33160053, 1403.62732862, 780.00277472, 1720.62207232, 4174.77241075, 4607.31998382, 3768.60868934, 5716.56922147, 3176.72630314, 7007.59737279
9.01006, -1.6008477, 1.8886026, 2.9489588, 4.0113186, 2.6861389, 6.1761541, 1.9102268, 9.275681, 2.08051045, 2.42649347, 1.98563665, 3.01088806, 1.67447248, 3.68984778, 974.70060723, 1136.79057108, 930.2530813, 1410.57423144, 784.47543921, 1728.66080986, 3969.6494218, 4629.79093243, 3788.62860957, 5744.82578618, 3194.92206181, 7040.29250975
9.01138, -2.2544871, 1.8923442, 2.6759147, 4.0219702, 2.6919012, 6.1891951, 1.9149725, 9.2933717, 1.98618427, 2.43502167, 1.99210839, 3.0206506, 1.6802143, 3.70143442, 928.53923534, 1138.37028581, 931.30875337, 1412.15124544, 785.49856811, 1730.41703043, 3781.62484039, 4636.19542021, 3792.90414639, 5751.21225348, 3199.06879989, 7047.40066703
9.0127, -1.9556457, 1.7951882, 2.7356353, 4.0314834, 2.7001614, 6.2042024, 1.9205492, 9.3161572, 2.01263267, 2.44324972, 1.99954085, 3.03094739, 1.68635163, 3.71410197, 938.90245066, 1139.78729327, 932.79505548, 1413.95097513, 786.6908369, 1732.64574806, 3823.80661128, 4641.93717295, 3798.93342233, 5758.5056711, 3203.90432581, 7056.43303178
9.01402, -1.9019734, 1.8466102, 2.7861651, 4.0355104, 2.7023227, 6.2112294, 1.922199, 9.3254212, 2.03561222, 2.44985771, 2.00475003, 3.03934786, 1.69079439, 3.72413875, 947.59344235, 1140.42796444, 933.22685412, 1414.84025339, 787.07804126, 1733.61577822, 3859.17753197, 4644.51713204, 3800.66803622, 5762.09107535, 3205.46107328, 7060.33913001
9.01534, -2.3543894, 1.8611785, 2.6379231, 4.0776153, 2.7305709, 6.2698554, 1.9419037, 9.4110999, 1.98510336, 2.468057, 2.01966244, 3.06041852, 1.703201, 3.74949045, 922.09770514, 1146.43385016, 938.15069468, 1421.59091111, 791.15161746, 1741.67078688, 3755.31970031, 4668.94733454, 3820.69683719, 5789.5473815, 3222.03085249, 7093.09933318
9.01665, -2.1365293, 1.8619542, 2.7251174, 4.0871155, 2.735592, 6.2839706, 1.9465598, 9.4313486, 2.02209728, 2.47638345, 2.02597975, 3.07062307, 1.70900492, 3.76180549, 937.27176449, 1147.8400689, 939.07134401, 1423.27885697, 792.14885851, 1743.65204862, 3817.09344389, 4674.64503643, 3824.42233551, 5796.38542375, 3226.07201984, 7101.12376728
9.01797, -1.5056546, 1.8872543, 3.0113252, 4.0729773, 2.7288414, 6.2673096, 1.9410994, 9.40572, 2.1303808, 2.47761833, 2.02799817, 3.07339928, 1.71041816, 3.76508195, 985.32389453, 1145.9249631, 937.97083144, 1421.4800209, 791.08668194, 1741.39065089, 4012.76322287, 4666.81623539, 3819.91635182, 5789.02306297, 3221.72593298, 7091.86938362
9.01928, -1.6715971, 1.9401563, 2.993681, 4.1234897, 2.7626877, 6.3381535, 1.9650943, 9.5074314, 2.12885998, 2.49848528, 2.04507969, 3.0976027, 1.72478925, 3.79381315, 982.49421684, 1153.08068982, 943.82861309, 1429.58051004, 796.0107634, 1750.88991992, 4001.21422907, 4695.92877421, 3843.74830076, 5821.97613007, 3241.75912529, 7130.51083765
9.02059, -1.4583562, 1.962611, 3.11081, 4.1304165, 2.7679417, 6.3509617, 1.9699217, 9.5253981, 2.17496025, 2.50617564, 2.0516017, 3.10766594, 1.73076882, 3.80588927, 1001.59245762, 1154.12068744, 944.78452579, 1431.11340314, 797.03755382, 1752.65271523, 4078.96640844, 4700.13474997, 3847.61717665, 5828.18236466, 3245.92041759, 7137.6451537
9.0219, -1.1387496, 1.9743124, 3.2786159, 4.1292291, 2.7681402, 6.3501095, 1.9700139, 9.524572, 2.23786791, 2.51144498, 2.05628458, 3.11443868, 1.73469778, 3.81427422, 1028.31610151, 1154.02669589, 944.87728135, 1431.1065613, 797.10587666, 1752.6859301, 4187.77172417, 4699.72254532, 3847.97082905, 5828.11801049, 3246.17833616, 7137.73572992
9.0232, -0.75673787, 2.0008014, 3.4917093, 4.1100507, 2.7519813, 6.3181243, 1.9567036, 9.4805576, 2.3146201, 2.51121715, 2.05486559, 3.11354224, 1.73269931, 3.81397305, 1061.27336739, 1151.41482142, 942.17367418, 1427.58609386, 794.45764389, 1748.73968792, 4321.96186762, 4689.05666052, 3836.93666269, 5813.74493133, 3235.37341822, 7121.62057375
9.02451, -0.85336948, 2.0312846, 3.4622969, 4.1026122, 2.7470137, 6.3091389, 1.954684, 9.4674225, 2.31007577, 2.51463123, 2.05766411, 3.11838056, 1.73573072, 3.81996998, 1056.85997208, 1150.4441226, 941.38160728, 1426.65952582, 794.0970363, 1747.63677745, 4303.96166201, 4685.07420921, 3833.68701067, 5809.93515327, 3233.88461143, 7117.08446528
9.02581, -0.95183851, 2.0396559, 3.4186728, 4.0911459, 2.7398024, 6.2917188, 1.9499101, 9.441124, 2.30066373, 2.51678931, 2.05960529, 3.12110967, 1.73752744, 3.82328109, 1050.24574647, 1148.90639521, 940.20332752, 1424.77673538, 793.17580386, 1745.31577416, 4276.99926416, 4678.78286906, 3828.86477137, 5802.23159129, 3230.1128958, 7107.58820675
9.02711, -0.8173243, 2.0102851, 3.4728929, 4.0870867, 2.7372279, 6.2874358, 1.9475793, 9.4359978, 2.32410008, 2.52125084, 2.0633106, 3.12712983, 1.74043058, 3.83091967, 1058.60691949, 1148.40733702, 939.81963071, 1424.37982932, 792.75065254, 1744.94984544, 4311.02232253, 4676.72142902, 3827.27840954, 5800.57916391, 3228.36144031, 7106.05381177
9.02841, -0.95213328, 2.0063546, 3.4115684, 4.1231788, 2.7623392, 6.3362559, 1.9671165, 9.503011, 2.30874204, 2.53813345, 2.0774801, 3.14640572, 1.75312713, 3.85326595, 1049.28375279, 1153.53822618, 944.17915902, 1429.98756543, 796.76628246, 1751.24344501, 4273.02850428, 4697.58700462, 3845.00803421, 5823.37962596, 3244.6943233, 7131.63921446
9.02971, -1.3903784, 2.1081952, 3.25969, 4.09193, 2.7392848, 6.2918747, 1.9493394, 9.4414837, 2.26193585, 2.53428955, 2.07353194, 3.14254979, 1.74918549, 3.84957033, 1025.72498335, 1149.22980668, 940.28904736, 1425.05890456, 793.20695584, 1745.67305069, 4177.06345727, 4680.01258369, 3829.14239463, 5803.27238908, 3230.17947604, 7108.91050404
9.03101, -1.6414475, 2.0286094, 3.0998105, 4.1295403, 2.7638449, 6.3486662, 1.964952, 9.5236718, 2.21084371, 2.5517688, 2.08760007, 3.16396533, 1.76021794, 3.87518714, 1000.31604811, 1154.57066299, 944.55336096, 1431.5644678, 796.42637995, 1753.36314667, 4073.56520851, 4701.73290975, 3846.4840348, 5829.72873503, 3243.26976322, 7140.182471
9.03231, -0.84685587, 1.9729761, 3.4465615, 4.1290968, 2.7664033, 6.3480668, 1.9688692, 9.5225395, 2.33661108, 2.55753124, 2.0933949, 3.17113083, 1.76604534, 3.8839158, 1054.84722195, 1154.58013075, 945.04892897, 1431.58550131, 797.26918719, 1753.3674449, 4295.6045769, 4701.74219624, 3848.47816838, 5829.77809834, 3246.68169782, 7140.15552635
9.0336, -0.94492667, 2.0443016, 3.4547487, 4.1356993, 2.7705068, 6.3589119, 1.9711726, 9.5388889, 2.34477663, 2.56547463, 2.09977546, 3.18115368, 1.77115094, 3.89620807, 1056.16423854, 1155.57384737, 945.80768282, 1432.89587121, 797.78442627, 1754.97980196, 4300.94122734, 4705.75978625, 3851.54420849, 5835.07820288, 3248.75980863, 7146.67729501
9.03489, -1.4799353, 2.0921252, 3.2464932, 4.1510596, 2.7796213, 6.3801706, 1.9771565, 9.5684485, 2.27826874, 2.57618583, 2.10809665, 3.19384509, 1.77794461, 3.91127601, 1023.89909541, 1157.78893582, 947.42038743, 1435.37724237, 799.04352019, 1757.80490661, 4169.52445088, 4714.75099301, 3858.08766544, 5845.14678752, 3253.86701647, 7158.13752627
9.03619, -1.5129684, 2.1337017, 3.2782781, 4.194003, 2.8121083, 6.4416351, 2.0027973, 9.6545212, 2.29476154, 2.59554783, 2.12535112, 3.21671606, 1.79363127, 3.93803922, 1028.96286204, 1163.83435358, 952.99983423, 1442.36396521, 804.25783899, 1765.80269066, 4190.11903171, 4739.3396347, 3880.78412735, 5873.56154847, 3275.08037645, 7190.66132839
9.03748, -0.92288819, 2.1580118, 3.5906393, 4.1662724, 2.7930196, 6.4047529, 1.9879615, 9.6051726, 2.4072125, 2.59299912, 2.12307595, 3.21499076, 1.79115234, 3.93714243, 1076.93473275, 1160.0516461, 949.81819659, 1438.31723109, 801.32276058, 1761.39224737, 4385.44187119, 4723.90657189, 3867.80402067, 5857.0463162, 3263.10804149, 7172.65687353
9.03876, 0.09214984, 2.143897, 4.1702264, 4.1789968, 2.7994731, 6.4205868, 1.9918094, 9.6253618, 2.60027373, 2.60300662, 2.13047971, 3.22646244, 1.79706233, 3.95046105, 1160.67277245, 1161.89263643, 950.97287471, 1440.1818747, 802.14682502, 1763.34995658, 4726.40688915, 4731.37433015, 3872.48228193, 5864.60344019, 3266.44371255, 7180.58489923
9.04005, 0.26406151, 2.2552467, 4.3662858, 4.1804107, 2.8024892, 6.4246553, 1.9947093, 9.6323345, 2.66697364, 2.60958904, 2.13665605, 3.23509888, 1.8026128, 3.96121506, 1187.71640808, 1162.16061082, 951.54350728, 1440.72665854, 802.77988634, 1764.09697136, 4836.50208889, 4732.43628162, 3874.78200128, 5866.78557789, 3269.00139697, 7183.58240146
9.04134, 0.3970054, 2.2645784, 4.4736181, 4.177582, 2.8014314, 6.4211341, 1.9945542, 9.6280657, 2.70595354, 2.61488969, 2.14131657, 3.24187863, 1.80681548, 3.96972483, 1202.29995143, 1161.83877847, 951.42240023, 1440.42034236, 802.79802852, 1763.81446007, 4895.85746932, 4731.0964747, 3874.2648697, 5865.50193547, 3269.05504704, 7182.38754695
9.04262, 0.56727702, 2.2365671, 4.571983, 4.2057227, 2.8202225, 6.4626644, 2.0073915, 9.6876353, 2.74200528, 2.62988223, 2.15356344, 3.26003142, 1.81690418, 3.99139652, 1215.52018604, 1165.81647767, 954.66622642, 1445.15914044, 805.42649616, 1769.37042022, 4949.66088215, 4747.26481845, 3887.4501063, 5884.76254702, 3279.73822836, 7204.96759791
9.0439, 0.52104113, 2.2168339, 4.5373324, 4.2276676, 2.8337087, 6.4930497, 2.0157772, 9.7300963, 2.73808071, 2.64299514, 2.16383205, 3.275445, 1.82501825, 4.00963202, 1210.97916032, 1168.92537954, 957.00448486, 1448.64087399, 807.15629025, 1773.3519652, 4931.13930315, 4759.89519092, 3896.94767939, 5898.90411324, 3286.7618511, 7221.13630064
9.04518, 0.21425491, 2.235566, 4.357558, 4.222845, 2.8301369, 6.4858259, 2.0130513, 9.7186394, 2.68969112, 2.64778911, 2.16762695, 3.28143241, 1.82813491, 4.01683095, 1186.81892206, 1168.32977302, 956.45952306, 1447.92316725, 806.65957816, 1772.41577974, 4832.72848072, 4757.44063734, 3894.70465277, 5895.94536977, 3284.71904616, 7217.27978822
9.04646, -0.55352616, 2.3628526, 3.9971164, 4.2067833, 2.8195177, 6.4631794, 2.0070433, 9.6880658, 2.58222479, 2.64908394, 2.16874286, 3.28355091, 1.8297806, 4.02012159, 1136.74427886, 1166.1769414, 954.72169599, 1445.48132385, 805.50409086, 1769.73369296, 4628.79601215, 4748.64512294, 3887.60432872, 5885.96601008, 3279.99374431, 7206.31404345
9.04774, -0.93135541, 2.4403633, 3.8405171, 4.198645, 2.8137117, 6.4496232, 2.0035599, 9.6674199, 2.53723289, 2.65289498, 2.17172724, 3.28800638, 1.83259563, 4.02550872, 1114.32208971, 1165.11948771, 953.79641663, 1444.05275606, 804.85390169, 1767.95488916, 4537.46549495, 4744.31003549, 3883.81274105, 5880.11277351, 3277.32604525, 7199.02654741
9.04901, 0.13022408, 2.3065324, 4.3574713, 4.1919152, 2.8094947, 6.4423705, 1.9992658, 9.659116, 2.70909609, 2.65713357, 2.17531047, 3.29404851, 1.83502679, 4.03344215, 1187.02389347, 1164.25587333, 953.13913537, 1443.32801693, 804.03964226, 1767.30246858, 4833.47422961, 4740.76452155, 3881.11264934, 5877.12582121, 3273.99044942, 7196.32602577
9.05029, 1.5444331, 2.2609064, 5.2964269, 4.1625628, 2.7875502, 6.3967531, 1.9836363, 9.5923738, 2.99374192, 2.65401435, 2.17187195, 3.29005124, 1.8321199, 4.02889468, 1308.76056299, 1160.24340345, 949.46739858, 1438.29676189, 800.93953656, 1761.29359458, 5329.1442482, 4724.39698662, 3866.13783229, 5856.60290551, 3261.34699127, 7171.81422975
9.05156, 1.9473115, 2.2812646, 5.6227814, 4.1466683, 2.775642, 6.3752672, 1.9740841, 9.5635955, 3.09084746, 2.65430986, 2.17161932, 3.29117646, 1.83140669, 4.0309979, 1348.56107413, 1158.09628458, 947.49460368, 1435.96619417, 799.05715606, 1758.75611102, 5491.17450277, 4715.62535183, 3858.08126087, 5847.07738012, 3253.66226696, 7161.43814224
9.05283, 1.2899672, 2.2777486, 5.1209046, 4.1841691, 2.8023115, 6.4294225, 1.9941785, 9.6399694, 2.95568394, 2.67170968, 2.18646663, 3.3118498, 1.84444906, 4.05529524, 1287.04780167, 1163.39166625, 952.09336593, 1442.13964983, 803.16236404, 1765.87176353, 5240.66804838, 4737.15857731, 3876.78318974, 5872.17908639, 3270.35820536, 7190.36831164
9.05411, 0.58521089, 2.2370783, 4.5864347, 4.1908524, 2.8072159, 6.4403282, 1.9977214, 9.6563444, 2.80295116, 2.67934789, 2.19288487, 3.32148215, 1.84988778, 4.06709481, 1218.10707824, 1164.39154239, 952.98434648, 1443.45038058, 803.92460418, 1767.47887963, 4959.92111076, 4741.2007495, 3880.38725229, 5877.48002035, 3273.44179094, 7196.86796384
9.05537, -0.27988612, 2.2082051, 4.0248089, 4.1840711, 2.8044942, 6.4305693, 1.9965496, 9.6431404, 2.6310765, 2.68262749, 2.19628207, 3.32571902, 1.8531087, 4.07258435, 1141.16017147, 1163.51905786, 952.57953359, 1442.44308043, 803.73711777, 1766.3762561, 4646.57847669, 4737.61943912, 3878.71542382, 5873.34288296, 3272.65855023, 7192.33469459
9.05664, -2.1060912, 2.1492693, 3.0692198, 4.2076056, 2.8206541, 6.4655191, 2.0072482, 9.6923647, 2.30233446, 2.6957023, 2.20713721, 3.34161273, 1.86189402, 4.09137504, 996.58487811, 1166.8574668, 955.37794891, 1446.44524094, 805.93652046, 1770.98617533, 4057.87169491, 4751.18375818, 3890.08625555, 5889.60291327, 3281.59403791, 7211.06132634
9.05791, -2.8216329, 2.0952565, 2.7520786, 4.21191, 2.8228808, 6.4680512, 2.0106946, 9.6927897, 2.18465117, 2.70265883, 2.21257476, 3.34917938, 1.86734576, 4.09992658, 943.7501668, 1167.52493884, 955.81291553, 1446.81615456, 806.6770112, 1771.1323673, 3842.71703822, 4753.87251084, 3891.83356471, 5891.07719809, 3284.58908336, 7211.61252652
9.05917, -2.9323108, 2.0275663, 2.6752389, 4.2567018, 2.8534487, 6.5344714, 2.0327215, 9.7880291, 2.15837475, 2.72258959, 2.22910538, 3.37326761, 1.88141458, 4.12850858, 930.53782943, 1173.78717892, 961.03185317, 1454.31330949, 811.1322861, 1779.91955264, 3788.89669929, 4779.34182493, 3913.06006184, 5921.56785439, 3302.70983544, 7247.3478291
9.06044, -1.9790157, 1.9959944, 2.9970999, 4.261859, 2.8566216, 6.5440708, 2.0342091, 9.8032698, 2.28929041, 2.72991936, 2.23499542, 3.38278405, 1.88602774, 4.14033763, 984.98516876, 1174.56923217, 961.62432259, 1455.46939025, 811.47823895, 1781.41276191, 4010.56692686, 4782.4968997, 3915.44850273, 5926.2388762, 3304.09826483, 7253.38343418
9.0617, -1.4946613, 2.0352354, 3.2383168, 4.271246, 2.8629968, 6.5574651, 2.0389575, 9.8218487, 2.3845766, 2.73860189, 2.24213647, 3.39327927, 1.89215059, 4.15286899, 1023.91729233, 1175.93279861, 962.75468891, 1457.04580576, 812.47367422, 1783.20729043, 4169.06167704, 4788.01989396, 3920.02724047, 5932.62158572, 3308.13131507, 7260.64617956
9.06296, -0.89065375, 2.0674638, 3.5729444, 4.2701938, 2.8623997, 6.556358, 2.0384201, 9.82066, 2.50997749, 2.74397715, 2.24657974, 3.40007133, 1.89584813, 4.16128093, 1075.58434577, 1175.85869952, 962.71221593, 1457.01047323, 812.41548064, 1783.2066769, 4379.40671951, 4787.68913857, 3919.83052185, 5932.44172988, 3307.87430009, 7260.59963012
9.06422, -0.95705193, 2.1878367, 3.6553607, 4.2762453, 2.8671266, 6.5638385, 2.0424521, 9.8307997, 2.54407959, 2.75167336, 2.25314432, 3.4091375, 1.90169785, 4.17215081, 1087.98422571, 1176.76240322, 963.56477374, 1457.9291623, 813.26750451, 1784.23437971, 4429.86785057, 4791.3396303, 3923.27803315, 5936.14628952, 3311.32335102, 7264.7399933
9.06547, -1.1766665, 2.3179075, 3.64902, 4.2602956, 2.8553233, 6.542476, 2.0327722, 9.8021564, 2.54717705, 2.752269, 2.25319437, 3.41068869, 1.90114555, 4.174763, 1087.10509934, 1174.63592153, 961.63675816, 1455.64167237, 811.38648106, 1781.73956885, 4426.26172046, 4782.65258632, 3915.40429183, 5926.79678994, 3303.6446281, 7254.53836449
9.06673, -0.78514171, 2.2934901, 3.8600125, 4.3052785, 2.8889075, 6.6067522, 2.0587433, 9.8914629, 2.62531781, 2.77260598, 2.27119461, 3.43464249, 1.91729363, 4.20259745, 1118.15988799, 1180.89199411, 967.33381875, 1462.86268548, 816.60240102, 1789.94553499, 4552.6768885, 4808.09564636, 3938.57655544, 5956.16173567, 3324.86160356, 7287.9055637
9.06798, 0.19966219, 2.3171275, 4.4480923, 4.2754383, 2.8661628, 6.5644704, 2.0385663, 9.8344493, 2.82414836, 2.76879584, 2.26699749, 3.43083996, 1.91189058, 4.19928775, 1200.39004765, 1176.8627384, 963.57587557, 1458.26125826, 812.63946783, 1784.88612567, 4887.45407708, 4791.66134393, 3923.25215532, 5937.39088897, 3308.70627261, 7267.26199468
9.06924, 0.60478168, 2.2965208, 4.7016911, 4.2882703, 2.8771791, 6.5839805, 2.0488831, 9.860671, 2.90972502, 2.77885559, 2.27618916, 3.44325486, 1.92080595, 4.21384092, 1234.20893315, 1178.69845763, 965.48401457, 1460.51461472, 814.74223351, 1787.37168456, 5025.11900574, 4799.10642548, 3930.99737092, 5946.52943395, 3317.24764944, 7277.33788112
9.07049, 0.91098397, 2.2818908, 4.9136763, 4.3010558, 2.8867123, 6.6002916, 2.0554397, 9.8824085, 2.98091114, 2.78890228, 2.28479642, 3.45483508, 1.92796049, 4.22743716, 1261.80096302, 1180.52481778, 967.13997495, 1462.40998812, 816.09356485, 1789.44759376, 5137.4298254, 4806.513536, 3937.71593007, 5954.21061651, 3322.72960889, 7285.74609515
9.07174, 0.38247521, 2.354652, 4.6307889, 4.3075173, 2.8910292, 6.6113642, 2.0590969, 9.8981447, 2.90000022, 2.79694582, 2.2913782, 3.46510245, 1.93378831, 4.23982018, 1225.01391499, 1181.48182526, 967.92068076, 1463.72358601, 816.86807362, 1790.9787349, 4987.62108078, 4810.38099742, 3940.87082018, 5959.52301009, 3325.86297539, 7291.93618467
9.07299, -0.60851277, 2.4609685, 4.1391873, 4.2975169, 2.8804516, 6.5967885, 2.0514183, 9.8813279, 2.74762091, 2.7996779, 2.29207891, 3.46869052, 1.93431138, 4.24528576, 1158.23589385, 1180.18007136, 966.20609177, 1462.1965686, 815.39227549, 1789.56359252, 4715.70718986, 4805.05195648, 3933.8661822, 5953.26988925, 3319.83427252, 7286.1305238
9.07423, -1.1581237, 2.6722446, 3.9923671, 4.2754451, 2.8650603, 6.5645066, 2.0405417, 9.8347716, 2.70420588, 2.79843476, 2.2908223, 3.46757261, 1.93329112, 4.24430572, 1137.57610176, 1177.21528635, 963.6783655, 1458.70096562, 813.2760124, 1785.44865301, 4631.56403156, 4792.95228624, 3923.55117936, 5939.00215969, 3311.19818791, 7269.33323292
9.07548, -0.02626415, 2.6525031, 4.6483074, 4.2654775, 2.8599826, 6.5508218, 2.0359185, 9.8144982, 2.92421065, 2.80120609, 2.29373336, 3.47143572, 1.9352694, 4.24908368, 1227.54833775, 1175.91250771, 962.88157744, 1457.2668139, 812.40273434, 1783.71404487, 4997.84974446, 4787.61922886, 3920.28346077, 5933.12731522, 3307.62274149, 7262.22708241
9.07672, 1.4078312, 2.5384685, 5.5662111, 4.3180231, 2.8964443, 6.6260728, 2.0633869, 9.9218718, 3.20681792, 2.82446987, 2.31327389, 3.49882779, 1.95247194, 4.28145389, 1343.37347949, 1183.20341502, 969.05744935, 1465.69982286, 817.91329628, 1793.55103709, 5469.38837871, 4817.27464965, 3945.40433671, 5967.42581289, 3330.03855278, 7302.23377837
9.07797, 3.4792722, 2.5974052, 7.3646113, 4.264997, 2.8596849, 6.5510414, 2.0349793, 9.81488, 3.69670006, 2.81318741, 2.30355397, 3.48653855, 1.94320804, 4.26758124, 1545.31781475, 1175.9862972, 962.94611949, 1457.46477854, 812.31204727, 1783.96115413, 6291.54320484, 4787.86209964, 3920.49910826, 5933.86197726, 3307.21376044, 7263.14585249
9.07921, 4.3252445, 2.667558, 8.2306624, 4.2902755, 2.8784722, 6.5851043, 2.0502095, 9.8627991, 3.91649926, 2.82763433, 2.3161233, 3.50317622, 1.95469848, 4.28726915, 1633.75168442, 1179.53612081, 966.16138053, 1461.33566314, 815.39449473, 1788.41682751, 6651.54938088, 4802.28594645, 3933.5660332, 5949.58610793, 3319.74362952, 7281.24289339
9.08045, 4.2739194, 2.7550284, 8.286903, 4.3053256, 2.8874362, 6.6118668, 2.0541261, 9.9010927, 3.93842189, 2.83876283, 2.32478239, 3.5179378, 1.96082872, 4.30494564, 1639.42118451, 1181.67328117, 967.72199818, 1464.38901693, 816.22137813, 1791.9916363, 6674.59183148, 4810.95822387, 3939.89623, 5961.98162063, 3323.09024346, 7295.75343466
9.08169, 4.3252514, 2.8094123, 8.4069762, 4.2953576, 2.8806355, 6.5942362, 2.0505877, 9.877778, 3.97553523, 2.84168124, 2.32712575, 3.5209345, 1.96342751, 4.30928609, 1651.35363958, 1180.37456302, 966.63904461, 1462.52207034, 815.56645212, 1789.9867229, 6723.13227515, 4805.64194806, 3935.46361209, 5954.34502855, 3320.40394338, 7287.54714946
9.08293, 4.3922183, 2.8393904, 8.5122361, 4.278977, 2.8711893, 6.5679539, 2.0456989, 9.8374523, 4.00914059, 2.84249318, 2.3284149, 3.52163632, 1.9653971, 4.30993555, 1661.75799334, 1178.19159996, 965.11009743, 1459.69121384, 814.64200909, 1786.43519294, 6765.45082827, 4796.72573729, 3929.21528537, 5942.78419076, 3316.62039673, 7273.04427247
9.08416, 3.6203855, 2.7666625, 7.7076497, 4.3252209, 2.9027884, 6.6369899, 2.0676138, 9.9366641, 3.82332014, 2.86407131, 2.34632069, 3.54785007, 1.98022433, 4.34110194, 1581.36634746, 1184.61070983, 970.46348184, 1467.42896308, 819.04208792, 1795.52647353, 6438.11716192, 4822.83093568, 3950.98682067, 5974.25106857, 3334.5144413, 7310.01378807
9.0854, 3.4230737, 2.7266899, 7.4731143, 4.2986787, 2.8831107, 6.6015646, 2.0511736, 9.8872586, 3.77305095, 2.86160279, 2.34354079, 3.54621691, 1.97671049, 4.33990081, 1557.21326205, 1181.04045509, 967.22595106, 1463.59433585, 815.82778176, 1791.16348879, 6339.74621883, 4808.26675571, 3937.78245758, 5958.60366897, 3321.40832646, 7292.20732453
9.08663, 2.8160831, 2.6397024, 6.8384721, 4.3380368, 2.9097169, 6.6606589, 2.0692664, 9.9719312, 3.61726266, 2.88102563, 2.35953201, 3.56992508, 1.98979671, 4.36807556, 1489.71225113, 1186.50470732, 971.73583333, 1470.21702113, 819.46621392, 1798.92263514, 6064.89917867, 4830.48415521, 3956.11961502, 5985.53042517, 3336.2013127, 7323.75289529
9.08786, 2.4270822, 2.5825296, 6.4411835, 4.3626145, 2.9269417, 6.6961375, 2.0846923, 10.021598, 3.51840833, 2.89558837, 2.37175836, 3.58736516, 2.00163269, 4.38865957, 1445.876692, 1189.93116796, 974.6651931, 1474.21424178, 822.56343871, 1803.50316916, 5886.40133893, 4844.40509972, 3968.02198238, 6001.76815539, 3348.7907743, 7342.35742814
9.08909, 1.8749073, 2.5410624, 5.9396, 4.360987, 2.9253861, 6.693654, 2.0803691, 10.019455, 3.38617339, 2.90150277, 2.37641448, 3.59469645, 2.00401418, 4.39797385, 1388.52145439, 1189.7792522, 974.46353454, 1474.02763265, 821.75847639, 1803.41652465, 5652.86511266, 4843.75780095, 3967.17738896, 6000.97272776, 3345.49373188, 7341.96099278
9.09032, 0.98393725, 2.4736097, 5.1901399, 4.3872551, 2.945372, 6.727621, 2.0981101, 10.066998, 3.17242702, 2.9167456, 2.38985848, 3.61187629, 2.01704806, 4.41826844, 1298.04307554, 1193.4274321, 977.84416711, 1477.84991629, 825.30354345, 1807.79659361, 5284.48351876, 4858.58113234, 3980.91672179, 6016.4979676, 3359.90619691, 7359.74905936
9.09155, 0.1442246, 2.384884, 4.5339939, 4.393533, 2.94685, 6.7409413, 2.0997485, 10.087504, 2.97179231, 2.92539784, 2.39583555, 3.6235834, 2.02237473, 4.43271541, 1213.29279512, 1194.35133483, 978.14709153, 1479.39935683, 825.67434907, 1809.7434475, 4939.42591599, 4862.31349912, 3982.12625426, 6022.77006229, 3361.39577717, 7367.63106306
9.09278, -0.60552241, 2.2539285, 3.9665622, 4.4091391, 2.9596729, 6.7632477, 2.1078707, 10.117528, 2.78589928, 2.9372112, 2.40646824, 3.63777574, 2.03086128, 4.44933887, 1134.90071776, 1196.54114285, 980.33067969, 1481.93236492, 827.31846934, 1812.54143633, 4620.2570875, 4871.19940028, 3990.99207538, 6033.04624365, 3368.0690846, 7378.97799034
9.094, -0.97218243, 2.1149244, 3.644462, 4.4059537, 2.9561868, 6.758211, 2.1061517, 10.112269, 2.67640417, 2.94276071, 2.41046551, 3.64460828, 2.0346036, 4.45819737, 1087.90964663, 1196.17873939, 979.81041447, 1481.46702076, 827.02938194, 1812.17619654, 4428.92711386, 4869.69526222, 3988.85047535, 6031.11616566, 3366.87229953, 7377.44749008
9.09523, -2.2212133, 2.0911674, 3.0505479, 4.3737134, 2.9331181, 6.7126017, 2.0905127, 10.046583, 2.45421774, 2.9386599, 2.40651704, 3.64057184, 2.03165785, 4.45382711, 995.38393754, 1191.86444553, 976.03744382, 1476.54655003, 824.00170257, 1806.3873871, 4052.22681837, 4852.10267909, 3973.46687689, 6011.04890581, 3354.52650141, 7353.83718618
9.09645, -4.3936736, 1.9966313, 2.3328026, 4.4053011, 2.9559298, 6.7582735, 2.1063958, 10.11221, 2.15104142, 2.95595335, 2.4213459, 3.66123545, 2.04399471, 4.47850246, 870.49460435, 1196.23054315, 979.8828262, 1481.64776353, 827.17438702, 1812.383619, 3543.77903777, 4869.84836204, 3989.09792389, 6031.78039192, 3367.42265679, 7378.20435113
9.09767, -5.2696686, 1.9742754, 2.1496255, 4.4127338, 2.960403, 6.770768, 2.1102599, 10.130178, 2.06957555, 2.96519833, 2.42870798, 3.67298241, 2.05053816, 4.49271036, 835.66820383, 1197.30925648, 980.68129817, 1483.10343902, 827.98114808, 1814.09912446, 3401.98082951, 4874.21098334, 3992.32489752, 6037.6707461, 3370.68705025, 7385.14450584
9.09889, -4.6304001, 2.1015992, 2.3961116, 4.4471942, 2.9841972, 6.820509, 2.1275223, 10.201114, 2.19001981, 2.98357919, 2.44403984, 3.69490193, 2.06362881, 4.51875009, 882.33069204, 1202.04551671, 984.67208252, 1488.62825829, 831.40939188, 1820.54603923, 3591.92121571, 4893.46322492, 4008.54756117, 6060.12628993, 3384.62331707, 7411.34588368
9.10011, -1.9395828, 2.4871844, 3.490039, 4.4068957, 2.9567359, 6.7597865, 2.1054232, 10.116676, 2.64911441, 2.97681579, 2.4383264, 3.6868211, 2.05757311, 4.51029029, 1064.92347071, 1196.65688771, 980.1883267, 1482.07352252, 827.12845351, 1813.1017603, 4335.22104467, 4871.49759163, 3990.27083025, 6033.4066262, 3367.17593038, 7380.99696697
9.10133, 0.67390257, 2.5364904, 5.0536356, 4.4644192, 2.997653, 6.8424202, 2.1345066, 10.232736, 3.19448148, 3.00248535, 2.46030581, 3.71709177, 2.07609472, 4.54563225, 1281.53542776, 1204.51202111, 987.00495828, 1491.19186438, 832.87035855, 1823.57882181, 5217.00069804, 4903.44622459, 4017.99704072, 6070.49077915, 3390.53072418, 7423.60435788
9.10254, 3.0461067, 2.5965856, 6.9993434, 4.4891302, 3.0123473, 6.8831611, 2.1475909, 10.29131, 3.76735222, 3.01709285, 2.47149705, 3.73595419, 2.08681213, 4.56817682, 1508.28182094, 1207.91102925, 989.47851029, 1495.71143219, 835.46762148, 1828.89669954, 6140.02622558, 4917.25438494, 4028.04298141, 6088.85374872, 3401.0839588, 7445.20920638
9.10376, 4.8112576, 2.6897587, 8.7257766, 4.5022128, 3.0238983, 6.8981543, 2.1548031, 10.310841, 4.21531629, 3.02789723, 2.48148533, 3.74795678, 2.09474864, 4.58221187, 1684.15202945, 1209.74060281, 991.43178574, 1497.42714043, 836.9182608, 1830.73840808, 6855.9312231, 4924.67320383, 4035.9706348, 6095.80210508, 3406.96916612, 7452.66246383
9.10497, 5.4188971, 2.7646671, 9.4021437, 4.5113125, 3.0279585, 6.9142631, 2.1589364, 10.335404, 4.3848873, 3.03736126, 2.48839862, 3.7602606, 2.10118803, 4.59736221, 1748.30776762, 1211.03278576, 992.15472306, 1499.26152308, 837.76916024, 1833.02409402, 7117.05786046, 4929.90454358, 4038.88989188, 6103.23377002, 3410.4130277, 7461.92334003
9.10618, 5.3102987, 2.8005575, 9.3444009, 4.5179149, 3.0354327, 6.9215414, 2.165508, 10.343419, 4.38067954, 3.0460342, 2.49675574, 3.77022408, 2.1088498, 4.60890559, 1743.03206236, 1211.98897066, 993.43612558, 1500.13745667, 839.09192331, 1833.84110663, 7095.53971108, 4933.76803357, 4044.08251101, 6106.76368252, 3415.77770809, 7465.20541816
9.10739, 4.1585142, 2.7853007, 8.2394177, 4.5240005, 3.0378379, 6.9327056, 2.1646038, 10.361991, 4.12229145, 3.05458177, 2.50306848, 3.7813059, 2.1129034, 4.62287381, 1636.8282325, 1212.87534896, 993.8873093, 1501.43393093, 838.96540992, 1835.59325247, 6663.16573122, 4937.34730435, 4045.89542663, 6112.00547352, 3415.24263698, 7472.29416835
9.1086, 2.261127, 2.6700407, 6.4511838, 4.5645036, 3.0657564, 6.991931, 2.18301, 10.446533, 3.65543256, 3.07479273, 2.51992659, 3.80555177, 2.12640963, 4.65162995, 1448.43750128, 1218.36335952, 998.50185163, 1507.92110505, 842.57373177, 1843.17318285, 5896.23408893, 4959.65864373, 4064.65632813, 6138.37726182, 3429.91116658, 7503.10630799
9.10981, 0.54886667, 2.4853376, 4.9837315, 4.6020878, 3.0933209, 7.0464774, 2.2057946, 10.522453, 3.21980084, 3.09406292, 2.53667121, 3.82857997, 2.1420728, 4.67853829, 1273.15880982, 1223.44010078, 1003.03883768, 1513.87944734, 847.00855314, 1849.96605061, 5182.68703791, 4980.29554763, 4083.101293, 6162.59599994, 3447.94397645, 7530.71415532
9.11101, -0.94910144, 2.3903888, 3.9676393, 4.5562218, 3.060102, 6.9818851, 2.1816507, 10.43252, 2.87903319, 3.08519777, 2.52841601, 3.81915187, 2.13487862, 4.66847667, 1136.04714871, 1217.39830623, 997.69596479, 1507.01166178, 842.40875786, 1842.14952029, 4624.51539203, 4955.6721407, 4061.32822126, 6134.60333382, 3429.19945841, 7498.85145229
9.11222, -2.5202051, 2.2680564, 3.1297278, 4.5468498, 3.0540494, 6.967086, 2.1774761, 10.410852, 2.5625629, 3.08870587, 2.53139127, 3.82337447, 2.13745976, 4.67373825, 1009.04088226, 1216.21619655, 996.76666979, 1505.50105564, 841.65125844, 1840.34232778, 4107.48591199, 4950.83101301, 4057.52147974, 6128.41807036, 3426.09575851, 7491.45085944
9.11342, -3.0070692, 2.0825171, 2.8231668, 4.5675115, 3.0679169, 6.9959019, 2.1839558, 10.452808, 2.43908231, 3.10240158, 2.54261136, 3.83954748, 2.14526086, 4.69326065, 958.40430667, 1219.04661326, 999.08464291, 1508.69809857, 842.95115458, 1844.15310494, 3901.33769637, 4962.32380513, 4066.93349782, 6141.39640589, 3431.36721387, 7506.9195496
9.11463, -2.9428803, 2.0361734, 2.7949138, 4.5748645, 3.0748338, 7.0066849, 2.1949099, 10.465879, 2.43215503, 3.11168884, 2.55104352, 3.85090973, 2.15533804, 4.70646571, 953.65198415, 1220.09830961, 1000.26835826, 1509.94803492, 845.11158733, 1845.4129435, 3881.96977747, 4966.57569239, 4071.72805244, 6146.44832137, 3440.14136724, 7512.00374216
9.11583, -3.2885231, 2.0248397, 2.6619774, 4.5822219, 3.0789896, 7.0182947, 2.1956889, 10.483785, 2.37878041, 3.12097457, 2.55832835, 3.86249537, 2.16041695, 4.72075243, 930.74969873, 1221.14934435, 1001.00174207, 1511.28552424, 845.31023121, 1847.09730758, 3788.72081388, 4970.82507155, 4074.68961855, 6151.85686248, 3440.92989933, 7518.81630905
9.11703, -3.1317568, 1.9690334, 2.6824415, 4.6304252, 3.111314, 7.0900173, 2.2164002, 10.587186, 2.39313149, 3.14421234, 2.57734973, 3.89067612, 2.17533187, 4.75435606, 934.37426748, 1227.6262784, 1006.30043727, 1519.07559746, 849.3365821, 1856.29079597, 3803.45283197, 4997.16099609, 4096.23464726, 6183.53114405, 3457.29943656, 7556.19533909
9.11822, -3.3066558, 1.9799897, 2.6347884, 4.6402382, 3.1171115, 7.1036174, 2.2235578, 10.606748, 2.37694848, 3.15440196, 2.58537214, 3.90289329, 2.18359006, 4.76911749, 926.09048699, 1228.996622, 1007.29509782, 1520.61872062, 850.75549577, 1858.11109727, 3769.71115404, 5002.71014476, 4100.25976835, 6189.77673635, 3463.0552055, 7563.56125801
9.11942, -3.1488127, 1.9418264, 2.6586393, 4.6126357, 3.098059, 7.0653195, 2.2104383, 10.551869, 2.39295319, 3.1519482, 2.58314827, 3.90095011, 2.18194446, 4.76726384, 930.3262712, 1225.40642453, 1004.26983265, 1516.6014883, 848.29083213, 1853.40474425, 3786.93107944, 4988.06689402, 4087.92136604, 6173.38829289, 3453.00247458, 7544.35970053
9.12062, -3.4988537, 1.9255564, 2.5481283, 4.6104611, 3.0969121, 7.0625321, 2.2085972, 10.548329, 2.34788584, 3.15819188, 2.5883963, 3.9088279, 2.18587131, 4.77703216, 910.83822164, 1225.18813434, 1004.14178714, 1516.38967418, 847.98634648, 1853.20061011, 3707.58252852, 4987.14921388, 4087.3762845, 6172.49005238, 3451.74289786, 7543.48471623
9.12181, -4.2712382, 1.9735604, 2.3685647, 4.6045813, 3.0938762, 7.0512748, 2.2053958, 10.532309, 2.26864743, 3.16314757, 2.59284077, 3.91433689, 2.18911034, 4.78394499, 878.20933211, 1224.47661164, 1003.7068482, 1515.26726682, 847.41996779, 1851.89866044, 3574.74537251, 4984.22408091, 4085.58219523, 6167.88555088, 3449.41746534, 7538.14144838
9.12301, -4.9781845, 2.0569064, 2.2317089, 4.6006564, 3.0901602, 7.0466542, 2.1997924, 10.527823, 2.20705702, 3.16887187, 2.5970797, 3.92180739, 2.19121821, 4.79362512, 852.50949763, 1224.02518282, 1003.16171843, 1514.85802985, 846.39151709, 1851.61095129, 3470.11409189, 4982.35743713, 4083.33939416, 6166.18373311, 3445.2110374, 7536.92630129
9.1242, -4.3654911, 1.9824685, 2.3559675, 4.6526461, 3.1285424, 7.1199335, 2.2309827, 10.628392, 2.27272057, 3.19382712, 2.61898142, 3.95093025, 2.21161484, 4.8271987, 875.97140036, 1230.99216646, 1009.4302194, 1522.80133259, 852.41950923, 1860.54021426, 3565.59439618, 5010.68729946, 4108.8313296, 6198.48079027, 3469.72769209, 7573.22871397
9.12539, -2.9146365, 1.9566691, 2.7728889, 4.6364681, 3.1160261, 7.0996413, 2.222097, 10.601384, 2.47114691, 3.19540543, 2.61958729, 3.95412627, 2.21214626, 4.83185189, 950.37793151, 1228.92038012, 1007.46658771, 1520.71668877, 850.768918, 1858.28102072, 3868.439753, 5002.2252139, 4100.81470595, 6189.95948544, 3462.98897931, 7563.98895059
9.12658, -2.4634909, 2.0988753, 3.028166, 4.604506, 3.0928709, 7.0525615, 2.2026101, 10.535737, 2.58819782, 3.1915316, 2.61570356, 3.94985424, 2.20737663, 4.82769793, 993.21845308, 1224.74721875, 1003.77375549, 1515.75280739, 847.07868443, 1852.62449013, 4042.79534212, 4985.20978527, 4085.75963391, 6169.71862587, 3447.94818219, 7540.92076738
9.12777, -2.906931, 2.2128207, 2.9685534, 4.6067102, 3.0940448, 7.0543176, 2.2071871, 10.537626, 2.56838283, 3.19950484, 2.62210829, 3.95926736, 2.21465917, 4.83903447, 983.44982586, 1225.11038455, 1004.02164095, 1516.02819809, 848.00682881, 1852.89651821, 4003.00992232, 4986.65910177, 4086.74493119, 6170.80379688, 3451.70608673, 7541.98430092
9.12895, -2.0761159, 2.2763133, 3.3520741, 4.5893024, 3.0824311, 7.0301106, 2.1940475, 10.504201, 2.73539456, 3.20063767, 2.6230699, 3.96135946, 2.21302432, 4.84222188, 1045.10808849, 1222.86282134, 1002.19237138, 1513.51065416, 845.52687563, 1850.06043464, 4253.95773125, 4977.48205227, 4079.27565907, 6160.52102124, 3441.59195512, 7530.39707176
9.13014, -1.2942828, 2.4171045, 3.8332809, 4.5755758, 3.0739915, 7.0072062, 2.1925162, 10.47084, 2.93181847, 3.20313049, 2.62544597, 3.96391381, 2.21729338, 4.84554372, 1117.67250315, 1221.10250223, 1000.87669071, 1511.12953104, 845.28010925, 1847.22588507, 4549.29404824, 4970.28810323, 4073.89674459, 6150.79333374, 3440.56757171, 7518.81584367
9.13132, -0.29237913, 2.4727823, 4.4444436, 4.5747204, 3.0727027, 7.0102258, 2.1920546, 10.47669, 3.1640635, 3.21010154, 2.63085409, 3.97376788, 2.22209271, 4.85789964, 1203.54567915, 1221.05761462, 1000.72361738, 1511.54082613, 845.23906722, 1847.84664236, 4898.79788556, 4970.07680248, 4073.25025197, 6152.43204415, 3440.38072426, 7521.29925875
9.13251, 1.0523007, 2.6042111, 5.4444919, 4.5365362, 3.045017, 6.9565699, 2.1709046, 10.401601, 3.5100459, 3.20402804, 2.62499801, 3.96763483, 2.21643238, 4.85159134, 1332.16310773, 1216.02055112, 996.26204498, 1505.83123379, 841.19967026, 1841.31808856, 5422.27857026, 4949.54569535, 4055.06675988, 6129.15669413, 3423.91927754, 7494.68256156
9.13369, 2.0543312, 2.684662, 6.3031613, 4.5273255, 3.0392943, 6.9408338, 2.1648764, 10.379072, 3.78535937, 3.20810642, 2.62853814, 3.97222398, 2.21842351, 4.85743691, 1433.45008533, 1214.85438138, 995.38190649, 1504.21247782, 840.07859157, 1839.42729512, 5834.51147878, 4944.77059631, 4051.46103003, 6122.53266311, 3419.33649158, 7486.9434085
9.13487, 3.224023, 2.7676708, 7.39361, 4.5003297, 3.0212214, 6.9008313, 2.1524142, 10.321821, 4.10917401, 3.20588862, 2.62674274, 3.96987625, 2.21711994, 4.85516983, 1552.58818311, 1211.29569315, 992.47433118, 1499.95666607, 837.70466003, 1834.45122363, 6319.39787805, 4930.25743484, 4039.60319337, 6105.1752653, 3409.65434918, 7466.64653005
9.13605, 3.8134947, 2.822396, 7.9885749, 4.4968692, 3.0159978, 6.8965194, 2.149845, 10.318359, 4.28118395, 3.21206526, 2.63053899, 3.97781164, 2.22091945, 4.86557924, 1613.93971419, 1210.8986093, 991.67225538, 1499.57307422, 837.25206483, 1834.24764284, 6569.07516687, 4928.61283108, 4036.31531537, 6103.57881164, 3407.79255826, 7465.77491991
9.13723, 4.0900037, 2.8860294, 8.318716, 4.4774735, 3.0047023, 6.8673299, 2.137724, 10.275036, 4.37889977, 3.21257569, 2.63170727, 3.97860488, 2.219794, 4.86663228, 1647.044943, 1208.35296795, 989.86968884, 1496.48117, 834.9358666, 1830.4968132, 6703.78182381, 4918.22320802, 4028.95528516, 6090.95902925, 3398.34557055, 7450.46534221
9.1384, 3.4622608, 2.8824967, 7.7473909, 4.5139173, 3.0322747, 6.9197574, 2.16233, 10.347688, 4.23563289, 3.23308689, 2.64987171, 4.00300389, 2.23769847, 4.89510758, 1589.56934174, 1213.32890071, 994.45701232, 1502.26717436, 839.77459117, 1837.06027537, 6469.80839317, 4938.44798041, 4047.60343319, 6114.47422784, 3418.02056419, 7477.13715671
9.13958, 3.0703491, 2.839956, 7.3630605, 4.5319896, 3.0447226, 6.9456262, 2.1689374, 10.385212, 4.13891763, 3.24714776, 2.66153061, 4.01988198, 2.24636906, 4.91547264, 1549.72836371, 1215.82438512, 996.55268291, 1505.15803249, 841.10440226, 1840.49262063, 6307.61272335, 4948.57649929, 4056.10978634, 6126.20519742, 3423.4133888, 7491.06420384
9.14075, 2.748926, 2.8109503, 7.060093, 4.5415681, 3.0496018, 6.960419, 2.1736077, 10.40673, 4.0623369, 3.25816927, 2.6698834, 4.03355905, 2.25403839, 4.93205454, 1517.59559042, 1217.17706488, 997.4070019, 1506.8448459, 842.05687687, 1842.50208743, 6176.79251464, 4954.05378799, 4059.56378778, 6133.03572021, 3427.27051055, 7499.20016486
9.14193, 2.2652269, 2.8685961, 6.7104707, 4.5056199, 3.0241249, 6.9098202, 2.1520045, 10.337777, 3.96984743, 3.25292912, 2.66499984, 4.02838247, 2.24811701, 4.92732155, 1479.62614528, 1212.41912997, 993.28840676, 1501.44309828, 837.90945709, 1836.49218403, 6022.21769418, 4934.65998866, 4042.77731758, 6111.0147466, 3410.37036601, 7474.69606509
9.1431, 1.8517815, 2.9245248, 6.4337227, 4.5041609, 3.0216705, 6.9085418, 2.1517948, 10.336144, 3.89628939, 3.26007044, 2.67019875, 4.03750647, 2.2533075, 4.93854837, 1448.87569475, 1212.29106975, 992.94115198, 1501.38873387, 837.91580967, 1836.45052813, 5897.02675463, 4934.11056491, 4041.340855, 6110.75854528, 3410.37672567, 7474.48379263
9.14427, 2.1569812, 2.986277, 6.7492312, 4.5178666, 3.0306602, 6.9276346, 2.1615811, 10.361884, 4.00013584, 3.27276098, 2.68050246, 4.0526591, 2.2637755, 4.95640687, 1484.06036567, 1214.20247996, 994.4730922, 1503.54662544, 839.86634985, 1838.83929996, 6040.1963216, 4941.86188298, 4047.55281683, 6119.50632629, 3418.29601702, 7484.16346972
9.14544, 3.0282424, 2.9861589, 7.4916244, 4.5516581, 3.0547831, 6.9784984, 2.1773829, 10.434404, 4.22442907, 3.29279611, 2.69755441, 4.07719062, 2.27744254, 4.98555886, 1563.64035554, 1218.80348944, 998.47929237, 1509.1411609, 842.9780701, 1845.36677314, 6364.0542713, 4960.55984059, 4063.83500076, 6142.24122381, 3430.94124467, 7510.68764189
9.14661, 4.232772, 2.9662731, 8.5566607, 4.5818708, 3.0747242, 7.022186, 2.1917475, 10.49855, 4.52553105, 3.31160716, 2.71281686, 4.09971397, 2.29040695, 5.01281935, 1671.18869788, 1222.91072472, 1001.78936601, 1513.94291068, 845.80177895, 1851.13458465, 6801.73973184, 4977.24791661, 4077.28375757, 6161.74921502, 3442.41411664, 7534.11967741
9.14778, 5.5170812, 2.9440234, 9.7513187, 4.6054045, 3.0924276, 7.0550054, 2.2056501, 10.542867, 4.84274295, 3.32807904, 2.72715306, 4.11915768, 2.3031809, 5.03545948, 1784.14223423, 1226.1163654, 1004.72583357, 1517.56210726, 848.52786274, 1855.14202017, 7261.41919525, 4990.26632547, 4089.21178699, 6176.44401006, 3453.4895212, 7550.38674426
9.14894, 6.4347153, 2.9639278, 10.671271, 4.5861617, 3.0788238, 7.0288381, 2.1935603, 10.507953, 5.07815812, 3.32906923, 2.72766206, 4.12135396, 2.30235842, 5.03914907, 1866.50918389, 1223.62048259, 1002.56946702, 1514.82975318, 846.24642177, 1852.17115939, 7596.60774565, 4980.07988175, 4080.41227145, 6165.28840879, 3444.1845654, 7538.25263608
9.15011, 7.0813043, 3.0038715, 11.364027, 4.5535435, 3.057078, 6.9784914, 2.1811742, 10.434129, 5.25291443, 3.3251324, 2.72450405, 4.11637538, 2.30133252, 5.0334099, 1926.25001399, 1219.33003406, 999.07889833, 1509.47978129, 843.90139041, 1845.75743835, 7839.70534103, 4962.589545, 4066.18254041, 6143.47910062, 3434.62073441, 7512.10608308
9.15127, 6.5834577, 3.0259367, 10.899269, 4.540463, 3.0489409, 6.9607287, 2.1706928, 10.410864, 5.15475509, 3.32705071, 2.72636409, 4.11942598, 2.30042741, 5.03793705, 1886.55501956, 1217.6454782, 997.80412019, 1507.64170782, 841.91834501, 1843.80155297, 7678.10585531, 4955.70538836, 4060.97122969, 6135.96343839, 3426.53042583, 7504.10316856
9.15243, 5.2935991, 3.0392356, 9.6521759, 4.5128883, 3.027288, 6.9220242, 2.1571361, 10.356327, 4.8607206, 3.3236504, 2.72216793, 4.11627708, 2.29787721, 5.03490084, 1775.44682596, 1214.01023474, 994.31027106, 1503.52831943, 839.33209321, 1839.06861677, 7225.86467589, 4940.88222925, 4046.7286091, 6119.18758348, 3415.98522409, 7484.79805769
9.15359, 4.0384768, 3.0045116, 8.4124848, 4.4574835, 2.9898922, 6.8420624, 2.1260999, 10.245395, 4.54707853, 3.30990234, 2.71080372, 4.100755, 2.28592587, 5.01804627, 1657.60661433, 1206.60243353, 988.20509765, 1494.9024033, 833.31875874, 1829.2947087, 6746.23023855, 4910.7054428, 4021.85841562, 6084.04654618, 3391.49238426, 7444.97709672
9.15475, 2.4260337, 2.8268373, 6.7751942, 4.471308, 2.9989808, 6.8619186, 2.1372942, 10.2724, 4.08899939, 3.32179988, 2.72046419, 4.11508635, 2.29661568, 5.03491488, 1487.662687, 1208.53961173, 989.76123213, 1497.15366313, 835.5563612, 1831.80633822, 6054.5475105, 4918.56155395, 4028.16878877, 6093.17425461, 3400.57980268, 7455.15673796
9.15591, 2.067357, 2.661222, 6.2861051, 4.4307864, 2.9717005, 6.8020608, 2.1135644, 10.188678, 3.94672151, 3.3134931, 2.71361469, 4.10549869, 2.28851312, 5.02463573, 1433.04124266, 1203.1181473, 985.30432519, 1490.69270209, 830.95137953, 1824.42825314, 5832.21389688, 4896.46924972, 4010.00711421, 6066.84471758, 3381.81905663, 7425.08693755
9.15707, 1.6981699, 2.5557681, 5.8622716, 4.4281994, 2.9696489, 6.7996499, 2.1122038, 10.186993, 3.81919455, 3.31934504, 2.71826233, 4.11322143, 2.29248617, 5.03456344, 1383.96502599, 1202.83410043, 985.0192105, 1490.51181751, 830.73031173, 1824.37936479, 5632.45072948, 4895.28541485, 4008.82397065, 6066.07408146, 3380.90014012, 7424.84578081
9.15822, 0.68824896, 2.5867876, 5.1333941, 4.4414058, 2.9785872, 6.8193609, 2.1214778, 10.213088, 3.58121347, 3.33110356, 2.72792902, 4.12762034, 2.30222175, 5.05133816, 1295.1453822, 1204.69316288, 986.55517108, 1492.75335328, 832.59819226, 1826.81578199, 5270.94349437, 4902.82378863, 4015.05238893, 6075.16243682, 3388.48293423, 7434.7196028
9.15938, 0.19705986, 2.5608967, 4.7829652, 4.4675837, 2.9959991, 6.8564826, 2.1338398, 10.265344, 3.4639933, 3.34784068, 2.74156958, 4.14743055, 2.31371221, 5.07475624, 1250.22768233, 1208.30576927, 989.48984057, 1496.89448852, 835.06716188, 1831.58574153, 5088.109874, 4917.49831034, 4026.97292594, 6091.98127268, 3398.5117526, 7454.08986559
9.16053, 0.78498042, 2.5137892, 5.1300323, 4.477016, 3.0018331, 6.8716386, 2.1371526, 10.287568, 3.59488455, 3.35829793, 2.74990803, 4.16059127, 2.32029212, 5.09074399, 1294.86539836, 1209.64768655, 990.50767945, 1498.63106649, 835.76146437, 1833.66896843, 5269.74436265, 4922.93182367, 4031.09254949, 6099.01432556, 3401.31821495, 7462.52600584
9.16168, 1.1254773, 2.4689692, 5.3182606, 4.4971665, 3.0172774, 6.8983102, 2.1514342, 10.324382, 3.66783581, 3.37283086, 2.76269346, 4.17730744, 2.33286235, 5.11042609, 1318.47974241, 1212.43408682, 993.10752866, 1501.6198968, 838.59581043, 1837.048773, 5365.81796473, 4934.24388319, 4041.65043026, 6111.14358399, 3412.83397841, 7476.23872497
9.16284, 1.5613975, 2.4081129, 5.5673572, 4.4829917, 3.0059569, 6.8792295, 2.1429608, 10.299373, 3.76063711, 3.37458873, 2.76330141, 4.18029359, 2.33315718, 5.11496043, 1349.0793292, 1210.58952634, 991.29820427, 1499.62559428, 836.98959326, 1834.92508625, 5490.31789475, 4926.7090495, 4034.26407338, 6102.99265397, 3406.27777932, 7467.55347779
9.16399, 1.8015177, 2.3581479, 5.6989191, 4.4801632, 3.0051233, 6.8767241, 2.1383138, 10.295968, 3.81277231, 3.38058252, 2.76869918, 4.18827727, 2.33550254, 5.12481529, 1365.00195855, 1210.27467502, 991.21570953, 1499.435638, 836.12796293, 1834.72348719, 5555.08652918, 4925.39992468, 4033.90559336, 6102.18517406, 3402.75202862, 7466.69091912
9.16514, 1.0267346, 2.3534334, 5.1133182, 4.479813, 3.0046908, 6.8769432, 2.1386677, 10.296681, 3.61915835, 3.38755315, 2.77431691, 4.19714424, 2.3406034, 5.135761, 1293.04168172, 1210.29449478, 991.19935007, 1499.54268854, 836.24352907, 1834.88877579, 5262.20336855, 4925.45279662, 4033.81625865, 6102.58640417, 3403.20314328, 7467.32145867
9.16628, -0.51602998, 2.332978, 4.1059269, 4.4721793, 2.9997902, 6.8633872, 2.1349722, 10.276914, 3.24989402, 3.39174502, 2.77785155, 4.20177548, 2.34347165, 5.14156054, 1158.7522786, 1209.32936384, 990.44516348, 1498.14636478, 835.56666755, 1833.22746752, 4715.66858341, 4921.49753953, 4030.72445013, 6096.86977642, 3400.42954504, 7460.51881365
9.16743, -2.323654, 2.2256006, 3.1733262, 4.5407425, 3.0468606, 6.9650196, 2.1684689, 10.421164, 2.86312419, 3.42488714, 2.80549255, 4.24173955, 2.36678837, 5.1884895, 1018.74723975, 1218.63184687, 998.24094348, 1509.28153152, 842.14269403, 1846.15092238, 4145.8794322, 4959.32701678, 4062.42729744, 6142.15088372, 3427.17205791, 7513.06981671
9.16858, -3.1050082, 2.117014, 2.798477, 4.5487795, 3.0504155, 6.9776379, 2.1736945, 10.441427, 2.6944296, 3.43521096, 2.81310194, 4.25461419, 2.3746807, 5.20458251, 956.74026458, 1219.77751464, 998.87853419, 1510.7318833, 843.20356495, 1848.04741235, 3893.51473891, 4963.96138767, 4064.99907991, 6148.01850817, 3431.46999196, 7520.74528951
9.16972, -3.2173674, 1.9924957, 2.6739069, 4.5829716, 3.0755028, 7.0275497, 2.1927008, 10.512147, 2.63935687, 3.45540182, 2.83062957, 4.27884878, 2.39009224, 5.23324043, 935.25536738, 1224.42066658, 1003.03279223, 1516.20886358, 846.92851612, 1854.39727733, 3806.05929355, 4982.82909653, 4081.88224709, 6170.27288748, 3446.60962363, 7546.54422469
9.17086, -3.2229984, 1.9687172, 2.6488447, 4.6292501, 3.1093176, 7.0960066, 2.216581, 10.608672, 2.63254701, 3.48019203, 2.85220298, 4.30878567, 2.40818413, 5.26839583, 930.91323925, 1230.65488738, 1008.58731338, 1523.65964039, 851.57472231, 1862.99405704, 3788.3676197, 5008.17147056, 4104.46361546, 6200.55940954, 3465.49814497, 7581.48672056
9.172, -2.6177026, 1.9437475, 2.8293686, 4.6157085, 3.0983255, 7.0777204, 2.2085906, 10.584098, 2.72658789, 3.48252244, 2.8532397, 4.31242384, 2.4089753, 5.27353294, 962.16513552, 1228.92120514, 1006.85834046, 1521.77887963, 850.08521138, 1860.93745702, 3915.52582974, 5001.08821632, 4097.40458616, 6192.8709432, 3459.4171829, 7573.07494468
9.17315, -3.0064243, 1.946348, 2.7088574, 4.6602683, 3.1319041, 7.1394398, 2.2343123, 10.670009, 2.67366392, 3.50686626, 2.87486841, 4.34056047, 2.42820686, 5.30635298, 941.5036934, 1234.9074668, 1012.35582008, 1528.48444822, 855.068474, 1868.57850718, 3831.4225552, 5025.42088264, 4119.75327354, 6220.12407516, 3479.67688336, 7604.12719436
9.17428, -3.2531534, 1.9023894, 2.6058956, 4.6681636, 3.1371608, 7.1522764, 2.2362113, 10.689485, 2.62796089, 3.5173325, 2.88342581, 4.35374046, 2.4344273, 5.32253814, 923.48777575, 1236.02051392, 1013.26031742, 1529.94137439, 855.47842975, 1870.38510741, 3758.08642174, 5029.92246602, 4123.41120325, 6226.0184229, 3481.32585548, 7611.43683776
9.17542, -4.1343496, 1.8922375, 2.3495723, 4.6885256, 3.148813, 7.1824154, 2.2438109, 10.731021, 2.50076954, 3.53262395, 2.89502753, 4.37234601, 2.44383787, 5.34441022, 876.94216483, 1238.7814438, 1015.19619261, 1533.24587537, 856.97799824, 1874.11858662, 3568.65143548, 5041.12968331, 4131.26600061, 6239.43096085, 3487.40873259, 7626.5873083
9.17656, -4.5962185, 1.779369, 2.1839809, 4.6957293, 3.1542241, 7.194648, 2.2456015, 10.751303, 2.41627651, 3.54302111, 2.90381194, 4.38557951, 2.45012679, 5.36108588, 845.52191149, 1239.80097942, 1016.12402907, 1534.63544294, 857.36705939, 1875.99207564, 3440.76974975, 5045.2503332, 4135.01858873, 6245.05070439, 3488.97243498, 7634.16854948
9.1777, -5.1250333, 1.7720627, 2.0654701, 4.6860041, 3.1477975, 7.180342, 2.242485, 10.730745, 2.35493396, 3.54707693, 2.907185, 4.39078165, 2.45377111, 5.36765029, 822.30666612, 1238.58463119, 1015.14422367, 1533.19332494, 856.81907819, 1874.30080633, 3346.27879359, 5040.27226847, 4131.00820905, 6239.14717114, 3486.72293371, 7627.24333809
9.17883, -5.3638765, 1.8162089, 2.0378516, 4.6704837, 3.1381564, 7.1547566, 2.2348599, 10.690896, 2.34422019, 3.54889422, 2.90903815, 4.39247761, 2.45491961, 5.36931863, 816.83498616, 1236.59926466, 1013.64374707, 1530.54282407, 855.4077981, 1870.91951902, 3323.99397238, 5032.16509038, 4124.87927488, 6228.32666066, 3480.96055261, 7613.44128176
9.17997, -4.7140063, 1.828817, 2.1938558, 4.6724999, 3.1362916, 7.1601847, 2.2358216, 10.701431, 2.43765097, 3.55747727, 2.91457812, 4.40382037, 2.46085518, 5.38379372, 847.57083455, 1236.93425017, 1013.3983251, 1531.20760476, 855.638935, 1871.94417263, 3449.04980082, 5033.50003949, 4123.85743923, 6230.99694907, 3481.88160567, 7617.56824628
9.1811, -3.9648425, 1.9759454, 2.4659407, 4.672902, 3.1369058, 7.1614528, 2.2343116, 10.703699, 2.5900607, 3.56543042, 2.92125432, 4.41386652, 2.46541764, 5.39616937, 898.64256005, 1237.05498961, 1013.55286916, 1531.42677441, 855.39663784, 1872.24471209, 3656.857438, 5033.96338104, 4124.46339974, 6231.85417615, 3480.87626444, 7618.74888357
9.18223, -2.9489581, 2.1000748, 2.8614166, 4.6643966, 3.1323619, 7.1481273, 2.230101, 10.685906, 2.796176, 3.57002858, 2.92556616, 4.41946905, 2.46851758, 5.4035557, 968.07704341, 1235.99612863, 1012.87381037, 1530.0848481, 854.63690304, 1870.79004472, 3939.38614516, 5029.62657542, 4121.67717698, 6226.3588343, 3477.76532652, 7612.78705331
9.18336, -1.6023348, 2.1452273, 3.4352411, 4.6457549, 3.1201733, 7.1213865, 2.2221129, 10.648573, 3.07052134, 3.57076818, 2.92632709, 4.42095188, 2.46954287, 5.40603951, 1060.77114159, 1233.59111145, 1010.95643898, 1527.30355661, 853.15147295, 1867.62118177, 4316.56129459, 5019.81194271, 4113.85195538, 6215.00638457, 3471.70137101, 7599.84976037
9.18449, -0.50952469, 2.2019358, 4.0297123, 4.6230389, 3.1026278, 7.0891733, 2.2083673, 10.602792, 3.33299252, 3.56994145, 2.92457093, 4.42074145, 2.46736257, 5.40639086, 1148.95710975, 1230.63870583, 1008.16504649, 1523.92850644, 850.55509478, 1863.70391406, 4675.38755888, 5007.76995577, 4102.47021029, 6201.23790447, 3461.11675929, 7583.86716028
9.18562, -0.46725863, 2.2817387, 4.1282535, 4.6116165, 3.0974768, 7.0704577, 2.2091412, 10.576277, 3.38102674, 3.57348545, 2.92866338, 4.42475461, 2.47330209, 5.41167659, 1162.98386569, 1229.18457883, 1007.38282429, 1521.99867735, 850.75056941, 1861.4737625, 4732.43952719, 5001.82492522, 4099.2643469, 6193.35049564, 3461.8929301, 7574.74997921
9.18674, -0.42655569, 2.2789897, 4.1611083, 4.5998161, 3.0879128, 7.0536639, 2.2023368, 10.55337, 3.40199564, 3.57683971, 2.93063517, 4.42931559, 2.47497668, 5.41782317, 1167.66571199, 1227.67737546, 1005.88083072, 1520.27235754, 849.48533481, 1859.55745039, 4751.46478872, 4995.66422265, 4093.12982282, 6186.2915918, 3456.72534135, 7566.91033866
9.18787, -0.61225949, 2.3108779, 4.08705, 4.5867949, 3.078506, 7.0356003, 2.1902169, 10.526728, 3.37917744, 3.57981581, 2.93275662, 4.43360095, 2.47371456, 5.4231638, 1157.29136548, 1226.00544204, 1004.40239509, 1518.40741824, 847.19093536, 1857.31017582, 4709.22328785, 4988.83302072, 4087.09102171, 6178.66838698, 3447.36978179, 7557.72365859
9.189, -1.8969892, 2.361171, 3.4818666, 4.6070174, 3.0896679, 7.0665471, 2.2021105, 10.573089, 3.12603098, 3.59581334, 2.94471395, 4.45339116, 2.4860323, 5.44738609, 1068.23677203, 1228.77222448, 1006.2765683, 1521.82631176, 849.53448632, 1861.49726981, 4346.82019122, 5000.06370838, 4094.69456543, 6192.54599045, 3456.88685781, 7574.71950992
9.19012, -1.7694506, 2.2533102, 3.4534451, 4.5952926, 3.083596, 7.050388, 2.1948382, 10.551113, 3.1202572, 3.599322, 2.94844379, 4.45831372, 2.48751307, 5.45397639, 1063.92558439, 1227.27407229, 1005.3417334, 1520.16763981, 848.1764883, 1859.66240532, 4329.25340759, 4993.93993101, 4090.8679977, 6185.76245492, 3451.34190407, 7567.21139458
9.19124, -1.6343053, 2.1660408, 3.4562374, 4.6425869, 3.1163938, 7.1180647, 2.2186782, 10.645218, 3.12857966, 3.62598042, 2.97078758, 4.48979384, 2.50664362, 5.49063677, 1064.4132557, 1233.64019845, 1010.72883899, 1527.52897641, 852.81660888, 1868.03827978, 4331.2138945, 5019.8168237, 4112.76613435, 6215.68238787, 3470.20400777, 7601.25196632
9.19236, -1.4872725, 2.1321775, 3.4926693, 4.6278487, 3.1064532, 7.0958599, 2.2126272, 10.614781, 3.15217224, 3.62844699, 2.97278578, 4.49297212, 2.50891143, 5.49524078, 1070.06644321, 1231.74721091, 1009.1702035, 1525.2271511, 851.69899549, 1865.4668281, 4354.19328875, 5012.0863739, 4106.40120074, 6206.2817382, 3465.63717958, 7590.74653244
9.19348, -1.7670286, 2.1426769, 3.370738, 4.6142455, 3.0957784, 7.0785362, 2.2057151, 10.589833, 3.10373028, 3.63138106, 2.97444819, 4.49772817, 2.51070787, 5.5013089, 1051.27910496, 1230.00218426, 1007.48935668, 1523.44669403, 850.4136886, 1863.37425011, 4277.72235148, 5004.95806603, 4099.53904689, 6199.00266602, 3460.38804214, 7582.18977367
9.1946, -2.7215197, 2.2341823, 3.0412332, 4.5679114, 3.0617266, 7.0105533, 2.1817245, 10.494268, 2.9548888, 3.62138848, 2.96482787, 4.48634252, 2.50274288, 5.48898894, 998.62841746, 1223.87734243, 1001.98740533, 1516.1955118, 845.82207056, 1855.04792652, 4063.46086728, 4980.00817959, 4077.12872965, 6169.46305713, 3441.68544006, 7548.26772856
9.19572, -2.8546586, 2.1839011, 2.9707441, 4.5588215, 3.0571326, 6.9963628, 2.1770717, 10.47366, 2.92717229, 3.62611821, 2.96942802, 4.49212492, 2.50583245, 5.49623001, 987.04103457, 1222.72524896, 1001.28964434, 1514.74227891, 844.96545258, 1853.32601631, 4016.28912933, 4975.29277262, 4074.26699909, 6163.5157359, 3438.18082838, 7541.21953569
9.19684, -2.1737621, 2.1835739, 3.2271079, 4.5280813, 3.0383143, 6.9506443, 2.1654391, 10.409661, 3.05792205, 3.62223628, 2.96712619, 4.48778662, 2.50491305, 5.49209399, 1028.80451087, 1218.6618742, 998.25723243, 1509.86684479, 842.7506646, 1847.75510066, 4186.20239001, 4958.73141734, 4061.90560798, 6143.64354689, 3429.14986185, 7518.50982064
9.19795, -1.6561296, 2.2496366, 3.4888327, 4.4940768, 3.0125298, 6.9024804, 2.1426751, 10.342101, 3.18683355, 3.61692542, 2.96131758, 4.48251653, 2.49745384, 5.48685769, 1069.76777446, 1214.14256284, 994.06575955, 1504.70730742, 838.35430803, 1841.84816774, 4352.85793734, 4940.31528887, 4044.82835899, 6122.61586375, 3411.2424127, 7494.43347208
9.19907, -0.89033306, 2.3006227, 3.9166708, 4.4923273, 3.0137247, 6.8975956, 2.145206, 10.333241, 3.38447396, 3.62466886, 2.96882385, 4.49139763, 2.50476591, 5.49731877, 1133.52606042, 1213.97199832, 994.31676702, 1504.25629775, 838.89474838, 1841.15882272, 4612.26328538, 4939.59395625, 4045.82733356, 6120.74687661, 3413.42257874, 7491.58712539
9.20018, -0.58738974, 2.400758, 4.1752995, 4.5143698, 3.0290926, 6.9311871, 2.1584541, 10.383756, 3.50234391, 3.64177859, 2.98312359, 4.51251629, 2.51817774, 5.52321831, 1170.41512667, 1217.01148104, 996.90180956, 1507.99506569, 841.52596045, 1845.7519951, 4762.3379754, 4951.93530959, 4056.32432223, 6135.92733414, 3424.11076841, 7510.23685453
9.20129, 0.13818764, 2.4722017, 4.6820366, 4.5017286, 3.0189223, 6.9126227, 2.1474684, 10.355885, 3.71604481, 3.64378878, 2.98393603, 4.51528291, 2.51667382, 5.52658876, 1239.46895981, 1215.36830767, 995.27757912, 1506.0510027, 839.42450634, 1843.36722937, 5043.29176141, 4945.22829686, 4049.69819968, 6127.99098682, 3415.54555572, 7500.50147487
9.20241, 0.91276515, 2.5009597, 5.242871, 4.5000349, 3.0171015, 6.9113358, 2.1457716, 10.357456, 3.94010425, 3.65032109, 2.98894613, 4.52380758, 2.52066351, 5.53795823, 1311.67180868, 1215.20217853, 995.02858861, 1505.98829251, 839.13598388, 1843.60189971, 5337.0559633, 4944.53108668, 4048.66768298, 6127.70949562, 3414.3569124, 7501.42409684
9.20352, 1.3270976, 2.5457175, 5.5934206, 4.4994965, 3.0140547, 6.9118653, 2.1466705, 10.358173, 4.07771763, 3.65729817, 2.9933257, 4.532899, 2.52616145, 5.54906727, 1354.88203852, 1215.19145175, 994.57677046, 1506.12278825, 839.35453403, 1843.75973665, 5512.85040755, 4944.46638125, 4046.81204597, 6128.23064366, 3415.23162418, 7502.03436655
9.20462, 1.0665543, 2.5910183, 5.458413, 4.520664, 3.0310734, 6.9450896, 2.1568231, 10.40569, 4.0361056, 3.67308043, 3.00765176, 4.55269179, 2.53709417, 5.57268847, 1338.49851555, 1218.10804678, 997.43114314, 1509.81461173, 841.37956658, 1848.07732858, 5446.16485145, 4956.31272844, 4058.40900858, 6143.22629055, 3423.45678309, 7519.57037885
9.20573, 1.0594114, 2.6736084, 5.5434679, 4.5012614, 3.0161626, 6.9139988, 2.1477786, 10.361393, 4.07551162, 3.67247192, 3.00620603, 4.5515154, 2.53679938, 5.57186313, 1348.95548637, 1215.55319009, 995.02553378, 1506.50820101, 839.65640601, 1844.23357186, 5488.68942934, 4945.89629728, 4048.60366732, 6129.7468461, 3416.43092489, 7503.89869301
9.20684, 1.2024237, 2.7115022, 5.7074345, 4.5180525, 3.0304618, 6.9391174, 2.1559594, 10.396503, 4.14359513, 3.68665487, 3.01933466, 4.5688717, 2.54669617, 5.5924291, 1368.82986902, 1217.88040175, 997.43226393, 1509.31929079, 841.29691104, 1847.4498023, 5569.53145641, 4955.34424051, 4058.37898141, 6141.15856035, 3423.09129589, 7516.95299827
9.20795, 1.6775801, 2.8344494, 6.1908118, 4.4934135, 3.0093743, 6.9028914, 2.143996, 10.346711, 4.32413843, 3.68395215, 3.01483738, 4.56605678, 2.54470693, 5.59019486, 1425.68954018, 1214.6170002, 994.0065962, 1505.45120255, 839.0022932, 1843.11452574, 5800.85887588, 4942.04495989, 4044.42329398, 6125.39387041, 3413.74034267, 7499.28154384
9.20905, 2.5606708, 2.9111768, 7.002737, 4.4913219, 3.0103469, 6.9024935, 2.1406901, 10.346524, 4.60812502, 3.69043395, 3.02133316, 4.5750237, 2.54781122, 5.60128383, 1516.37644753, 1214.3956802, 994.21748053, 1505.48393492, 838.39759266, 1843.19106754, 6169.820542, 4941.12357521, 4045.26425123, 6125.50117252, 3411.26551919, 7499.56129287
9.21015, 3.4645679, 2.9421444, 7.8337826, 4.5159999, 3.025176, 6.9366079, 2.1542325, 10.395325, 4.88364533, 3.70796239, 3.0348252, 4.59549113, 2.56097091, 5.6257107, 1603.91312729, 1217.7889982, 996.71365362, 1509.27597009, 841.0878729, 1847.62623476, 6525.96151797, 4954.90934268, 4055.4035236, 6140.90422555, 3422.19724894, 7517.57529911
9.21126, 4.7702405, 2.9626728, 9.0752809, 4.5176773, 3.0284347, 6.9386136, 2.1558499, 10.396961, 5.26705476, 3.7161685, 3.0426143, 4.60547201, 2.56712523, 5.63755774, 1726.42329147, 1218.07730418, 997.30123129, 1509.57119385, 841.44650013, 1847.8659197, 7024.39784343, 4956.06125735, 4057.77693858, 6142.07922878, 3423.6418207, 7518.5184569
9.21236, 5.7150242, 2.989033, 10.019338, 4.5471014, 3.0502678, 6.9803195, 2.1733542, 10.455406, 5.54539326, 3.73577022, 3.05972096, 4.62860891, 2.58272456, 5.66478312, 1814.08957986, 1222.09940999, 1000.94035705, 1514.17776893, 844.89836615, 1853.14612496, 7381.05951583, 4972.4052106, 4072.56644281, 6160.79622203, 3437.67209438, 7539.97045776
9.21346, 5.6992281, 3.0125191, 10.031015, 4.6185293, 3.1004114, 7.084303, 2.2081097, 10.601907, 5.55986003, 3.7726218, 3.09101477, 4.67239964, 2.60856547, 5.71588409, 1815.23820536, 1231.722955, 1009.18513812, 1525.4913438, 851.67030771, 1866.17848765, 7385.70174662, 5011.53972699, 4106.09495506, 6206.80197732, 3465.21071482, 7592.96365348
9.21456, 5.6121004, 3.0514265, 9.9920957, 4.6125273, 3.0944378, 7.0812817, 2.2028345, 10.601008, 5.56034657, 3.7778355, 3.09431447, 4.68090153, 2.61074529, 5.72726331, 1811.80497178, 1230.98462732, 1008.2634716, 1525.24317496, 850.69540983, 1866.19377211, 7371.70169458, 5008.51449497, 4102.32760034, 6205.76600276, 3461.22948764, 7592.99373087
9.21566, 5.6644762, 3.0558046, 10.053982, 4.6135955, 3.0972985, 7.079865, 2.2070599, 10.597571, 5.58892614, 3.78598663, 3.10206468, 4.68998881, 2.61858321, 5.73802565, 1817.49899555, 1231.18944956, 1008.78045429, 1525.16775939, 851.55398945, 1865.98563155, 7394.83772413, 5009.32666783, 4104.41368993, 6205.43291104, 3464.70814053, 7592.11475475
9.21676, 4.8767214, 2.9909495, 9.2193036, 4.6460623, 3.1173178, 7.1262867, 2.2228491, 10.664578, 5.36287598, 3.80707305, 3.11845323, 4.71498527, 2.63332029, 5.76793733, 1740.50855275, 1235.57643776, 1012.08652567, 1530.23717579, 854.63779302, 1871.97024248, 7081.5576157, 5027.15468923, 4117.84764418, 6226.03244836, 3477.24046646, 7616.43205144
9.21785, 4.1562326, 2.8957564, 8.4256144, 4.6440136, 3.1174225, 7.1266635, 2.2200821, 10.665765, 5.13729358, 3.8139969, 3.12486621, 4.72472702, 2.63704847, 5.78002345, 1663.98601117, 1235.36593779, 1012.15427532, 1530.35436885, 854.1485318, 1872.16829572, 6770.18414114, 5026.27715879, 4118.10602804, 6226.48316076, 3475.23525159, 7617.20592608
9.21895, 3.1320233, 2.8140818, 7.4057879, 4.6441991, 3.1164312, 7.127588, 2.2169679, 10.668312, 4.82631783, 3.82195614, 3.13082689, 4.73479933, 2.64064479, 5.79266133, 1560.11458107, 1235.4531355, 1012.04455532, 1530.53108651, 853.59244665, 1872.48658566, 6347.54031697, 5026.6106621, 4117.64218819, 6227.17580865, 3472.9580347, 7618.46869433
9.22004, 1.7527804, 2.6731263, 6.1186168, 4.7004369, 3.1548168, 7.2105249, 2.2449754, 10.786655, 4.39591327, 3.85293428, 3.15652738, 4.77206036, 2.66273705, 5.83667999, 1418.14053457, 1242.97317664, 1018.30931292, 1539.48720467, 859.01042881, 1882.93807505, 5769.87521873, 5057.1857687, 4143.11383563, 6263.58873135, 3494.98717862, 7660.95987867
9.22113, 0.65038575, 2.6117872, 5.2427227, 4.6893097, 3.1469465, 7.1952892, 2.2408444, 10.765691, 4.07752674, 3.85631793, 3.15909767, 4.77685986, 2.6657795, 5.84304632, 1312.78277989, 1241.56335462, 1017.0893515, 1537.93703293, 858.26277816, 1881.2017878, 5341.19212173, 5051.42854548, 4138.1329147, 6257.25541942, 3491.93062197, 7653.86347407
9.22223, -0.95785484, 2.5400244, 4.1930034, 4.7254798, 3.1745199, 7.2451445, 2.262859, 10.833392, 3.65417085, 3.87926276, 3.17954714, 4.80341121, 2.68444795, 5.87365549, 1174.08359905, 1246.40553692, 1021.58719585, 1543.33405688, 862.51202952, 1887.20310818, 4776.85997228, 5071.10798869, 4156.41525696, 6279.18717725, 3509.20427875, 7678.24794956
9.22332, -1.7901552, 2.4524632, 3.6808705, 4.7237532, 3.1726257, 7.2438619, 2.260945, 10.832586, 3.43087491, 3.88663014, 3.18521707, 4.81298708, 2.68889977, 5.88566701, 1100.1033118, 1246.24033277, 1021.33360524, 1543.27486853, 862.19043745, 1887.22758423, 4475.84603362, 5070.41456064, 4155.36606152, 6278.9200114, 3507.88113105, 7678.31530622
9.22441, -1.931127, 2.2444406, 3.4622823, 4.7783084, 3.2095729, 7.3250044, 2.2871733, 10.949387, 3.33440233, 3.91718291, 3.21040916, 4.84998849, 2.71010613, 5.92968558, 1066.99216814, 1253.47905668, 1027.31496859, 1551.9722044, 867.22048933, 1897.46990677, 4341.11284354, 5099.84439861, 4179.68410421, 6314.27921452, 3528.33143188, 7719.95449308
9.2255, -1.7063132, 2.132106, 3.4688647, 4.800301, 3.2241677, 7.3577527, 2.2966378, 10.996378, 3.34457852, 3.93443117, 3.22445654, 4.87102445, 2.72140996, 5.95487359, 1068.05954982, 1256.42341748, 1029.69972914, 1555.51563408, 869.05655837, 1901.63261422, 4345.43729611, 5111.80222016, 4189.36903618, 6328.66926958, 3535.78672818, 7736.85819924
9.22658, -2.3438357, 2.1147609, 3.18627, 4.8005799, 3.2228811, 7.356502, 2.2938933, 10.996439, 3.2121468, 3.94276551, 3.2305483, 4.88078611, 2.72546559, 5.96733105, 1023.68106383, 1256.52239572, 1029.54545159, 1555.46076586, 868.58032778, 1901.73245042, 4164.86455802, 5112.18364504, 4188.72392359, 6328.41970411, 3533.83446344, 7737.23219214
9.22767, -4.441514, 2.1795637, 2.5528012, 4.8225445, 3.2370413, 7.3885491, 2.3068481, 11.041892, 2.88125184, 3.96014278, 3.24449301, 4.90176295, 2.73893813, 5.99231273, 916.33373961, 1259.45687636, 1031.85649035, 1558.92334926, 871.07325414, 1905.7543841, 3728.10440708, 5124.10110893, 4198.10879254, 6342.48064592, 3543.96209294, 7753.56293357
9.22876, -4.9893573, 2.083379, 2.385891, 4.8143574, 3.2313572, 7.3754676, 2.3049623, 11.022192, 2.79139021, 3.96519377, 3.24853638, 4.90783587, 2.74364024, 5.99969588, 885.91545721, 1258.45051698, 1031.00189592, 1557.62087713, 870.76084665, 1904.14916085, 3604.33246357, 5119.98522571, 4194.61425265, 6337.15491433, 3542.6761798, 7746.99953597
9.22984, -4.3041006, 2.0543479, 2.5430104, 4.7951009, 3.2215945, 7.3462266, 2.2943172, 10.978677, 2.88793401, 3.96562892, 3.25048851, 4.90846115, 2.74308919, 6.00051052, 914.66624007, 1255.99368754, 1029.49447256, 1554.60743997, 868.79099755, 1900.48123421, 3721.28905768, 5109.96838103, 4188.46388754, 6324.86846227, 3534.64716523, 7732.04444568
9.23093, -3.3105425, 2.1845079, 2.8880384, 4.7641318, 3.198441, 7.304481, 2.2793593, 10.922422, 3.08421806, 3.96127943, 3.24573282, 4.9049917, 2.73999638, 5.99795317, 974.79180042, 1251.99406341, 1025.83983088, 1550.26187804, 865.99778329, 1895.70109826, 3965.891225, 5093.67463666, 4173.57755962, 6307.16218165, 3523.26825906, 7712.56420867
9.23201, -2.7974336, 2.2340695, 3.1184109, 4.8329826, 3.2450752, 7.4044265, 2.3109289, 11.064961, 3.21170816, 3.99831513, 3.27628586, 4.94897338, 2.76479348, 6.0498464, 1012.97484746, 1261.07120054, 1033.34269725, 1560.90943283, 872.01766704, 1908.125501, 4121.21985953, 5130.58314227, 4204.08508293, 6350.4547715, 3547.74507608, 7763.07993126
9.23309, -1.5831247, 2.2945249, 3.6766837, 4.8332829, 3.2441067, 7.404708, 2.3117957, 11.067025, 3.49484013, 4.00700872, 3.28281753, 4.95967419, 2.77123851, 6.06337773, 1099.97226562, 1261.1731268, 1033.23989166, 1561.01677029, 872.22458959, 1908.39840873, 4475.14434663, 5130.97644817, 4203.64931409, 6350.86501078, 3548.57214414, 7764.15789459
9.23417, -0.88753107, 2.3575951, 4.0859721, 4.8454755, 3.25228, 7.422796, 2.3184466, 11.092574, 3.69216117, 4.02069521, 3.29402519, 4.97641642, 2.78119539, 6.08343846, 1159.63925749, 1262.82570014, 1034.59214076, 1562.99998297, 873.52182325, 1910.69504821, 4717.8748112, 5137.67839712, 4209.13328801, 6358.9070497, 3553.83502268, 7773.46919021
9.23525, -0.43568982, 2.3858498, 4.3694524, 4.8470456, 3.2567844, 7.4266133, 2.320966, 11.095547, 3.82634621, 4.03003956, 3.30343116, 4.98845619, 2.78872151, 6.09740602, 1199.25166394, 1263.0931392, 1035.35987006, 1563.47963566, 874.03980742, 1911.04618138, 4879.01354049, 5138.74503106, 4212.23916314, 6360.83196051, 3555.92757012, 7774.86533962
9.23633, -0.71128909, 2.4467369, 4.2740576, 4.8516952, 3.2605727, 7.4300267, 2.3230328, 11.100125, 3.7925631, 4.04072583, 3.31252812, 5.00043535, 2.79602017, 6.11190457, 1186.14729717, 1263.76171012, 1036.01342272, 1563.91672963, 874.47240458, 1911.53552222, 4825.67986041, 5141.44360266, 4214.88049675, 6362.58370567, 3557.67271176, 7776.8237503
9.23741, -1.5482742, 2.4080247, 3.8323547, 4.8879942, 3.2861798, 7.4822281, 2.3416187, 11.173029, 3.59907962, 4.06465741, 3.33276174, 5.02891248, 2.8133042, 6.14531386, 1123.240888, 1268.54359291, 1040.12543357, 1569.47906492, 878.0073349, 1917.89805262, 4569.73459157, 5160.87653088, 4231.59201569, 6385.18669531, 3572.03920617, 7802.67631616
9.23848, -1.6019841, 2.3312281, 3.7441343, 4.8583917, 3.2617383, 7.4439046, 2.325809, 11.123453, 3.56513199, 4.06112323, 3.32754901, 5.02690067, 2.80987453, 6.14496928, 1110.29193004, 1264.75887965, 1036.3012708, 1565.53172698, 875.08148975, 1913.73273718, 4517.0350667, 5145.45774471, 4216.01657477, 6369.10124039, 3560.12114336, 7785.69820086
9.23956, -2.5440035, 2.3035775, 3.3370321, 4.8849285, 3.2828792, 7.4799425, 2.3432523, 11.171431, 3.37313986, 4.08115662, 3.34565848, 5.05013846, 2.82659562, 6.17175333, 1048.24617776, 1268.27140582, 1039.70599108, 1569.39485688, 878.40059512, 1917.95096248, 4264.59462448, 5159.72634521, 4229.85046324, 6384.79110378, 3573.60945889, 7802.82679599
9.24063, -3.6022375, 2.2791485, 2.9666611, 4.9175409, 3.3067795, 7.5264094, 2.358226, 11.238851, 3.18740826, 4.10371995, 3.36516485, 5.07688873, 2.84181916, 6.20389848, 988.41308705, 1272.56070562, 1043.53528116, 1574.33966532, 881.24614493, 1923.82460679, 4021.15820446, 5177.15516833, 4245.41167296, 6404.88166811, 3585.1712328, 7826.69028049
9.24171, -4.1127112, 2.4504874, 2.8910253, 4.8833112, 3.281357, 7.4781022, 2.341925, 11.169541, 3.15349644, 4.09848736, 3.35964307, 5.07179974, 2.83826467, 6.1984637, 975.78039952, 1268.18713973, 1039.56795885, 1569.35733703, 878.2388311, 1917.97882162, 3969.74811495, 5159.34067726, 4229.25378191, 6384.58543891, 3572.92167984, 7802.87533483
9.24278, -3.1211616, 2.4094167, 3.1884729, 4.8946631, 3.2893207, 7.4942253, 2.3438698, 11.194404, 3.31906495, 4.11230946, 3.37114549, 5.08847633, 2.8457132, 6.21906183, 1024.79957476, 1269.72296271, 1040.88003994, 1571.12574103, 878.64676246, 1920.20704896, 4169.15462058, 5165.56747991, 4234.57418878, 6391.75337699, 3574.5664809, 7811.90809186
9.24385, -1.7074145, 2.3758406, 3.7464097, 4.8923164, 3.287711, 7.4943776, 2.3450359, 11.195783, 3.60573872, 4.12044277, 3.37779615, 5.09981479, 2.85273458, 6.23324008, 1110.90426883, 1269.48118675, 1040.6766694, 1571.21923267, 878.90867052, 1920.42007472, 4519.43250965, 5164.56251611, 4233.72931737, 6392.10729418, 3575.61720663, 7812.74243103
9.24492, -0.65753516, 2.3940596, 4.3101832, 4.9265921, 3.3104933, 7.54364, 2.3598731, 11.265722, 3.87615378, 4.14406384, 3.39703085, 5.12794798, 2.86812093, 6.26660973, 1191.62140979, 1273.9833018, 1044.32768027, 1576.45257411, 881.72825412, 1926.50414475, 4847.78969411, 5182.85679514, 4248.56495874, 6413.37129331, 3587.07313266, 7837.46151412
9.24599, -1.0002769, 2.5274278, 4.2579322, 4.9574186, 3.3311183, 7.5901893, 2.3750323, 11.332439, 3.86120928, 4.16631177, 3.41522246, 5.15525644, 2.88375746, 6.29920388, 1184.4350137, 1278.02592118, 1047.62751095, 1581.38702112, 884.59937172, 1932.29558433, 4818.53385138, 5199.28159245, 4261.97179816, 6433.41914525, 3598.73861229, 7860.98990344
9.24706, -1.4365513, 2.6564527, 4.1645298, 4.9566634, 3.3283265, 7.5902051, 2.3731234, 11.33428, 3.82720877, 4.17535956, 3.42146521, 5.16685082, 2.8890784, 6.31387726, 1171.42985798, 1277.99164941, 1047.24010056, 1581.46672306, 884.28745341, 1932.54791674, 4765.60639158, 5199.12065696, 4260.37810352, 6433.71677114, 3597.45477824, 7861.98391762
9.24813, -0.93148825, 2.77677, 4.5451589, 4.924298, 3.3076356, 7.5422609, 2.3568043, 11.265842, 4.0073133, 4.17110311, 3.4185158, 5.16213714, 2.88562919, 6.30900091, 1223.85305345, 1273.87526151, 1044.03142043, 1576.54189422, 881.28524958, 1926.79969252, 4978.85362828, 5182.35293842, 4247.30698755, 6413.65506101, 3585.22638814, 7838.56657712
9.24919, -0.17475466, 2.8283877, 5.0615584, 4.9866145, 3.353512, 7.630363, 2.3938582, 11.388405, 4.23833915, 4.20684468, 3.44987621, 5.20386689, 2.91475993, 6.35748042, 1291.57046747, 1281.97299794, 1051.29817955, 1585.80060647, 888.22949552, 1937.34707636, 5254.31866466, 5215.27459811, 4276.85193032, 6451.29471048, 3613.46200949, 7881.4429097
9.25026, 0.71165737, 2.9137071, 5.7133839, 4.9958319, 3.3590952, 7.64519, 2.3973785, 11.410039, 4.51296312, 4.22006354, 3.46039948, 5.22046542, 2.9233673, 6.3776201, 1372.28439745, 1283.22062286, 1052.22490874, 1587.41896213, 888.92623816, 1939.28209023, 5582.65294501, 5220.32852856, 4280.60429492, 6457.85171087, 3616.28150156, 7889.28220151
9.25132, 1.9256767, 2.9342952, 6.6499792, 5.0296291, 3.3822859, 7.694054, 2.4124896, 11.479888, 4.87863551, 4.24283565, 3.47931209, 5.24766187, 2.93846792, 6.40998561, 1480.56953746, 1287.61683471, 1055.90251352, 1592.56175174, 891.76698742, 1945.30405301, 6023.14797194, 5238.19147322, 4295.54770779, 6478.74675422, 3627.82320305, 7913.74796339
9.25239, 3.3545388, 2.9756589, 7.8849183, 5.0491905, 3.3952032, 7.7236015, 2.4216258, 11.52284, 5.3231878, 4.25974957, 3.49306024, 5.2684531, 2.95003186, 6.43506525, 1612.27348373, 1290.18203634, 1057.96913615, 1595.69557851, 893.49809321, 1949.0360782, 6558.90946195, 5248.6053087, 4303.93717167, 6491.46868314, 3634.85051198, 7928.89748791
9.25345, 3.7351603, 3.0454645, 8.3011421, 5.0801302, 3.4161778, 7.7693756, 2.4364638, 11.589055, 5.47296125, 4.28144995, 3.51094222, 5.29476279, 2.96505962, 6.46662179, 1654.36100494, 1294.19221233, 1061.28394346, 1600.49535957, 896.27512281, 1954.72367312, 6730.09860553, 5264.89755105, 4317.40446408, 6510.9680145, 3646.13281878, 7952.00263268
9.25451, 3.6143463, 3.0914361, 8.2536013, 5.0898853, 3.4224466, 7.7846645, 2.4405216, 11.612147, 5.4683844, 4.29428922, 3.52132113, 5.31076693, 2.97357311, 6.48624808, 1649.69764245, 1295.49758766, 1062.30922067, 1602.14773789, 897.06505402, 1956.76590837, 6711.10005845, 5270.18631328, 4321.55765365, 6517.66329822, 3649.33135719, 7960.27797101
9.25557, 3.6550407, 3.1263636, 8.3435818, 5.0894979, 3.4216999, 7.7857337, 2.4391987, 11.613821, 5.50935823, 4.30290955, 3.52813916, 5.32199571, 2.97884796, 6.49998436, 1658.74691089, 1295.51167987, 1062.24530829, 1602.33616771, 896.86577834, 1957.00271013, 6747.88549668, 5270.22200792, 4321.27991478, 6518.40308844, 3648.50571137, 7961.20861955
9.25663, 3.5287351, 3.1344819, 8.2445706, 5.0779885, 3.4129077, 7.7708073, 2.4321472, 11.592491, 5.48782009, 4.30686939, 3.53084064, 5.32781228, 2.98064856, 6.50735093, 1648.95626854, 1294.10934653, 1060.93160935, 1600.87781829, 895.61229173, 1955.30045371, 6708.02901453, 5264.49561467, 4315.91798627, 6512.44369466, 3643.39149154, 7954.25107741
9.25769, 2.716617, 3.1653078, 7.5693522, 5.0598705, 3.400864, 7.7421681, 2.4251593, 11.551378, 5.26914282, 4.30804583, 3.53187436, 5.32895327, 2.98250204, 6.50919844, 1580.06782791, 1291.86185419, 1059.1098478, 1598.00330081, 894.36852989, 1951.92565211, 6427.76131339, 5255.33113322, 4308.48928511, 6500.72333234, 3638.31687146, 7940.4896243
9.25875, 1.9041556, 3.101928, 6.8557377, 5.1059792, 3.4341867, 7.8078472, 2.4499607, 11.645143, 5.02500133, 4.33659241, 3.55648544, 5.36259177, 3.00392194, 6.54909813, 1503.81609548, 1297.7981564, 1064.3380372, 1604.8457077, 898.9741239, 1959.92767424, 6117.54194963, 5279.45849746, 4329.7399268, 6528.5316263, 3657.03754008, 7973.00933367
9.25981, 1.6354614, 3.0430873, 6.5988021, 5.1643798, 3.4753602, 7.8912999, 2.4808239, 11.762974, 4.94019214, 4.37039183, 3.58518194, 5.4023854, 3.02906963, 6.59583613, 1475.43963144, 1305.26285673, 1070.75177848, 1613.47844197, 904.66306876, 1969.91488285, 6002.08149662, 5309.80317572, 4355.81320992, 6563.62273005, 3680.16511825, 8013.60449885
9.26086, 1.6347007, 2.9796603, 6.5286319, 5.1737687, 3.4802601, 7.9065897, 2.4828743, 11.784932, 4.92401972, 4.38341104, 3.59512954, 5.41880214, 3.03658931, 6.61564561, 1467.64509073, 1306.51216974, 1071.55830374, 1615.11911111, 905.08073615, 1971.84827708, 5970.34904255, 5314.86374394, 4359.07640968, 6570.27022376, 3681.84920229, 8021.43689066
9.26191, 1.3769189, 2.9317199, 6.2959464, 5.2154286, 3.5103473, 7.9702551, 2.5054765, 11.873939, 4.84551934, 4.41016483, 3.6181358, 5.45187551, 3.05671527, 6.65437431, 1441.3237068, 1311.82535599, 1076.23239891, 1621.68735318, 909.23508518, 1979.37657218, 5863.25034447, 5336.45594956, 4378.07270766, 6596.96283862, 3698.73394936, 8052.02905767
9.26297, 1.7427384, 2.9448897, 6.5802081, 5.1922198, 3.492843, 7.9355186, 2.4917265, 11.827541, 4.96413008, 4.40960688, 3.61670321, 5.45143698, 3.05473488, 6.65534495, 1473.57450816, 1308.96736882, 1073.59830748, 1618.22886149, 906.7811243, 1975.60227131, 5994.42074649, 5324.80787954, 4367.33937248, 6582.86676799, 3688.73616768, 8036.64231186
9.26402, 0.94045969, 2.9892762, 6.0449278, 5.2353153, 3.5224864, 7.9994843, 2.513051, 11.918947, 4.76790511, 4.43714341, 3.63962556, 5.48482834, 3.07420409, 6.69500628, 1412.43643786, 1314.45213183, 1078.196745, 1624.81660624, 910.69720778, 1983.31774772, 5745.69101257, 5347.09782179, 4386.02770464, 6609.63843843, 3704.65149557, 8067.99559447
9.26507, 0.29640751, 3.0253534, 5.625184, 5.221855, 3.5124784, 7.9794237, 2.5055723, 11.891395, 4.60906608, 4.44075663, 3.64209609, 5.48946894, 3.07608292, 6.70132948, 1362.58244867, 1312.82496938, 1076.71621945, 1622.85675393, 909.38522467, 1981.12020302, 5542.86595287, 5340.456889, 4379.98719234, 6601.63901018, 3699.29937434, 8059.02331459
9.26612, 0.35826213, 2.9192796, 5.5796302, 5.2536972, 3.5337499, 8.0282868, 2.5206185, 11.959004, 4.60006165, 4.46368422, 3.66082399, 5.51788167, 3.09182215, 6.73454795, 1357.11985546, 1316.88549946, 1080.02398666, 1627.89704845, 912.15586752, 1986.84049016, 5520.62211294, 5356.95294658, 4393.42500171, 6622.11550965, 3710.55499073, 8082.26001615
9.26717, 0.44314442, 2.8182143, 5.5485995, 5.3082051, 3.5725948, 8.1056112, 2.5492843, 12.070616, 4.59698294, 4.49629762, 3.68869786, 5.5561516, 3.11594898, 6.78025331, 1353.40650621, 1323.76354885, 1085.99656507, 1635.79717874, 917.37247722, 1996.18729777, 5505.49416315, 5384.91019374, 4417.70282817, 6654.22530356, 3731.76041019, 8120.24876928
9.26822, 0.56694895, 2.8046079, 5.6127485, 5.2924411, 3.5628263, 8.0845872, 2.5415495, 12.039945, 4.63332932, 4.49918027, 3.69149855, 5.56076194, 3.11784603, 6.78605897, 1361.27365102, 1321.86061771, 1084.56346829, 1633.75365408, 916.02417079, 1993.74631914, 5537.47419114, 5377.14738648, 4411.85518417, 6645.88540841, 3726.26047704, 8110.2861116
9.26927, -0.22125428, 2.8342438, 5.1395587, 5.2754196, 3.5503217, 8.0582428, 2.5342562, 12.001996, 4.44320569, 4.50154927, 3.69289838, 5.56357155, 3.12002994, 6.78985097, 1302.69168421, 1319.79728249, 1082.71107449, 1631.16877746, 914.75329886, 1990.69838612, 5299.14919914, 5368.73213923, 4404.30194869, 6635.34343966, 3721.07557743, 8097.85453181
9.27032, -1.0602009, 2.7873701, 4.6458709, 5.3195763, 3.583984, 8.1219261, 2.5594153, 12.091687, 4.23349627, 4.53006188, 3.71833611, 5.59751324, 3.1422157, 6.8298169, 1238.60655676, 1325.37363524, 1087.8846203, 1637.68104644, 919.32736335, 1998.21978311, 5038.44022712, 5391.39390415, 4425.3290954, 6661.8071885, 3739.66692178, 8128.41727901
9.27137, -2.4757444, 2.7934026, 3.985855, 5.3840636, 3.6269226, 8.2183614, 2.5905401, 12.229434, 3.92972797, 4.56727153, 3.7486154, 5.64279611, 3.16808555, 6.8834303, 1147.31226498, 1333.44767722, 1094.43514868, 1647.45479294, 924.94529622, 2009.66684315, 4667.05158845, 5424.21561245, 4451.95737465, 6701.53779663, 3762.50437278, 8174.94863329
9.27241, -2.5841116, 2.7519884, 3.9054753, 5.3945896, 3.6312885, 8.2321572, 2.5926325, 12.251391, 3.89825187, 4.58154708, 3.7589221, 5.65965262, 3.17616773, 6.9043953, 1135.73947269, 1334.81469029, 1095.1463231, 1648.91625677, 925.36326018, 2011.56686163, 4619.95697303, 5429.75443261, 4454.83230403, 6707.45566356, 3764.18936673, 8182.64449952
9.27345, -2.2522849, 2.6840955, 3.9995934, 5.4154862, 3.6467155, 8.2643189, 2.6023294, 12.295801, 3.95344852, 4.60030783, 3.77501871, 5.68292206, 3.18896168, 6.93180887, 1149.39837689, 1337.46179381, 1097.52292234, 1652.21359584, 927.13674156, 2015.30633869, 4675.49972488, 5440.50033018, 4464.48178858, 6720.84141418, 3771.38829082, 8197.82281019
9.2745, -1.0675845, 2.6644428, 4.5505834, 5.4035487, 3.6394575, 8.2495746, 2.5983004, 12.274961, 4.22619975, 4.60527974, 3.77950398, 5.69026193, 3.19345765, 6.94107187, 1226.07570178, 1336.05175416, 1096.48342924, 1650.81924696, 926.46374033, 2013.69553493, 4987.38586567, 5434.74242646, 4460.23516248, 6715.14211327, 3768.63529459, 8191.2369963
9.27554, -1.3431722, 2.7572411, 4.4835995, 5.4136788, 3.6459418, 8.2654827, 2.6027535, 12.298732, 4.20410225, 4.61961845, 3.79109555, 5.70813157, 3.20314342, 6.962898, 1217.07696386, 1337.36785072, 1097.51256818, 1652.48964599, 927.30191354, 2015.74135257, 4950.76111951, 5440.07400881, 4464.40341245, 6721.90973347, 3772.02953953, 8199.52575852
9.27658, -1.6478263, 2.7556254, 4.3332284, 5.4255262, 3.6524268, 8.2815944, 2.6070789, 12.323203, 4.14202918, 4.63477117, 3.80275306, 5.72617138, 3.21280562, 6.98504431, 1196.55128807, 1338.89481808, 1098.54104602, 1654.179013, 928.11676065, 2017.84280005, 4867.24818868, 5446.26330947, 4468.56893618, 6728.75445043, 3775.32886989, 8208.04073466
9.27762, -1.7319852, 2.7074745, 4.2681553, 5.447872, 3.6678193, 8.3138909, 2.6184632, 12.370207, 4.11982836, 4.65449388, 3.81911716, 5.74991172, 3.22687583, 7.01370507, 1187.58999067, 1341.71374711, 1100.90637785, 1657.48109105, 930.18570139, 2021.7846994, 4830.77651407, 5457.70788664, 4478.17236261, 6742.15915432, 3783.72946496, 8224.04206764
9.27866, -2.0057308, 2.60271, 4.0809572, 5.5125359, 3.7127245, 8.4081146, 2.6513454, 12.504333, 4.03734514, 4.69235188, 3.85089094, 5.79514315, 3.25422825, 7.06716323, 1161.31046017, 1349.71797979, 1107.67838173, 1666.9271838, 936.05307017, 2032.81371992, 4723.85979519, 5490.24461436, 4505.70071735, 6780.55573865, 3807.58084595, 8268.8715309
9.2797, -3.3984955, 2.5592736, 3.5090581, 5.5763619, 3.7583519, 8.5019756, 2.6848309, 12.63712, 3.75206371, 4.72988302, 3.88305592, 5.8402959, 3.28196083, 7.12031126, 1076.92013044, 1357.57456086, 1114.51761343, 1676.28609606, 941.99085023, 2043.67706161, 4380.56773383, 5522.18047508, 4533.50230735, 6818.59738479, 3831.71844174, 8313.02669657
9.28074, -5.5763338, 2.6111203, 2.8813552, 5.5685778, 3.7538178, 8.490559, 2.6820641, 12.620179, 3.40751405, 4.73708744, 3.88933946, 5.84934715, 3.28756109, 7.13135428, 975.90493729, 1356.69199135, 1113.89873353, 1675.24086178, 941.55065977, 2042.40503724, 3969.65407607, 5518.56813881, 4530.96657157, 6814.31813824, 3829.91239369, 8307.81889844
9.28178, -6.7382635, 2.4680312, 2.566396, 5.6042924, 3.7772119, 8.5408196, 2.7001476, 12.688994, 3.22306988, 4.76286509, 3.9101513, 5.87973377, 3.30599079, 7.16673726, 921.06833514, 1361.10117989, 1117.41807471, 1680.27277902, 944.76494323, 2048.0644224, 3746.58200527, 5536.48083794, 4545.26368062, 6834.75863589, 3842.97147179, 8330.80567196
9.28281, -5.7664734, 2.3713901, 2.7454943, 5.6087825, 3.7808945, 8.5468339, 2.7023823, 12.697158, 3.34104063, 4.77535632, 3.9207465, 5.89486842, 3.31470495, 7.18496646, 952.71059153, 1361.71123203, 1118.01595111, 1680.94441354, 945.20087296, 2048.82083597, 3875.27604217, 5538.94011545, 4547.67740446, 6837.46320437, 3844.72927098, 8333.84909428
9.28385, -5.8461633, 2.5064549, 2.8257693, 5.6522806, 3.8125193, 8.6100343, 2.7252239, 12.786832, 3.39716894, 4.80463776, 3.94597944, 5.92995276, 3.33618317, 7.2265377, 966.58483551, 1367.04711568, 1122.73600825, 1687.22913764, 949.23276517, 2056.14200639, 3931.69544616, 5560.62201885, 4566.85837467, 6862.99936992, 3861.11389612, 8363.59506813
9.28488, -6.3005655, 2.7933697, 2.8850477, 5.7068989, 3.8484352, 8.6925836, 2.7518436, 12.90654, 3.44030985, 4.83861591, 3.97340788, 5.97166584, 3.35995092, 7.27655767, 976.71719137, 1373.70165778, 1128.06577219, 1695.37888896, 953.90298224, 2065.8426948, 3972.89404461, 5587.66773379, 4588.51940751, 6896.12177487, 3880.09498628, 8403.02004689
9.28591, -3.6700203, 2.9091336, 3.7364708, 5.6871763, 3.8358964, 8.6650371, 2.7386628, 12.869678, 3.92399546, 4.8411222, 3.97586047, 5.97561919, 3.35944071, 7.28251756, 1111.58796995, 1371.39129176, 1126.28027007, 1692.77117434, 951.66111216, 2062.98885697, 4521.47618067, 5578.24772098, 4581.2383289, 6885.48702485, 3870.96043407, 8391.37812744
9.28695, -0.71341352, 2.9757715, 5.1698517, 5.6683095, 3.8195391, 8.6378763, 2.7301643, 12.830892, 4.62623129, 4.84412204, 3.976434, 5.97987063, 3.36188374, 7.28814028, 1307.59423211, 1369.18058215, 1123.93044013, 1690.19745621, 950.22914176, 2059.97703255, 5318.72635406, 5569.23292175, 4571.66168624, 6874.99037025, 3865.12012256, 8379.09334773
9.28798, 1.3492187, 3.1180543, 6.6487458, 5.6683215, 3.8221299, 8.6400763, 2.7286086, 12.835274, 5.25828004, 4.85513247, 3.98681945, 5.99421941, 3.36856141, 7.30594534, 1482.9432475, 1369.24733329, 1124.36518048, 1690.49330522, 950.00368115, 2060.42702913, 6031.94591795, 5569.48209353, 4573.41167443, 6876.16617084, 3864.18754472, 8380.89011734
9.28901, 1.8028239, 3.2962152, 7.1861311, 5.7097711, 3.8503569, 8.7014784, 2.7485259, 12.923751, 5.47912813, 4.88397281, 4.01064647, 6.02921001, 3.38854927, 7.34781442, 1541.78192191, 1374.31007443, 1128.56317392, 1696.57047302, 953.5101007, 2067.61498974, 6271.25000966, 5590.05261709, 4590.46880417, 6900.85766614, 3878.43451999, 8410.09376238
9.29004, 1.6636511, 3.4834515, 7.2926804, 5.7321018, 3.8631278, 8.7331601, 2.7610474, 12.968143, 5.53225328, 4.90473346, 4.02650277, 6.05402452, 3.40404581, 7.37729856, 1553.24401324, 1377.06057644, 1130.48716425, 1699.73731498, 955.72518156, 2071.26178857, 6317.84709866, 5601.21789842, 4598.27624627, 6913.71115703, 3887.42883538, 8424.89342947
9.29107, 2.2643269, 3.5214477, 7.8265059, 5.7638388, 3.8863858, 8.7800501, 2.7765211, 13.035209, 5.74435902, 4.92962099, 4.04790743, 6.08423687, 3.42143352, 7.41338605, 1609.16573017, 1380.93338655, 1133.93920734, 1704.37562099, 958.44524165, 2076.70981703, 6545.28338514, 5616.94807536, 4612.29897855, 6932.54972123, 3898.47707923, 8447.01947497
9.29209, 3.4408352, 3.5633429, 8.8527448, 5.7650497, 3.8862522, 8.7824547, 2.7774902, 13.03989, 6.12337128, 4.94143569, 4.05711306, 6.09901329, 3.4298718, 7.43170709, 1711.49765505, 1381.14369068, 1133.97329337, 1704.6895355, 958.65778548, 2077.18080138, 6961.49092638, 5617.78115343, 4612.41928625, 6933.79900269, 3899.32609925, 8448.90161469
9.29312, 3.7691294, 3.6110706, 9.1919363, 5.7764428, 3.8944145, 8.7994174, 2.7829926, 13.063947, 6.25408112, 4.95781419, 4.07081245, 6.11909177, 3.44124848, 7.45585086, 1744.06056214, 1382.57371897, 1135.21767778, 1706.41640675, 959.65268864, 2079.1951983, 7093.91157597, 5623.57519147, 4617.46226049, 6940.7951559, 3903.3571796, 8457.06118589
9.29415, 4.5231941, 3.7067631, 9.9772168, 5.7473467, 3.8747665, 8.7591682, 2.7688572, 13.006905, 6.53097173, 4.95686164, 4.07001366, 6.11933927, 3.44051439, 7.45693029, 1817.11949565, 1379.15310422, 1132.40440842, 1702.59054099, 957.25812742, 2074.74997183, 7391.0468112, 5609.63941968, 4606.00087767, 6925.20575494, 3893.60174004, 8438.94647546
9.29517, 5.0861451, 3.7754216, 10.586342, 5.759617, 3.8828305, 8.7771077, 2.7753883, 13.032787, 6.74301296, 4.97367997, 4.08371336, 6.13983568, 3.45257333, 7.48168955, 1871.85527931, 1380.68978275, 1133.63572794, 1704.41372323, 958.43173452, 2076.91133869, 7613.65171294, 5615.86744747, 4610.99086945, 6932.59388526, 3898.35982403, 8447.70412872
9.2962, 5.7427301, 3.8447561, 11.294836, 5.7821924, 3.8987163, 8.8094067, 2.787051, 13.078642, 6.98141712, 4.9951656, 4.10170516, 6.1656228, 3.46797597, 7.512508, 1933.57045683, 1383.45904279, 1136.00659864, 1707.62839313, 960.48922032, 2080.66117416, 7864.64265668, 5627.10862864, 4620.61567106, 6945.64144528, 3906.71282071, 8462.92234482
9.29722, 6.475214, 3.9396906, 12.108389, 5.7955208, 3.9086417, 8.8272094, 2.7934943, 13.104443, 7.2454311, 5.01264886, 4.11655554, 6.18632544, 3.4801258, 7.53755218, 2002.09070252, 1385.11808843, 1137.50547829, 1709.43377672, 961.64429873, 2082.81093668, 8143.31085278, 5633.8342452, 4626.69383299, 6952.95703062, 3911.39544503, 8471.63262065
9.29824, 7.672012, 4.0461377, 13.402582, 5.7678793, 3.8892596, 8.787316, 2.7803605, 13.04713, 7.6407766, 5.01246493, 4.11601294, 6.18687565, 3.4801168, 7.53877463, 2106.47027034, 1381.87633477, 1134.73529585, 1705.64725535, 959.42637355, 2078.34955313, 8567.83057893, 5620.62635493, 4615.40801392, 6937.52810898, 3902.35871698, 8453.45272882
9.29926, 7.9794966, 4.0174635, 13.667889, 5.8131921, 3.921812, 8.8513496, 2.8020798, 13.138317, 7.73430044, 5.04402992, 4.14298826, 6.22407853, 3.50195504, 7.58298479, 2127.31769364, 1387.35935848, 1139.52804013, 1711.93147928, 963.21199082, 2085.69835617, 8652.59068196, 5642.90547369, 4634.88351144, 6963.06076428, 3917.74069355, 8483.30938813
9.30028, 9.272422, 3.9640325, 14.897251, 5.8066293, 3.9177801, 8.8409501, 2.7998174, 13.123624, 8.0929264, 5.052596, 4.15023369, 6.23450522, 3.50846685, 7.59590305, 2221.03413556, 1386.64157212, 1138.99598655, 1711.00640569, 962.86859045, 2084.63034518, 9033.73427012, 5639.96351511, 4632.70100735, 6959.27043894, 3916.3283643, 8478.93163289
9.3013, 9.8557032, 3.9288818, 15.437623, 5.8395041, 3.9407753, 8.8888468, 2.8189289, 13.191319, 8.25462688, 5.07686033, 4.17059548, 6.26368548, 3.527356, 7.63047095, 2261.06432756, 1390.62709413, 1142.38775415, 1715.7160477, 966.19495138, 2090.09879189, 9196.51464949, 5656.15152444, 4646.47802736, 6978.39843594, 3929.84220587, 8501.13989424
9.30232, 8.1380679, 3.9019641, 13.683962, 5.901667, 3.9837256, 8.9805001, 2.8493489, 13.321717, 7.78701924, 5.11390515, 4.20155474, 6.30834707, 3.5533512, 7.68325805, 2128.87014498, 1398.07539397, 1148.65061649, 1724.62033592, 971.44016884, 2100.50318073, 8658.80163595, 5686.42363509, 4671.9326027, 7014.58725477, 3951.16054542, 8543.4240414
9.30334, 6.8350062, 3.8928562, 12.400633, 5.8804914, 3.9692821, 8.9508945, 2.8361132, 13.279597, 7.4276039, 5.11485843, 4.20225876, 6.3104456, 3.55212785, 7.68633407, 2026.68246512, 1395.630951, 1146.62066741, 1721.85668809, 969.22713254, 2097.27910705, 8243.1385399, 5676.45868442, 4663.65756689, 7003.31870929, 3942.14370906, 8530.27671271
9.30436, 5.0667446, 3.8918375, 10.726756, 5.8625679, 3.956402, 8.9250586, 2.8270057, 13.244168, 6.92190973, 5.11723867, 4.20379894, 6.31389373, 3.55348979, 7.69137649, 1885.03112911, 1393.56833102, 1144.81294583, 1719.45123605, 967.71543393, 2094.57861909, 7666.96860841, 5668.0467938, 4656.28645734, 6993.50713464, 3935.97948556, 8519.25905752
9.30537, 2.9682582, 3.7296881, 8.688047, 5.8736513, 3.9636075, 8.943197, 2.8344295, 13.270369, 6.24184042, 5.13222468, 4.21596407, 6.33283218, 3.5652042, 7.71423882, 1696.54643032, 1394.95034625, 1145.90862861, 1721.27819671, 969.03061601, 2096.74766702, 6900.31941482, 5673.6454629, 4660.72452619, 7000.91028859, 3941.3131605, 8528.04755365
9.30639, 1.6003923, 3.5693738, 7.4150974, 5.8748951, 3.9633847, 8.9454887, 2.834944, 13.274537, 5.77805729, 5.14308227, 4.22431726, 6.34637089, 3.57269264, 7.73095427, 1567.413726, 1395.16403968, 1145.93063492, 1721.5801689, 969.1644109, 2097.17613401, 6375.07589723, 5674.49199566, 4660.79545521, 7002.11058374, 3941.84162986, 8529.75624903
9.3074, 0.74730143, 3.4286052, 6.6584588, 5.8975406, 3.979587, 8.977479, 2.8444851, 13.32094, 5.48626802, 5.16327946, 4.24139933, 6.37040965, 3.58584897, 7.75992632, 1485.36238321, 1397.91586091, 1148.32432485, 1724.73652962, 970.83940269, 2100.93685147, 6041.32807572, 5685.66191895, 4670.5127733, 7014.92062639, 3948.63866679, 8545.01832658
9.30842, 1.3016051, 3.3866288, 6.9917942, 5.8678372, 3.9583482, 8.9369411, 2.830575, 13.263873, 5.63330591, 5.16069325, 4.23863495, 6.36888585, 3.58431649, 7.75897218, 1522.16044335, 1394.45704711, 1145.31015309, 1720.91952197, 968.50852247, 2096.5310117, 6190.97000216, 5671.57147311, 4658.23483454, 6999.36802537, 3939.1427071, 8527.06471173
9.30943, 0.80847862, 3.4081376, 6.6578629, 5.8912869, 3.9749806, 8.9699608, 2.8398147, 13.310569, 5.50820632, 5.18140884, 4.2560849, 6.39349085, 3.5973921, 7.78827156, 1485.43580625, 1397.30608681, 1147.76762669, 1724.17656141, 970.13342017, 2100.31664877, 6041.57875915, 5683.13671893, 4668.2115004, 7012.58744847, 3945.7359518, 8542.42801964
9.31044, 0.58628013, 3.3708926, 6.4655923, 5.8977637, 3.9775228, 8.9798649, 2.8441514, 13.324855, 5.43906466, 5.19473919, 4.26605453, 6.40995477, 3.6074176, 7.80820685, 1463.89853202, 1398.13948677, 1148.18840344, 1725.2090146, 970.91938665, 2101.5419481, 5953.95863565, 5686.50387237, 4669.90444383, 7016.75893928, 3948.91704594, 8547.37781095
9.31145, 1.1529644, 3.3300279, 6.8279725, 5.8938108, 3.9763165, 8.9745812, 2.8404326, 13.318326, 5.6007578, 5.2035413, 4.27406757, 6.4210789, 3.61237772, 7.82214264, 1504.43370199, 1397.73637439, 1148.06808666, 1724.78222497, 970.32990526, 2101.12549618, 6118.79884608, 5684.84187996, 4669.39664708, 7014.99539253, 3946.50392155, 8545.65026324
9.31246, 1.4027199, 3.3669728, 7.0443232, 5.8753539, 3.9632922, 8.9480624, 2.8302653, 13.281671, 5.70039542, 5.20597839, 4.27576071, 6.42465554, 3.61325755, 7.82729505, 1528.15415189, 1395.61151657, 1146.24004058, 1722.31280682, 968.63710732, 2098.33047434, 6215.24956931, 5676.17728001, 4661.94324031, 7004.92415478, 3939.60344686, 8534.24869527
9.31347, 0.57068156, 3.4388766, 6.5372891, 5.9021837, 3.9802381, 8.9871507, 2.8458406, 13.338316, 5.50265447, 5.22853186, 4.29366269, 6.45185219, 3.63060234, 7.86002447, 1472.19972825, 1398.85999018, 1148.74177241, 1726.15145897, 971.34424862, 2102.89887492, 5987.65023673, 5689.36686419, 4672.09972501, 7020.50883014, 3950.59821613, 8552.79532023
9.31448, 0.30770459, 3.5677466, 6.4958054, 5.916591, 3.991483, 9.0090023, 2.8501749, 13.369086, 5.49644136, 5.24566884, 4.30856092, 6.47296777, 3.64083377, 7.88525884, 1467.59002451, 1400.63192922, 1150.41726316, 1728.32971602, 972.12923454, 2105.42175758, 5968.8783107, 5696.55108304, 4678.89569679, 7029.34033576, 3953.77524126, 8563.02240667
9.31549, 1.6865312, 3.6617994, 7.5704434, 5.9101191, 3.9862521, 8.9998764, 2.8486063, 13.357614, 5.94594831, 5.25361916, 4.31462297, 6.48304063, 3.64734367, 7.8981416, 1584.41618103, 1399.93131074, 1149.717101, 1727.53511215, 971.9072591, 2104.61690896, 6443.99991519, 5693.67906971, 4676.02956221, 7026.08080466, 3952.85681259, 8559.71514632
9.31649, 3.0526363, 3.6326658, 8.6317205, 5.9717924, 4.0294512, 9.0908444, 2.8778044, 13.486631, 6.36208281, 5.29179466, 4.34683928, 6.52909136, 3.67351036, 7.95247607, 1691.91078171, 1407.28197226, 1155.98373533, 1736.3244691, 976.92091939, 2114.85458415, 6881.16568412, 5723.5526365, 4701.49826865, 7061.80046985, 3973.23238273, 8601.31925904
9.3175, 4.8905837, 3.6116803, 10.214791, 5.9923194, 4.043567, 9.1219981, 2.8886659, 13.531041, 6.93534642, 5.31191227, 4.36350762, 6.55387879, 3.68809478, 7.98213413, 1840.61892145, 1409.76465067, 1158.06106746, 1739.37862337, 978.80864624, 2118.43305652, 7485.94654708, 5733.62725759, 4709.92835522, 7074.19403762, 3980.89420912, 8615.83918317
9.3185, 6.0898178, 3.6069519, 11.323286, 6.0242043, 4.064196, 9.1680187, 2.9062479, 13.597786, 7.31707005, 5.33704446, 4.38367447, 6.58398329, 3.7069549, 8.01835122, 1938.00790657, 1413.57596428, 1161.06525301, 1743.84167099, 981.8284999, 2123.75007482, 7882.00458809, 5749.10566583, 4722.12812975, 7092.31784097, 3993.16056179, 8637.43010386
9.31951, 6.5633009, 3.6463551, 11.81926, 5.9950222, 4.0443332, 9.1267543, 2.8914173, 13.539982, 7.49128695, 5.3352735, 4.38212492, 6.58293352, 3.70524284, 8.01807904, 1980.08949369, 1410.21416957, 1158.27888803, 1739.99442102, 979.36609245, 2119.33065367, 8053.12129108, 5735.41033883, 4710.77716634, 7076.64282998, 3983.13003328, 8619.42193235
9.32051, 6.0636767, 3.6627879, 11.368478, 5.9878488, 4.0399737, 9.1156556, 2.8857455, 13.523524, 7.36236814, 5.3432043, 4.3888995, 6.59265458, 3.70932922, 8.0299216, 1942.05269335, 1409.43567254, 1157.70821618, 1739.01689319, 978.45050126, 2118.14059911, 7898.39281334, 5732.22169769, 4708.437771, 7072.63946982, 3979.39068998, 8614.54817521
9.32151, 3.5153845, 3.6311752, 9.0335837, 6.029248, 4.0681795, 9.1772456, 2.9077272, 13.613102, 6.57665816, 5.37287586, 4.41342028, 6.62874649, 3.73123036, 8.07335003, 1731.25107105, 1414.36529946, 1161.79652242, 1744.96289232, 982.21564675, 2125.24287068, 7041.0280257, 5752.24811619, 4725.04653504, 7096.79423975, 3994.68801013, 8643.39948382
9.32251, 0.88890081, 3.4700902, 6.8408583, 6.0618929, 4.0912226, 9.2259634, 2.9242963, 13.682443, 5.73512933, 5.39873547, 4.43521292, 6.66029986, 3.74971798, 8.11091298, 1506.62611167, 1418.25499646, 1165.13633913, 1749.66964129, 985.05590797, 2130.74764192, 6127.4504216, 5768.04497723, 4738.6110576, 7115.90878331, 4006.22370199, 8665.75352419
9.32351, -1.1345877, 3.2672999, 5.4024352, 6.0878175, 4.1095578, 9.2625772, 2.935756, 13.73419, 5.10739256, 5.42169733, 4.45453118, 6.68760135, 3.76499527, 8.14340402, 1338.95244241, 1421.35048147, 1167.79850553, 1753.219486, 987.02998696, 2134.87226017, 5445.50003966, 5780.61166182, 4749.41947656, 7130.31805918, 4014.23655006, 8682.49432105
9.32451, -2.8374887, 3.0585507, 4.4138559, 6.1304869, 4.1382546, 9.3249042, 2.9587796, 13.821203, 4.62630173, 5.45220735, 4.47954066, 6.72429981, 3.78774896, 8.18649125, 1210.31836071, 1426.38916338, 1171.92319392, 1759.18995181, 990.93884738, 2141.72383168, 4922.32781042, 5801.08116616, 4766.17583965, 7154.57180914, 4030.11802945, 8710.32541615
9.32551, -4.3985942, 3.0302214, 3.7923025, 6.152068, 4.1534695, 9.356723, 2.9693091, 13.86806, 4.2973498, 5.47343272, 4.49732976, 6.75011399, 3.80256744, 8.21782855, 1121.92083213, 1428.9640062, 1174.1301462, 1762.27066656, 992.74665098, 2145.45091047, 4562.79987101, 5811.53018687, 4775.13272436, 7167.07288056, 4037.45448103, 8725.44912015
9.32651, -5.8116156, 3.0726029, 3.386826, 6.1919466, 4.1812537, 9.416988, 2.9872876, 13.953092, 4.06980832, 5.50289358, 4.52200223, 6.78630729, 3.82222308, 8.26062185, 1060.29655439, 1433.65452134, 1178.10545592, 1768.01895197, 995.79381759, 2152.11828019, 4312.15988754, 5830.58342871, 4791.28133471, 7190.42269214, 4049.8312842, 8752.53067896
9.32751, -4.7671634, 2.9849526, 3.6543886, 6.2449316, 4.2168217, 9.4928051, 3.0161743, 14.062465, 4.236597, 5.53826374, 4.55095362, 6.8282132, 3.84891224, 8.31075573, 1101.43393948, 1439.84231894, 1183.16063012, 1775.20443042, 1000.64333846, 2160.63704621, 4479.44549462, 5855.72584728, 4811.82153918, 7219.6172669, 4069.53802083, 8787.1415027
9.3285, -2.8555886, 2.9876704, 4.341177, 6.2187821, 4.1973315, 9.4553454, 3.0026183, 14.00854, 4.62743633, 5.53846449, 4.55012514, 6.82928763, 3.84845816, 8.31252841, 1200.53498675, 1436.89073432, 1180.47748874, 1771.77991177, 998.4380834, 2156.58962536, 4882.46272338, 5843.69928847, 4800.89076798, 7205.66203292, 4060.55365116, 8770.64689629
9.3295, -2.1841658, 3.0149815, 4.6651422, 6.2396676, 4.2144165, 9.4877751, 3.0113876, 14.055522, 4.80739116, 5.55978176, 4.56925866, 6.85581686, 3.86242755, 8.34450361, 1244.5825415, 1439.36848232, 1182.93256671, 1774.89821347, 999.9414939, 2160.30340978, 5061.58012005, 5853.75308794, 4810.8564626, 7218.31554984, 4066.65192381, 8785.71603536
9.33049, -1.8878406, 3.0415124, 4.8457325, 6.2536307, 4.2220924, 9.5067693, 3.0206805, 14.081475, 4.91011509, 5.57799434, 4.58327399, 6.87746567, 3.87671924, 8.37020372, 1268.50144597, 1441.04440674, 1184.06383166, 1776.75573583, 1001.52926631, 2162.39646559, 5158.83562734, 5860.54611893, 4815.43848391, 7225.84181529, 4073.0933948, 8794.19409615
9.33149, -2.155822, 3.1608997, 4.8260123, 6.2473419, 4.2175044, 9.4979355, 3.017382, 14.069498, 4.91082718, 5.58737829, 4.59079829, 6.88929921, 3.88307328, 8.38493576, 1265.97652229, 1440.38661393, 1183.47533634, 1776.01262001, 1001.0288337, 2161.57714867, 5148.54687226, 5857.84796593, 4813.02625605, 7222.79130685, 4071.04221922, 8790.82753273
9.33248, -3.3358265, 3.2691544, 4.411465, 6.2790301, 4.2414918, 9.544106, 3.0331165, 14.137554, 4.70538276, 5.61370802, 4.61384344, 6.9210369, 3.90164798, 8.42346307, 1210.43883604, 1444.10147896, 1186.89075262, 1780.4060334, 1003.68163136, 2166.89849864, 4922.66385115, 5872.93296961, 4826.89750958, 7240.63055486, 4081.81490683, 8812.4344583
9.33347, -2.8320277, 3.2544561, 4.6202793, 6.2915241, 4.2481762, 9.562399, 3.0395774, 14.162944, 4.82597275, 5.63155958, 4.6275595, 6.94279243, 3.91432926, 8.44943209, 1238.81238301, 1445.60404644, 1187.88031016, 1782.1934922, 1004.79629802, 2168.94326495, 5038.03500811, 5879.02082166, 4830.90310536, 7247.87169395, 4086.33219596, 8820.71591249
9.33446, -1.9388449, 3.2069248, 5.0045411, 6.3225714, 4.2717954, 9.6097457, 3.0538073, 14.229226, 5.03366424, 5.65781815, 4.65058231, 6.97522242, 3.93208527, 8.48775337, 1289.35808407, 1449.233247, 1191.23278989, 1786.68242343, 1007.19191727, 2174.11271547, 5243.57521742, 5893.75723636, 4844.51822376, 7266.09914859, 4096.05883876, 8841.70479526
9.33545, -0.55554942, 3.1888196, 5.7180666, 6.3104476, 4.2636475, 9.5916041, 3.0490262, 14.206004, 5.39240208, 5.66484126, 4.65637886, 6.98398479, 3.93766024, 8.4995049, 1378.27544349, 1447.90976197, 1190.15098319, 1785.07733614, 1006.44950797, 2172.43794631, 5605.16348764, 5888.35197603, 4840.09989967, 7259.5433332, 4093.02368467, 8834.85947116
9.33644, -0.79033527, 3.2255478, 5.6262223, 6.3489179, 4.2886045, 9.6472607, 3.0676061, 14.283685, 5.36075401, 5.69465333, 4.68031877, 7.01971439, 3.9583777, 8.5415673, 1367.22457458, 1452.38336986, 1193.68410374, 1790.33136136, 1009.55784586, 2178.46980131, 5560.2002457, 5906.52224957, 4854.44949594, 7280.88205871, 4105.64868931, 8859.35533176
9.33743, -0.43414833, 3.284096, 5.8822915, 6.2968355, 4.2525037, 9.5704668, 3.0429579, 14.176619, 5.49357098, 5.68385045, 4.67093495, 7.00725673, 3.95120389, 8.52840473, 1398.05637168, 1446.48050858, 1188.70410379, 1783.27356817, 1005.54007532, 2170.38983044, 5685.56423546, 5882.49373448, 4834.17813184, 7252.15136286, 4089.29339714, 8826.4615411
9.33842, -0.9557822, 3.3514954, 5.6412472, 6.2879408, 4.2459117, 9.5575604, 3.0384958, 14.157439, 5.3918446, 5.6925129, 4.6777314, 7.018161, 3.9571191, 8.54165745, 1369.1750587, 1445.52509601, 1187.83711998, 1782.15280894, 1004.84883655, 2169.0210328, 5568.08911062, 5878.58542637, 4830.63351974, 7247.56530282, 4086.46639379, 8820.86064647
9.33941, -1.7403206, 3.3516762, 5.2352219, 6.3190789, 4.270193, 9.6047195, 3.0545216, 14.224405, 5.20583044, 5.71938537, 4.70160591, 7.05122892, 3.97643668, 8.58103208, 1319.04303403, 1449.16656844, 1191.28361816, 1786.62645564, 1007.5416724, 2174.24496022, 5364.19395585, 5893.37144191, 4844.63070528, 7265.73022063, 4097.40153272, 8842.07063244
9.34039, -0.99625964, 3.3251479, 5.5792748, 6.2641317, 4.231106, 9.5237268, 3.0255198, 14.108752, 5.38615073, 5.70716024, 4.69047234, 7.03708976, 3.96633714, 8.56512936, 1361.75850773, 1442.91803258, 1185.87297996, 1779.15868627, 1002.79283144, 2165.48670032, 5537.88498575, 5867.9377165, 4822.60851205, 7235.33293165, 4078.07355966, 8806.41921198
9.34138, 0.00064018, 3.2471565, 6.0723075, 6.2081928, 4.1920533, 9.4407056, 2.9994212, 13.992307, 5.63180906, 5.69447437, 4.67933828, 7.02220125, 3.95812744, 8.54900767, 1420.71873111, 1436.52710959, 1180.44192668, 1771.4685879, 998.50433966, 2156.63123536, 5777.63697358, 5841.92490755, 4800.50327442, 7204.03144329, 4060.61767524, 8770.37241146
9.34236, 0.59500042, 3.1993803, 6.3874072, 6.1853436, 4.1770968, 9.4080899, 2.9869552, 13.944988, 5.78907584, 5.69677218, 4.68149115, 7.02583047, 3.95877931, 8.5537393, 1457.18045407, 1433.94650713, 1178.38798382, 1768.48656464, 996.4726653, 2153.07970788, 5925.89302653, 5831.40789684, 4792.13203575, 7191.87673127, 4052.3398471, 8755.8956688
9.34335, -0.61468479, 3.2500514, 5.7011595, 6.176986, 4.1718441, 9.397394, 2.982088, 13.932618, 5.48174535, 5.70591858, 4.68922743, 7.03786577, 3.96458277, 8.56946336, 1376.74225547, 1433.04343859, 1177.70110301, 1767.56243967, 995.70634368, 2152.22370972, 5598.75445691, 5827.7127087, 4789.32005845, 7188.09061587, 4049.20769106, 8752.38051222
9.34433, -2.5983928, 3.2320072, 4.684555, 6.1966043, 4.183812, 9.4241044, 2.9939146, 13.968256, 4.98030823, 5.72794624, 4.70660912, 7.0638602, 3.98145448, 8.5998949, 1248.03000956, 1435.38280459, 1179.44294738, 1770.15339144, 997.72432641, 2155.07282277, 5075.30484484, 5837.20363016, 4796.38507024, 7198.59940454, 4057.39851512, 8763.93312229
9.34531, -2.9200996, 3.2052622, 4.5161496, 6.1609647, 4.1606961, 9.3709912, 2.9768207, 13.894961, 4.9011217, 5.72447532, 4.70429258, 7.0599901, 3.97912576, 8.59686275, 1225.44783702, 1431.31436493, 1176.2338341, 1765.23867834, 994.91735868, 2149.50933634, 4983.45177107, 5820.63625346, 4783.31627562, 7178.58529119, 4045.96795019, 8741.27464715
9.3463, -3.2905623, 3.1081401, 4.2935626, 6.1932478, 4.1833419, 9.419949, 2.9913349, 13.963256, 4.78987516, 5.75273705, 4.72799464, 7.09479042, 3.99804625, 8.63790941, 1194.92207924, 1435.1256108, 1179.48484882, 1769.92540084, 997.38585615, 2154.88469426, 4859.29565638, 5836.11246964, 4796.51828535, 7197.61644867, 4055.99063129, 8763.10013576
9.34728, -3.2346443, 3.0598539, 4.2640303, 6.1969621, 4.1847016, 9.4237611, 2.9943331, 13.970662, 4.78436005, 5.76770626, 4.73964662, 7.11255845, 4.00925584, 8.66008605, 1190.85982333, 1435.62139658, 1179.73034358, 1770.36427167, 997.93110136, 2155.55443763, 4842.75731912, 5838.10612264, 4797.49811359, 7199.37339913, 4058.19228295, 8765.7899151
9.34826, -2.3929664, 3.0539386, 4.5925353, 6.1355035, 4.1422091, 9.3362679, 2.9618963, 13.847209, 4.9767176, 5.75230427, 4.72642483, 7.09583321, 3.99670111, 8.64167382, 1235.93767776, 1428.54993085, 1173.77898461, 1762.20720653, 992.55651649, 2146.10736022, 5026.0517869, 5809.326847, 4773.27786762, 7166.17418391, 4036.32039309, 8727.33870551
9.34924, -2.1817192, 3.0173285, 4.6826038, 6.1777179, 4.1691837, 9.3992622, 2.9804949, 13.937402, 5.03695579, 5.78546764, 4.75280447, 7.13627068, 4.01854304, 8.68991134, 1248.05535144, 1433.52138667, 1177.64842549, 1768.2229481, 995.713354, 2153.18355158, 5075.30981292, 5829.52122466, 4788.99481755, 7190.6099914, 4049.14233216, 8756.08088672
9.35022, -4.1638399, 1.9962978, 3.0572821, 5.5898926, 3.7121986, 8.6910782, 2.6262882, 13.195847, 4.07917005, 5.51576539, 4.49489607, 6.87766284, 3.78072635, 8.47466791, 1008.50421709, 1363.67755884, 1111.28528341, 1700.38314185, 934.71917713, 2095.21501392, 4101.14149908, 5545.47470718, 4519.10672844, 6914.70769209, 3801.09031015, 8520.31463779
9.3512, -5.3113897, 2.2420319, 2.8793945, 5.6135328, 3.7278914, 8.726121, 2.637976, 13.246564, 3.96666058, 5.53850545, 4.51342345, 6.90534006, 3.79673141, 8.50797247, 978.76937147, 1366.62045719, 1113.68254068, 1703.8854744, 936.83952499, 2099.33335579, 3980.20764277, 5557.42072346, 4528.83783375, 6928.92338614, 3809.6981231, 8537.02916234
9.35217, -4.3137412, 2.2363139, 3.1795571, 5.5421533, 3.6793498, 8.6237254, 2.5998626, 13.102098, 4.17659861, 5.51415148, 4.4928815, 6.87839139, 3.77671857, 8.47832083, 1028.5673218, 1357.9653086, 1106.4580362, 1693.93549202, 930.08921049, 2087.9487279, 4182.69716063, 5522.20308785, 4499.44188217, 6888.43503244, 3782.23322615, 8490.70063824
9.35315, -2.5693024, 2.4224061, 3.8874143, 5.4963909, 3.6461036, 8.556773, 2.5773001, 13.00779, 4.62750865, 5.50244399, 4.48158179, 6.86549461, 3.76789958, 8.46483668, 1137.36444848, 1352.40896512, 1101.49806187, 1687.42407304, 926.08687755, 2080.5156816, 4625.10579377, 5499.58682853, 4479.25471436, 6861.92967186, 3765.94308766, 8460.44128234
9.35412, -1.7031316, 2.6371137, 4.4342951, 5.5475138, 3.6822618, 8.63192, 2.6026795, 13.114578, 4.95223303, 5.53908427, 4.51280022, 6.90943412, 3.79401569, 8.51659386, 1214.78985806, 1358.74530733, 1106.99635998, 1694.8940883, 930.6774843, 2089.13267544, 4939.93824073, 5525.33251619, 4501.59639935, 6892.28022873, 3784.59637606, 8495.44991249
9.3551, -0.13802945, 2.7842333, 5.4083524, 5.5492446, 3.6828803, 8.6355582, 2.6040639, 13.121753, 5.48031825, 5.55124279, 4.5223804, 6.92497956, 3.80276166, 8.53629112, 1341.65601815, 1359.01930574, 1107.13987842, 1695.3286442, 930.96747984, 2089.79950221, 5455.81791333, 5526.42538216, 4502.16262554, 6894.02071832, 3785.76101811, 8498.12873432
9.35607, 0.8721461, 2.9468491, 6.2156808, 5.5520915, 3.6849175, 8.6389367, 2.6047568, 13.126798, 5.88703595, 5.56391701, 4.53279649, 6.94036774, 3.81097348, 8.55523094, 1438.37681463, 1359.42931092, 1107.49610302, 1695.7368898, 931.13341554, 2090.29568142, 5849.10877002, 5528.0715205, 4503.59398389, 6895.65447168, 3786.4213129, 8500.11393242
9.35704, 1.7078358, 3.0072875, 6.9018947, 5.5778577, 3.7028757, 8.6773315, 2.6176157, 13.181285, 6.21611617, 5.58815795, 4.55307207, 6.96992415, 3.82814078, 8.59040882, 1515.76585111, 1362.64168132, 1110.24166346, 1699.57779567, 933.47114419, 2094.72409903, 6163.78499254, 5541.11331861, 4514.74144131, 6911.24694682, 3795.91308597, 8518.08935769
9.35802, 2.9422536, 3.138336, 8.0145147, 5.479164, 3.6340219, 8.5340539, 2.5688303, 12.978979, 6.71226279, 5.54992975, 4.51985087, 6.92640731, 3.80012641, 8.54182365, 1633.45210504, 1350.59438513, 1099.92116795, 1685.5649068, 924.7737584, 2078.68199767, 6642.32450668, 5492.10237341, 4472.75638308, 6854.23775418, 3760.53107381, 8452.82229707
9.35899, 3.5329227, 3.2936951, 8.6879085, 5.4064175, 3.5837115, 8.4264835, 2.5317504, 12.827208, 7.00289876, 5.52427155, 4.49766131, 6.89673304, 3.78033835, 8.5091523, 1700.76787688, 1341.65920758, 1092.33021171, 1674.98380671, 918.11666194, 2066.5860523, 6916.03316129, 5455.7471933, 4441.87126884, 6811.1843534, 3733.44614879, 8403.60278591
9.35996, 3.2209839, 3.3903322, 8.5247904, 5.4097663, 3.5860028, 8.4314852, 2.5336542, 12.834829, 6.95113363, 5.53736352, 4.50836527, 6.91298833, 3.78954836, 8.52921037, 1684.80218634, 1342.13534809, 1092.72876276, 1675.55660288, 918.50332541, 2067.29334226, 6851.08377221, 5457.66249475, 4443.47494008, 6813.4875088, 3735.0041913, 8406.44675349
9.36093, 3.1650962, 3.4497595, 8.5554748, 5.4367255, 3.6053891, 8.4718729, 2.5457618, 12.892123, 6.97803411, 5.56262435, 4.5298842, 6.94385663, 3.8064481, 8.56590492, 1687.90795383, 1345.53625602, 1095.7280316, 1679.64080687, 920.73697561, 2071.99604283, 6863.6868029, 5471.47101376, 4455.65412082, 6830.06938476, 3744.07278198, 8425.53757897
9.3619, 3.1323443, 3.4124387, 8.4929831, 5.4891192, 3.640896, 8.5479834, 2.5746021, 13.000783, 6.96694094, 5.60097107, 4.56158882, 6.98946338, 3.83589807, 8.61979135, 1681.80822512, 1352.06531904, 1101.16013169, 1687.24510649, 925.97956331, 2080.80363031, 6838.85676652, 5497.99966358, 4477.7260006, 6860.9651451, 3765.37675795, 8461.32024707
9.36287, 3.5911664, 3.3413312, 8.8014895, 5.4912631, 3.6432877, 8.5509704, 2.574292, 13.004639, 7.10713901, 5.61374716, 4.57260257, 7.00526266, 3.84366585, 8.63904771, 1712.15891803, 1352.39049835, 1101.57156896, 1687.61620209, 925.96567554, 2081.20631572, 6962.24729793, 5499.3009082, 4479.38190709, 6862.44788333, 3765.30586888, 8462.92531345
9.36383, 4.2003885, 3.2946797, 9.2740317, 5.4704305, 3.6288875, 8.5198371, 2.5671228, 12.958732, 7.31055137, 5.61470053, 4.5730147, 7.00698988, 3.84626468, 8.64165848, 1757.59866655, 1349.88315793, 1099.44163357, 1684.61658483, 924.71680111, 2077.62269437, 7146.99439525, 5489.08436698, 4470.70388856, 6850.22441079, 3760.21325034, 8448.32101589
9.3648, 4.5401469, 3.2645806, 9.5392581, 5.44691, 3.6129708, 8.4854373, 2.5532482, 12.910621, 7.42994212, 5.61439845, 4.57256994, 7.00753451, 3.84392272, 8.64374004, 1782.63476609, 1347.03900734, 1097.07747484, 1681.28828468, 922.25621297, 2073.8561962, 7248.77193434, 5477.49810368, 4461.07332846, 6836.66422494, 3750.19329815, 8432.97285391
9.36577, 4.3039813, 3.216231, 9.2666299, 5.4477982, 3.6130736, 8.4868936, 2.5524391, 12.914614, 7.33846411, 5.6267131, 4.58229104, 7.02293493, 3.85142957, 8.66333246, 1757.05610489, 1347.20977764, 1097.14271673, 1681.50862368, 922.15179217, 2074.27071218, 7144.73342103, 5478.17152603, 4461.32153326, 6837.53400244, 3749.7543251, 8434.62610004
9.36673, 3.1212164, 3.149205, 8.1744777, 5.5247619, 3.6657832, 8.6007511, 2.589757, 13.077786, 6.9069257, 5.67821144, 4.62528146, 7.08472451, 3.88762427, 8.73618638, 1650.3428422, 1356.75349883, 1105.16610162, 1692.82614162, 928.91007872, 2087.42692238, 6710.7788519, 5516.95832791, 4493.93005682, 6883.52842854, 3777.2212853, 8488.09113318
9.3677, 1.6046736, 3.0990323, 6.918316, 5.5258606, 3.6659347, 8.6041698, 2.5908514, 13.083092, 6.36764532, 5.69086955, 4.63522724, 7.10122305, 3.89672646, 8.75656681, 1518.32245846, 1356.94979881, 1105.2389483, 1693.23916312, 929.14837304, 2087.94481631, 6173.9215267, 5517.73539729, 4494.20905096, 6885.18151121, 3778.175782, 8490.16450766
9.36866, 0.05503511, 2.9146737, 5.7108154, 5.6021451, 3.7182189, 8.7169328, 2.6292798, 13.243999, 5.79756974, 5.74214423, 4.67804502, 7.16273311, 3.9338276, 8.8288978, 1379.53375053, 1366.34523208, 1113.14245276, 1704.37485377, 936.05565533, 2100.83932709, 5609.54675011, 5555.91876836, 4526.32972984, 6930.43603919, 3806.24827574, 8542.56477255
9.36962, -1.435076, 2.9319691, 4.826818, 5.5791122, 3.702132, 8.6826184, 2.6167346, 13.196758, 5.34133152, 5.74250815, 4.67783632, 7.16381611, 3.93277328, 8.83187062, 1268.3326812, 1363.59458843, 1110.78158453, 1701.09308205, 933.86169029, 2097.18309193, 5157.35441428, 5544.71289289, 4516.71268364, 6917.06525095, 3797.31263106, 8527.66520724
9.37058, -1.9641818, 2.718756, 4.3886422, 5.5804529, 3.7029307, 8.6850543, 2.6172873, 13.200864, 5.10399505, 5.75545788, 4.68832758, 7.18011543, 3.94158463, 8.85210049, 1209.44817266, 1363.81950946, 1110.95116171, 1701.40789722, 934.00214619, 2097.60328108, 4917.89677622, 5545.60643483, 4517.38508537, 6918.31911603, 3797.86934864, 8529.34143601
9.37154, -1.3832063, 2.4999795, 4.474647, 5.6073614, 3.7213915, 8.7259361, 2.6315034, 13.258733, 5.16481295, 5.78168574, 4.71007572, 7.21242354, 3.96074767, 8.8905007, 1221.29624263, 1367.16491533, 1113.76691201, 1705.48398318, 936.57723795, 2102.29009196, 4966.0549299, 5559.18853328, 4528.81739178, 6934.86710832, 3808.32581594, 8548.36665406
9.37251, -1.0882639, 2.4420451, 4.5378228, 5.5851162, 3.7064258, 8.6921188, 2.6180027, 13.211778, 5.2124605, 5.78275932, 4.71082169, 7.21409467, 3.95916914, 8.89405159, 1229.94320517, 1364.51212054, 1111.57544948, 1702.2530377, 934.21392454, 2098.65922622, 5001.19617049, 5548.38041558, 4519.88909553, 6921.70283765, 3798.7015028, 8533.57003904
9.37347, -1.2159537, 2.3728969, 4.4032364, 5.5627682, 3.6903823, 8.6612626, 2.6096216, 13.167944, 5.14568434, 5.78365823, 4.71077996, 7.21685107, 3.96137457, 8.89848608, 1211.62088724, 1361.84045746, 1109.21677696, 1699.30507107, 932.75915338, 2095.26875049, 4926.67524107, 5537.4958741, 4510.28113625, 6909.68958099, 3792.77171205, 8519.75133901
9.37442, -2.2465524, 2.3410213, 3.9061954, 5.5657991, 3.6934425, 8.6643968, 2.6095397, 13.172473, 4.85698191, 5.797667, 4.72286112, 7.23366963, 3.96982587, 8.91914373, 1141.24001483, 1362.27181638, 1109.72579153, 1699.68787087, 932.78587878, 2095.72197437, 4640.47612397, 5539.22904571, 4512.33392873, 6911.22014695, 3792.86613072, 8521.56221144
9.37538, -3.0791712, 2.1254396, 3.4864847, 5.5674567, 3.6946109, 8.6661348, 2.6117867, 13.17542, 4.5986425, 5.81117816, 4.73391134, 7.25017495, 3.98019747, 8.93959823, 1078.23482135, 1362.53571642, 1109.95104625, 1699.93451341, 933.22921127, 2096.05032443, 4384.26963445, 5540.28106776, 4513.23271277, 6912.19678691, 3794.65438504, 8522.86497121
9.37634, -4.7894886, 2.2628548, 3.0352538, 5.4921721, 3.6418426, 8.5563211, 2.5748904, 13.020688, 4.30015071, 5.78439896, 4.71028035, 7.21987549, 3.9606416, 8.9064193, 1006.08909454, 1353.35273381, 1102.04549003, 1689.205446, 926.65550432, 2083.7993682, 4090.89840631, 5502.9207373, 4481.07047707, 6868.54464927, 3767.91036342, 8473.01850375
9.3773, -6.220555, 2.6733535, 2.8459347, 5.4449001, 3.610561, 8.4881846, 2.5495298, 12.923622, 4.17304645, 5.77212478, 4.70032726, 7.20689444, 3.94976084, 8.89268434, 974.25101614, 1347.57628619, 1097.35145878, 1682.54159687, 922.12213732, 2076.11078927, 3961.42529496, 5479.41208022, 4461.96694105, 6841.42251972, 3749.46281739, 8441.72360053
9.37825, -3.8806417, 2.5181615, 3.4203453, 5.4171924, 3.5888733, 8.4470254, 2.5363565, 12.86491, 4.58484351, 5.7700114, 4.69643812, 7.2051237, 3.9481595, 8.89186616, 1068.1017909, 1344.20280502, 1094.09927515, 1678.53177565, 919.77757137, 2071.4814246, 4343.01783863, 5465.67453654, 4448.72643199, 6825.09242706, 3739.91545945, 8422.86835966
9.37921, -1.7612053, 2.5437911, 4.2696083, 5.4438723, 3.6074511, 8.4867917, 2.5490816, 12.922717, 5.13389005, 5.79704285, 4.71903037, 7.23809564, 3.96683755, 8.93160407, 1193.41407006, 1347.56927794, 1096.97659891, 1682.5536003, 922.1233212, 2076.22326672, 4852.53272889, 5479.34215765, 4460.40899178, 6841.41960311, 3749.43928386, 8442.11712176
9.38016, 0.39029523, 2.6716188, 5.5388013, 5.3650233, 3.5530614, 8.3735268, 2.5078995, 12.762999, 5.86027013, 5.76760552, 4.69365429, 7.20549714, 3.94334529, 8.89582253, 1359.32811041, 1337.83394613, 1088.72391201, 1671.36234169, 914.68481599, 2063.44440813, 5527.13387571, 5439.73693114, 4426.83614743, 6795.88934167, 3719.17963981, 8390.12553447
9.38112, 1.8460541, 2.7855668, 6.6718323, 5.3124023, 3.5163004, 8.2962432, 2.4814418, 12.65374, 6.44620156, 5.75210491, 4.6797678, 7.18823154, 3.93127448, 8.87750189, 1491.96432692, 1331.31662843, 1083.12570685, 1663.70612614, 909.88797459, 2054.68538484, 6066.41999119, 5413.21643124, 4404.05666706, 6764.73285653, 3699.66124472, 8354.47890362
9.38207, 2.2906064, 2.8735175, 7.1240611, 5.3383302, 3.5348988, 8.3353843, 2.492893, 12.710797, 6.67591646, 5.77896138, 4.70257324, 7.22120858, 3.94910694, 8.91730184, 1541.76778969, 1334.62073274, 1086.03455316, 1667.70013634, 912.02547532, 2059.40395216, 6268.90038877, 5426.63070683, 4415.86760213, 6780.94723666, 3708.33850273, 8373.63338545
9.38302, 2.1614829, 2.9426523, 7.1155206, 5.3671634, 3.5540061, 8.376625, 2.5091743, 12.768725, 6.68683314, 5.80750449, 4.72580971, 7.25523832, 3.97084158, 8.95758448, 1540.91174113, 1338.27952286, 1089.01411454, 1671.89485378, 915.03949497, 2064.18297147, 6265.39607646, 5441.48704168, 4427.96597515, 6797.97757233, 3720.57964681, 8393.03351733
9.38397, 1.5587794, 3.0112307, 6.7497448, 5.3955286, 3.5736388, 8.418094, 2.5235323, 12.828789, 6.52732512, 5.83590977, 4.74948911, 7.28951198, 3.99113118, 8.99879586, 1500.85029903, 1341.87078953, 1092.06635413, 1676.10254332, 917.69450987, 2069.12405968, 6102.4820112, 5456.06870972, 4440.35976503, 6815.06052015, 3731.3609771, 8413.09247255
9.38492, 0.94121029, 3.0239642, 6.3320925, 5.4232253, 3.5939171, 8.4596051, 2.5375208, 12.886843, 6.33642078, 5.86407083, 4.77369219, 7.32395099, 4.01120806, 9.03948426, 1453.73953692, 1345.37018885, 1095.20900076, 1680.3046217, 920.27533465, 2073.89252146, 5910.90662521, 5470.27673161, 4453.1210538, 6832.12051988, 3741.84056668, 8432.44937193
9.38587, 0.10409747, 3.06994, 5.797951, 5.4510268, 3.6122934, 8.4983542, 2.5529725, 12.942129, 6.07702331, 5.89240772, 4.79672853, 7.35734371, 4.03252158, 9.07938629, 1391.13579645, 1348.87409516, 1098.05416705, 1684.22329364, 923.1139711, 2078.4286379, 5656.33844727, 5484.50296834, 4464.67269272, 6848.02806017, 3753.36833344, 8450.86140724
9.38682, 0.65363155, 2.9569738, 6.046559, 5.4027191, 3.5798539, 8.4277788, 2.5284567, 12.84197, 6.22007325, 5.87959681, 4.78601442, 7.34341235, 4.02225048, 9.06477809, 1420.71080559, 1342.94346509, 1093.16114664, 1677.28977838, 918.71180422, 2070.46246502, 5776.56826183, 5460.36854747, 4444.76100266, 6819.81080285, 3735.45511806, 8418.43935844
9.38777, 1.1218673, 2.819612, 6.2445841, 5.4564421, 3.6176348, 8.5065452, 2.5544213, 12.953507, 6.3355649, 5.92227214, 4.82220808, 7.39452347, 4.05209714, 9.1248822, 1443.85166461, 1349.66378256, 1098.96327584, 1685.18438172, 923.45785947, 2079.52669838, 5870.63620081, 5487.67249088, 4468.33545898, 6851.88421971, 3754.73829658, 8455.26241736
9.38872, 1.5404055, 2.809349, 6.5169936, 5.4309837, 3.5990496, 8.4696764, 2.5442061, 12.901941, 6.48715119, 5.92201662, 4.82085743, 7.39543597, 4.05327917, 9.12762729, 1475.07380156, 1346.57129429, 1096.18541243, 1681.6031462, 921.65046641, 2075.47558171, 5997.56141757, 5475.07794667, 4457.02400054, 6837.2973194, 3747.37540045, 8438.75896841
9.38967, 1.2139824, 2.8160453, 6.2813687, 5.4590003, 3.6192233, 8.5097266, 2.5578782, 12.95885, 6.38350055, 5.95097761, 4.84550947, 7.43001278, 4.07353721, 9.16885255, 1448.22663718, 1350.10003093, 1099.3021509, 1685.64917284, 924.16457767, 2080.14025977, 5888.38027474, 5489.40489487, 4469.67963105, 6853.72239721, 3757.58346797, 8457.69340227
9.39062, 0.25967718, 2.8316215, 5.6505452, 5.4810497, 3.6326165, 8.5444453, 2.5642179, 13.009744, 6.06852238, 5.97681277, 4.86572496, 7.46242051, 4.08804102, 9.20814515, 1373.6429204, 1352.88395328, 1101.38320889, 1689.15931492, 925.3502344, 2084.31354557, 5585.10746069, 5500.70338421, 4478.12418038, 6867.96848874, 3762.39008052, 8474.62973159
9.39156, 0.13828376, 2.7211286, 5.4795339, 5.4541304, 3.6132218, 8.5064105, 2.5524468, 12.956089, 5.98976292, 5.97586231, 4.86390557, 7.46295792, 4.08804976, 9.2103214, 1352.75631708, 1349.61693811, 1098.48738166, 1685.46962454, 923.26444487, 2080.10243767, 5500.16391474, 5487.39953233, 4466.33335295, 6852.94098518, 3753.89544984, 8457.4762078
9.39251, -0.33859597, 2.6210084, 5.0990976, 5.4565173, 3.6154171, 8.5090233, 2.5531377, 12.960178, 5.79161747, 5.99116079, 4.87677154, 7.48157551, 4.09817336, 9.23333707, 1305.00962503, 1349.9721861, 1098.86984658, 1685.80333585, 923.43040842, 2080.52306883, 5306.01091965, 5488.82324182, 4467.8715723, 6854.27198146, 3754.5560865, 8459.15456107
9.39345, -1.3108391, 2.5045671, 4.4755512, 5.4850878, 3.635197, 8.5509302, 2.5685213, 13.020161, 5.43858426, 6.0208026, 4.90147252, 7.517428, 4.12006609, 9.27621431, 1222.6704237, 1353.56131528, 1101.92013166, 1690.0238074, 926.24894786, 2085.42376881, 4971.21116378, 5503.3956747, 4480.25694736, 6871.40627233, 3766.00187653, 8479.04858065
9.39439, -1.9105514, 2.4004906, 4.1058828, 5.4864395, 3.6372348, 8.5532876, 2.5683972, 13.022847, 5.22131596, 6.03562151, 4.91430797, 7.53604074, 4.12959816, 9.29885915, 1171.13917168, 1353.78759504, 1102.27739663, 1690.33105563, 926.26728823, 2085.73054893, 4761.67435505, 5504.29515929, 4481.69281555, 6872.62985801, 3766.06239374, 8480.26426457
9.39534, -2.2705253, 2.3085579, 3.8974679, 5.4619541, 3.6204491, 8.5165263, 2.5560416, 12.970778, 5.09914897, 6.03643391, 4.91459404, 7.53767959, 4.12943263, 9.30228069, 1141.07923539, 1350.82332793, 1099.77983394, 1686.76963732, 924.07769558, 2081.64919113, 4639.43771233, 5492.222184, 4471.52123935, 6858.12380483, 3757.14567144, 8463.63816083
9.39628, -2.2600903, 2.4266849, 3.9637108, 5.3850545, 3.5675639, 8.4048437, 2.5183989, 12.812851, 5.15443566, 6.00793457, 4.89008067, 7.50576502, 4.1085862, 9.26729592, 1150.78608918, 1341.3393795, 1091.76584538, 1675.74697547, 917.28836298, 2069.028683, 4678.8866955, 5453.64167668, 4438.92113103, 6813.28207065, 3729.52745769, 8412.29388204
9.39722, -3.0649637, 2.6968312, 3.7621154, 5.4134887, 3.5873706, 8.4454195, 2.5325204, 12.870284, 5.03355438, 6.03805863, 4.91526379, 7.5417012, 4.12985862, 9.31006629, 1121.18886556, 1344.9351279, 1094.84046876, 1679.86094363, 919.89698581, 2073.75184194, 4558.53275578, 5468.24092107, 4451.40537199, 6829.98321863, 3740.11968058, 8431.46591017
9.39816, -1.6672394, 2.5152354, 4.2457517, 5.3879988, 3.5698263, 8.4090716, 2.5202133, 12.819448, 5.3600577, 6.03817804, 4.9149116, 7.54338361, 4.12962692, 9.31379836, 1191.12986446, 1341.82402228, 1092.20801671, 1676.31581629, 917.6994408, 2069.74327432, 4842.88097803, 5455.57140934, 4440.68576062, 6815.54398231, 3731.17096466, 8415.13644455
9.3991, -0.3281164, 2.4465636, 4.8960666, 5.3625702, 3.552035, 8.372487, 2.5067262, 12.768423, 5.76971325, 6.0383331, 4.91438515, 7.54497513, 4.12842141, 9.31749573, 1279.15913138, 1338.71278886, 1089.53085874, 1672.73890507, 915.28083154, 2065.71093238, 5200.76985392, 5442.90146908, 4429.78446234, 6800.97562342, 3721.32351621, 8398.71043449
9.40004, 0.6440986, 2.5309645, 5.5551338, 5.2942077, 3.5019483, 8.2746343, 2.4694103, 12.633137, 6.16045345, 6.01403438, 4.89125476, 7.51864921, 4.10735316, 9.29011353, 1362.59853854, 1330.21286762, 1081.87110594, 1663.01076872, 908.48400322, 2054.8317136, 5539.99369071, 5408.32144277, 4398.62434279, 6761.39662981, 3693.67462507, 8354.44513318
9.40098, -0.01237437, 2.7106199, 5.3060164, 5.3263285, 3.5270639, 8.3186548, 2.4887498, 12.690806, 6.03248732, 6.04402285, 4.91834271, 7.55333375, 4.1314523, 9.3294647, 1331.80016549, 1334.34688003, 1085.82899496, 1667.55943477, 912.1061617, 2059.67820374, 5414.72934312, 5425.08357668, 4414.67892331, 6779.83321884, 3708.37016378, 8374.07915704
9.40192, -0.3934333, 2.9196469, 5.2572495, 5.3011671, 3.5095881, 8.2816376, 2.4774045, 12.638387, 6.01646559, 6.04154326, 4.91575486, 7.55127443, 4.13010035, 9.32841734, 1325.76998859, 1331.2960287, 1083.22073308, 1663.97577967, 910.09630379, 2055.58156601, 5390.16684728, 5412.63400105, 4404.03730209, 6765.20600061, 3700.16742478, 8357.35286237
9.40285, 0.67192114, 2.9007592, 5.9274538, 5.2470828, 3.4718428, 8.2030847, 2.4497691, 12.528409, 6.40089194, 6.02234131, 4.89876304, 7.53000049, 4.11499188, 9.305814, 1407.85114895, 1324.59041939, 1077.46377327, 1656.1941591, 905.07637127, 2046.77739637, 5723.83543048, 5385.32612559, 4380.59472772, 6733.51214346, 3679.72722476, 8321.48838208
9.40379, 1.718712, 2.8752647, 6.6460112, 5.1907768, 3.4303419, 8.1212429, 2.420032, 12.413039, 6.79115482, 6.00176898, 4.87901104, 7.5071371, 4.09801602, 9.28115781, 1490.86155198, 1317.56775531, 1071.08881568, 1648.04107044, 899.63705402, 2037.49166286, 6061.27583004, 5356.72918729, 4354.63959862, 6700.30794871, 3657.58196934, 8283.66588004
9.40473, 2.6352108, 2.8319043, 7.3088444, 5.13328, 3.3896792, 8.038636, 2.3886147, 12.297823, 7.13588001, 5.98026815, 4.8596219, 7.48366542, 4.07939943, 9.2562974, 1563.56259929, 1310.35325656, 1064.80532565, 1639.76683073, 893.84860306, 2028.17317528, 6356.79695242, 5327.35279781, 4329.05676567, 6666.6117474, 3634.01764563, 8245.7108308
9.40566, 2.6795219, 2.820854, 7.3227927, 5.1606053, 3.4079891, 8.0796474, 2.4012067, 12.357594, 7.15675006, 6.00797065, 4.8823238, 7.51750429, 4.09819155, 9.29703449, 1565.17557681, 1313.93842858, 1067.76035308, 1644.07224125, 896.2712503, 2033.2540867, 6363.30147604, 5341.88398151, 4341.03440627, 6684.05990642, 3643.83667522, 8266.29863302
9.4066, 2.5701644, 2.8379158, 7.2496716, 5.13234, 3.3880443, 8.0389364, 2.3868417, 12.300236, 7.13515747, 6.00346669, 4.87774324, 7.51352424, 4.09407886, 9.29396682, 1557.46395806, 1310.43820989, 1064.71501415, 1640.0539503, 893.65655765, 2028.68940138, 6331.89599878, 5327.6086518, 4328.61685374, 6667.66700565, 3633.17581275, 8247.67098901
9.40753, 1.4108178, 2.7905493, 6.3182976, 5.1908441, 3.4300558, 8.1249482, 2.4179909, 12.422985, 6.67429727, 6.04956991, 4.91763283, 7.56860443, 4.12888549, 9.35876382, 1454.09461083, 1317.9884935, 1071.37921945, 1648.93268388, 899.53891673, 2038.9454478, 5911.59674502, 5358.25965528, 4355.67387378, 6703.70759521, 3657.06006512, 8289.29780959
9.40846, 0.67509748, 2.6379197, 5.6681582, 5.1932881, 3.4319619, 8.1283291, 2.4197094, 12.427769, 6.33418916, 6.06305147, 4.92880091, 7.58526376, 4.13858284, 9.37921807, 1377.35979051, 1318.40131297, 1071.76025532, 1649.40405679, 899.92853919, 2039.49669092, 5599.58581323, 5359.89313695, 4357.18652616, 6705.56787003, 3658.61346881, 8291.46953127
9.40939, -0.32170584, 2.5258087, 4.9293879, 5.1671358, 3.4134176, 8.089322, 2.4068416, 12.373193, 5.91881193, 6.05986544, 4.92530075, 7.58218025, 4.13582161, 9.37732432, 1284.56686243, 1315.17987584, 1068.94393824, 1645.56968711, 897.602331, 2035.17196135, 5222.29721715, 5346.75181693, 4345.700576, 6689.92346677, 3649.12585899, 8273.81834377
9.41033, -2.9677394, 2.4998756, 3.6435713, 5.2525554, 3.4728357, 8.214343, 2.4496672, 12.549688, 5.09897108, 6.12215377, 4.97807037, 7.65606001, 4.18092576, 9.46314243, 1104.48041791, 1326.11047311, 1078.29229702, 1658.36758691, 905.62400928, 2049.79697813, 4490.13312808, 5391.14362762, 4383.66845272, 6741.89521134, 3681.70616674, 8333.2046165
9.41126, -3.0289747, 2.1510442, 3.4295073, 5.22261, 3.4522552, 8.1701004, 2.4343773, 12.486139, 4.956896, 6.11698956, 4.97330836, 7.6508139, 4.17626344, 9.45818978, 1071.62801528, 1322.42786251, 1075.17619213, 1654.02431516, 902.86358641, 2044.75969291, 4356.53914249, 5376.12740987, 4370.96371065, 6724.1818699, 3670.45327151, 8312.65654884
9.41219, -2.6848623, 2.1316946, 3.5013217, 5.2206499, 3.4509912, 8.16925, 2.4316722, 12.486944, 5.0186686, 6.12822632, 4.98246707, 7.66590802, 4.1823948, 9.47764839, 1082.87422025, 1322.28262736, 1075.06304388, 1654.06701211, 902.4320727, 2044.98482206, 4402.22199928, 5375.49196625, 4370.46712708, 6724.29914093, 3668.66829866, 8313.50216259
9.41312, -2.7879754, 2.198919, 3.4920443, 5.2781627, 3.4902207, 8.2538603, 2.4609806, 12.607103, 5.02220599, 6.17441812, 5.02089448, 7.72117163, 4.21607904, 9.54250288, 1081.52284777, 1329.64961746, 1081.24041684, 1662.74014826, 907.92488858, 2054.96049271, 4396.6914208, 5405.39580631, 4395.54326047, 6759.50153062, 3690.96739527, 8353.98640636
9.41404, -2.1853341, 2.1867371, 3.7396708, 5.3615172, 3.5483041, 8.3767326, 2.5016393, 12.781792, 5.20771884, 6.23554897, 5.0727243, 7.7941394, 4.25934862, 9.62779236, 1119.29863428, 1340.21087909, 1090.28416292, 1675.19980317, 915.46476311, 2069.30811155, 4550.22279357, 5448.28511667, 4432.27186888, 6810.09705072, 3721.58823773, 8412.24374601
9.41497, -1.6377728, 2.294605, 4.0666373, 5.3639415, 3.5491429, 8.3786882, 2.5051655, 12.78519, 5.44174125, 6.24974336, 5.08372337, 7.81102778, 4.27108662, 9.64881014, 1167.29556882, 1340.61826905, 1090.49796612, 1675.52584637, 916.18109931, 2069.74437147, 4745.30230485, 5449.89558086, 4433.10387727, 6811.36540992, 3724.46910477, 8413.94673186
9.4159, -1.3318955, 2.3950962, 4.3156482, 5.4210153, 3.5901085, 8.4628354, 2.5331101, 12.903952, 5.61741058, 6.29583687, 5.12350232, 7.86631072, 4.3036821, 9.7134726, 1202.5965942, 1347.83667234, 1096.85883838, 1684.04967979, 921.34861083, 2079.497112, 4888.76742204, 5479.19397556, 4458.92478119, 6845.95919476, 3745.44472742, 8453.52280588
9.41683, -1.0726766, 2.5299882, 4.5593961, 5.3964867, 3.5726786, 8.4256435, 2.5230592, 12.851413, 5.78580086, 6.29455997, 5.12161341, 7.86522878, 4.30401266, 9.71371283, 1236.18780276, 1344.88871057, 1094.27824886, 1680.47606916, 919.59057787, 2075.42112395, 5025.27947209, 5467.16414317, 4448.39692521, 6831.37454911, 3738.26666417, 8436.88244364
9.41775, -0.40347431, 2.61984, 5.0086934, 5.3728808, 3.5574566, 8.3914256, 2.5110028, 12.802793, 6.07662912, 6.29367205, 5.12118319, 7.86535593, 4.30253196, 9.71522511, 1295.76575494, 1342.0474678, 1092.02876798, 1677.18955209, 917.46155049, 2071.65120057, 5267.42862232, 5455.56881514, 4439.21562743, 6817.95781222, 3729.58091576, 8421.48728482
9.41868, 0.20455395, 2.667986, 5.4130827, 5.3687705, 3.5542511, 8.3843679, 2.510186, 12.791867, 6.3303385, 6.30437477, 5.12954278, 7.87843155, 4.31079682, 9.73131588, 1347.16396079, 1341.6385999, 1091.62174516, 1676.61477221, 917.38382078, 2070.92844167, 5476.32196406, 5453.86095999, 4437.52380069, 6815.56408095, 3729.23364449, 8418.47855284
9.4196, 0.96069088, 2.7151411, 5.9481086, 5.3187244, 3.5196882, 8.3130169, 2.4824024, 12.693753, 6.64954824, 6.28791178, 5.11510782, 7.8610766, 4.29574791, 9.71399148, 1412.28082202, 1335.47376426, 1086.38488139, 1669.59428227, 912.36309185, 2063.13021173, 5740.97919307, 5428.7553679, 4416.19889083, 6786.96891294, 3708.79321249, 8386.70853093
9.42053, 0.87396057, 2.7068166, 5.8804597, 5.34172, 3.5332081, 8.3481512, 2.4924888, 12.744318, 6.6255202, 6.3147317, 5.13569179, 7.89422493, 4.31351141, 9.75377298, 1404.33628567, 1338.46197688, 1088.55427352, 1673.24922137, 914.28603469, 2067.39650718, 5708.63639987, 5440.85689377, 4424.98040707, 6801.76928318, 3716.57884993, 8403.98063788
9.42145, 1.259547, 2.6754722, 6.1194929, 5.3161098, 3.5166942, 8.3110131, 2.4796338, 12.691099, 6.77294715, 6.31272601, 5.13437129, 7.89308814, 4.31135459, 9.7537043, 1432.70474254, 1335.35258681, 1086.09117147, 1669.65200874, 911.99562443, 2063.23452698, 5823.90598207, 5428.17210522, 4414.93120166, 6787.09020284, 3707.23751729, 8386.99248161
9.42237, 0.9279904, 2.6762105, 5.8750152, 5.2851126, 3.4948487, 8.2627154, 2.4672786, 12.621031, 6.65018742, 6.30748912, 5.12912847, 7.88661762, 4.30961509, 9.74713103, 1403.90262404, 1331.55653607, 1082.79608772, 1664.92197535, 909.79089135, 2057.68980212, 5706.77872469, 5412.69628012, 4401.50019721, 6767.80650205, 3698.24460313, 8364.38381386
9.42329, 0.08959207, 2.5978952, 5.2675336, 5.3124639, 3.5145684, 8.3040917, 2.4803318, 12.680436, 6.31024597, 6.33710097, 5.15440608, 7.92298254, 4.33009597, 9.79060939, 1329.44280685, 1335.10061893, 1085.93042531, 1669.21419562, 912.2647457, 2062.68587457, 5404.05917648, 5427.05764705, 4414.20439425, 6785.19771206, 3708.26984431, 8384.62284439
9.42422, -0.9728981, 2.5309661, 4.596945, 5.3382728, 3.5301288, 8.3432466, 2.4915579, 12.738265, 5.90750877, 6.36605084, 5.17684303, 7.95861069, 4.34915828, 9.83387901, 1242.03701111, 1338.44418566, 1088.41660617, 1673.27539018, 914.39822762, 2067.54525054, 5048.72045207, 5440.60319753, 4424.27329523, 6801.64891127, 3716.91100332, 8404.30510411
9.42514, -1.5300354, 2.3487258, 4.19231, 5.3371138, 3.5302826, 8.3437931, 2.4887284, 12.740248, 5.65350067, 6.37887343, 5.18794651, 7.97576807, 4.35591609, 9.85552342, 1186.20595875, 1338.40218931, 1088.52433584, 1673.45936016, 913.94941392, 2067.86578687, 4821.73431057, 5440.38723623, 4424.67439933, 6802.34014566, 3715.05573271, 8405.53812821
9.42606, -1.9194008, 2.3080656, 3.9580598, 5.3110713, 3.5119579, 8.3055609, 2.4762492, 12.686384, 5.50499444, 6.37685842, 5.18549667, 7.97443996, 4.35424521, 9.85563555, 1152.67828292, 1335.23590161, 1085.77937003, 1669.74987141, 911.7255159, 2063.64914355, 4685.41077761, 5427.47163433, 4413.47983895, 6787.20520666, 3705.98511462, 8388.32836679
9.42698, -2.4646993, 2.2625055, 3.6976478, 5.3121817, 3.5129765, 8.306982, 2.477323, 12.688557, 5.33221181, 6.39118048, 5.19735335, 7.99219839, 4.36451448, 9.87758416, 1114.2002201, 1335.47858847, 1086.02066967, 1670.0216581, 911.9935905, 2063.98523519, 4528.96731857, 5428.41293039, 4414.42393521, 6788.25347044, 3707.04393305, 8389.62469006
9.42789, -2.7658157, 2.2853509, 3.5763479, 5.397264, 3.5715282, 8.430647, 2.5215077, 12.864103, 5.25517572, 6.45586133, 5.25163343, 8.06859312, 4.41262999, 9.96683152, 1095.85608281, 1346.23374862, 1095.1174133, 1682.534955, 920.16093647, 2078.37254713, 4454.36594526, 5472.08511983, 4451.36344856, 6839.06082457, 3740.21151487, 8448.03623466
9.42881, -2.2983569, 2.206544, 3.7093624, 5.4004762, 3.5762167, 8.4341437, 2.5231959, 12.866094, 5.3635691, 6.47172829, 5.26642812, 8.08769463, 4.42363955, 9.98912867, 1116.13523748, 1346.73831161, 1095.92062461, 1683.01383031, 920.54001557, 2078.6939247, 4536.75758097, 5474.09045035, 4454.59119548, 6840.950359, 3741.7212126, 8449.27218916
9.42973, -1.7159229, 2.1670342, 3.9488021, 5.4545082, 3.6117942, 8.5151157, 2.5502546, 12.982965, 5.5459746, 6.51812959, 5.30403877, 8.14405069, 4.45694178, 10.05615907, 1151.68423048, 1353.56319002, 1101.44352424, 1691.20405962, 925.5342731, 2088.2749501, 4681.21466441, 5501.78572098, 4477.00284611, 6874.18394286, 3761.99004639, 8488.14550121
9.43064, -1.9940339, 2.2428054, 3.8843561, 5.4804815, 3.6291855, 8.5535829, 2.5610779, 13.03881, 5.51238389, 6.54770786, 5.3282491, 8.18001256, 4.47601291, 10.0994777, 1142.33489611, 1356.88575549, 1104.17652259, 1695.14931967, 927.56706442, 2092.92132796, 4643.17445146, 5515.24539337, 4488.07458918, 6890.16333065, 3770.22159628, 8506.9613753
9.43156, -2.628483, 2.2413248, 3.63576, 5.4802594, 3.6282158, 8.5533816, 2.5616873, 13.039464, 5.344741, 6.56190017, 5.33919296, 8.19781258, 4.48633933, 10.12182749, 1105.26161686, 1356.9631138, 1104.11431276, 1695.26036597, 927.74910104, 2093.13555279, 4492.44765822, 5515.51385655, 4487.78432465, 6890.55726267, 3770.93007918, 8507.76121149
9.43247, -2.5996765, 2.2159596, 3.6130348, 5.4563777, 3.6128815, 8.5190213, 2.5489047, 12.990633, 5.3395916, 6.56181801, 5.33947832, 8.19911203, 4.48485873, 10.12481568, 1101.88623195, 1354.10673116, 1101.86285534, 1691.98121229, 925.50225944, 2089.37234034, 4478.69113127, 5503.8584128, 4478.59611549, 6877.17209824, 3761.7665428, 8492.39522129
9.43339, -2.4949974, 2.0389873, 3.5409904, 5.458897, 3.6145659, 8.5215935, 2.5522902, 12.994254, 5.29775406, 6.57781823, 5.35251005, 8.21844825, 4.49774101, 10.14857566, 1090.92935653, 1354.52399847, 1102.20487489, 1692.36743802, 926.18827849, 2089.82504616, 4434.11919142, 5505.5085106, 4479.94891636, 6878.68457378, 3764.52351926, 8494.1644373
9.4343, -3.098193, 1.9271488, 3.2724433, 5.5432122, 3.6737317, 8.6437375, 2.5957874, 13.167075, 5.10407088, 6.64295612, 5.40797094, 8.295287, 4.54585095, 10.23823954, 1048.82620352, 1365.0489207, 1111.27407227, 1704.58337557, 934.11860882, 2103.83714419, 4262.95433003, 5548.24163206, 4516.773706, 6928.27949699, 3796.72528665, 8551.04652552
9.43522, -4.5610072, 1.8216743, 2.812896, 5.5437396, 3.6744667, 8.6441415, 2.5967491, 13.167581, 4.74267528, 6.65806397, 5.42055444, 8.31395149, 4.55681658, 10.26123306, 972.47373733, 1365.21941262, 1111.471169, 1704.75501833, 934.36387418, 2104.04024797, 3952.58673281, 5548.88829441, 4517.53710959, 6928.91932137, 3797.69047833, 8551.80068126
9.43613, -7.7065494, 2.279114, 2.3389476, 5.5218006, 3.6584799, 8.6135592, 2.5860152, 13.125417, 4.33427503, 6.659576, 5.42071478, 8.31759062, 4.55744836, 10.26745422, 886.83844157, 1362.61957547, 1109.13548639, 1701.86687545, 932.50206146, 2100.82955695, 3604.49520004, 5538.2756194, 4508.00658779, 6917.12345353, 3790.09191191, 8538.68043963
9.43704, -6.1257325, 1.8712149, 2.506697, 5.4899832, 3.6353666, 8.5687908, 2.5650169, 13.062723, 4.49698116, 6.65511639, 5.415571, 8.31438092, 4.54899294, 10.26566307, 918.16008697, 1358.79204883, 1105.71091195, 1697.56830949, 928.77946466, 2095.96655269, 3731.76910243, 5522.67328585, 4494.05052123, 6899.59524109, 3774.93049238, 8518.84473312
9.43795, -4.4695797, 1.8522716, 2.8922521, 5.4892934, 3.6353514, 8.5673157, 2.5655176, 13.060435, 4.84123813, 6.66955096, 5.42764671, 8.33222057, 4.55959084, 10.28767401, 986.32216293, 1358.81064821, 1105.79320749, 1697.55207086, 928.9411864, 2095.94335133, 4008.77387191, 5522.70325877, 4494.34787592, 6899.47224511, 3775.55660466, 8518.68006174
9.43886, -3.1526568, 2.0842737, 3.4337524, 5.4855213, 3.6339959, 8.5594344, 2.5673351, 13.04795, 5.28683094, 6.68220643, 5.43880078, 8.34705872, 4.57143147, 10.3058087, 1074.77719478, 1358.44765254, 1105.67164253, 1696.90093389, 929.34129213, 2095.10163935, 4368.2513647, 5521.18228864, 4493.81665785, 6896.76879655, 3777.151569, 8515.18867323
9.43977, -2.571586, 2.4228816, 3.8848587, 5.5119919, 3.6517017, 8.5990734, 2.5786373, 13.105874, 5.63605842, 6.71339433, 5.46431238, 8.3852053, 4.59180041, 10.35191903, 1143.28579846, 1361.82555814, 1108.44676966, 1700.95577955, 931.45595897, 2099.90761947, 4646.65466843, 5534.86546918, 4505.05845859, 6913.19189347, 3785.71498572, 8534.65122754
9.44068, -1.7373231, 2.5714712, 4.4173886, 5.6164609, 3.7228554, 8.7545076, 2.6290454, 13.327622, 6.02354318, 6.79204563, 5.52977307, 8.4797898, 4.64695287, 10.46274301, 1219.22327224, 1374.77558461, 1119.27943609, 1716.39129316, 940.58810818, 2117.76016076, 4955.24625311, 5587.45204397, 4549.04803589, 6975.86875019, 3822.79915821, 8607.13811865
9.44159, -0.31591121, 2.8007184, 5.3749175, 5.5621699, 3.6846308, 8.6776792, 2.6019961, 13.220209, 6.65948943, 6.77449861, 5.51381286, 8.46168449, 4.63349131, 10.44417627, 1344.99166406, 1368.21962888, 1113.60373893, 1708.97412333, 935.80855695, 2109.3704217, 5466.35709423, 5560.7609137, 4525.94306801, 6945.66596397, 3803.34234093, 8572.96909497
9.4425, 0.37625931, 2.9509372, 5.9689598, 5.618316, 3.724162, 8.7593589, 2.6298199, 13.336093, 7.03387527, 6.82414769, 5.5559665, 8.52082207, 4.668833, 10.51379837, 1417.47782689, 1375.21318721, 1119.64727979, 1717.12973053, 940.87071424, 2118.75750944, 5760.90996011, 5589.13811362, 4550.46777, 6978.7545031, 3823.88448414, 8611.04915201
9.44341, 1.4928129, 3.1452187, 6.9635167, 5.5682204, 3.6891933, 8.6839518, 2.6063499, 13.229652, 7.61472962, 6.80923598, 5.5425023, 8.50352277, 4.65861195, 10.49577197, 1531.13864743, 1369.17328426, 1114.4636646, 1709.85353285, 936.73461162, 2110.44684452, 6222.79849722, 5564.54470666, 4529.36305208, 6949.1250923, 3807.04304163, 8577.20198924
9.44431, 2.8004227, 3.3456516, 8.2056461, 5.5434149, 3.6732118, 8.6482006, 2.594805, 13.177553, 8.28485629, 6.80953224, 5.54308545, 8.50533582, 4.65887385, 10.49895258, 1662.22381196, 1366.22365546, 1112.13137647, 1706.45950059, 934.72847138, 2106.44679467, 6755.4947926, 5552.51147502, 4519.84724821, 6935.27441193, 3798.85865879, 8560.87504573
9.44522, 3.430941, 3.5970066, 8.9978919, 5.5177557, 3.6541972, 8.6099066, 2.5807377, 13.124174, 8.69566826, 6.80947785, 5.5415157, 8.50612573, 4.65698148, 10.50191666, 1740.75144689, 1363.16244628, 1109.33411633, 1702.8076763, 932.26270835, 2102.33717075, 7074.5827853, 5540.02444938, 4508.44148749, 6920.37561995, 3788.80610419, 8544.10225175
9.44613, 4.3557295, 3.6329256, 9.8726727, 5.5141242, 3.6512009, 8.6079172, 2.5777366, 13.12221, 9.12974401, 6.8230649, 5.55212321, 8.52491919, 4.66509508, 10.52554815, 1823.54726745, 1362.81820752, 1108.9641842, 1702.7414007, 931.79188574, 2102.34093725, 7411.01165262, 5538.57955679, 4506.90071936, 6920.04895471, 3786.86127107, 8544.04679379
9.44703, 5.2308194, 3.5674054, 10.614019, 5.5701191, 3.6901077, 8.6887946, 2.6049137, 13.236986, 9.48818971, 6.87346411, 5.59452153, 8.58466188, 4.70045716, 10.59590324, 1890.91715094, 1369.82412711, 1114.94152711, 1710.85158319, 936.76194692, 2111.67522867, 7684.74416134, 5567.00644322, 4531.15589247, 6952.95227942, 3807.02872075, 8581.91162743
9.44793, 5.8092081, 3.5386121, 11.125844, 5.6019501, 3.7126177, 8.73518, 2.6223121, 13.303176, 9.73681139, 6.90907476, 5.62458378, 8.62752455, 4.72707468, 10.64701688, 1936.11867554, 1373.83668506, 1118.42175569, 1715.54225827, 939.95633768, 2117.10871256, 7868.38002637, 5583.26783825, 4545.26239258, 6971.958181, 3819.97951182, 8603.92295058
9.44884, 5.4526023, 3.5233372, 10.767614, 5.6028256, 3.714422, 8.7355074, 2.6230154, 13.302815, 9.60136135, 6.92590656, 5.63921558, 8.64802913, 4.73885582, 10.67197628, 1904.84008414, 1374.04936078, 1118.77925208, 1715.70592173, 940.15444227, 2117.24227996, 7741.19976096, 5584.08586198, 4546.6775667, 6972.56550916, 3820.75293583, 8604.39444127
9.44974, 5.2445007, 3.52854, 10.586595, 5.579393, 3.6985015, 8.7003986, 2.6125325, 13.252784, 9.54261819, 6.92760114, 5.64030121, 8.65085381, 4.74045741, 10.67684549, 1888.9038953, 1371.27699212, 1116.46371287, 1712.38449812, 938.34504189, 2113.41736997, 7676.37272521, 5572.77335667, 4537.23009175, 6959.01029648, 3813.36832663, 8588.77971304
9.45064, 3.8254466, 3.5134391, 9.2943161, 5.6101748, 3.7202048, 8.7459327, 2.6276929, 13.318234, 8.95992616, 6.96119673, 5.66864337, 8.6915809, 4.76412354, 10.72553666, 1770.00041211, 1375.15877561, 1119.81962031, 1716.98979396, 941.13505882, 2118.79026405, 7193.09831669, 5588.50280846, 4550.83093245, 6977.66865602, 3824.67538486, 8610.5441431
9.45154, 1.9644226, 3.4737639, 7.7142451, 5.5914831, 3.7047293, 8.7226046, 2.6150161, 13.288153, 8.17910396, 6.96341887, 5.66809671, 8.69725302, 4.76207461, 10.73473484, 1612.66553733, 1372.9701549, 1117.57281388, 1714.82845586, 938.93336511, 2116.55665757, 6553.65190789, 5579.5626972, 4541.66287697, 6968.82801878, 3815.69661977, 8601.3964185
9.45245, 0.12313092, 3.1984483, 6.1540279, 5.6289917, 3.7317392, 8.7725103, 2.638673, 13.354282, 7.32006838, 7.00084902, 5.70021255, 8.73971662, 4.79322918, 10.78315081, 1440.49126941, 1377.67318109, 1121.72536978, 1719.85900005, 943.24320789, 2121.97943898, 5853.91067799, 5598.62868788, 4558.50046397, 6989.21345715, 3833.17941865, 8623.36229324
9.45335, -0.97893057, 3.0194001, 5.3108023, 5.6578002, 3.7529444, 8.8148206, 2.6530651, 13.414548, 6.81374276, 7.03281947, 5.72785126, 8.77834015, 4.81592394, 10.82913301, 1338.27054026, 1381.29886139, 1124.99324739, 1724.13230561, 945.88383568, 2126.92351303, 5438.45842885, 5613.31674688, 4571.74302553, 7006.52191605, 3843.87891993, 8643.38320169
9.45425, -2.0327049, 2.8011362, 4.5904146, 5.7073251, 3.7860925, 8.8891173, 2.6763235, 13.521631, 6.34753907, 7.07775837, 5.76467777, 8.83301047, 4.84672892, 10.89416545, 1244.29329831, 1387.43648777, 1130.03635614, 1731.51446717, 950.09298109, 2135.55787688, 5056.51256434, 5638.21250356, 4592.19947639, 7036.46372642, 3860.95231943, 8678.40022203
9.45515, -1.6724081, 2.7035957, 4.6686337, 5.7053294, 3.7827469, 8.888906, 2.6717582, 13.523642, 6.41433469, 7.09083009, 5.77378169, 8.8507663, 4.85238546, 10.91700602, 1254.94492531, 1387.2991758, 1129.62269325, 1731.62530293, 949.3543439, 2135.87877089, 5099.75635319, 5637.60818732, 4590.48073776, 7036.85632878, 3857.9189804, 8679.63295583
9.45604, -1.4297938, 2.6996432, 4.8109852, 5.731658, 3.8021293, 8.9290847, 2.6865729, 13.580956, 6.52446295, 7.12144121, 5.80017637, 8.88855636, 4.87558883, 10.96207906, 1274.02918281, 1390.60088026, 1132.59804215, 1735.66472414, 952.05421561, 2140.56064585, 5177.26753713, 5650.97950002, 4602.53434961, 7053.214128, 3868.85908943, 8698.5881427
9.45694, -1.6689677, 2.8490601, 4.833998, 5.7869839, 3.8410031, 9.0092428, 2.7154025, 13.694534, 6.55338057, 7.17031595, 5.8416359, 8.94656458, 4.91167093, 11.0302609, 1277.16958989, 1397.40236221, 1138.45970808, 1743.5703765, 957.22149579, 2149.65599042, 5189.9865373, 5678.57198015, 4626.31635217, 7085.28205845, 3889.82537299, 8735.47705676
9.45784, -1.7926341, 3.1134259, 4.9816717, 5.8155275, 3.8616356, 9.049922, 2.731522, 13.752187, 6.666344, 7.20269004, 5.86929332, 8.98509322, 4.93631108, 11.07607923, 1296.62939557, 1400.95075076, 1141.59998975, 1747.63498277, 960.13137738, 2154.33975638, 5269.02130329, 5692.94462692, 4639.03925546, 7101.74085674, 3901.61807118, 8754.43832265
9.45874, -0.46322126, 3.2126672, 5.8196585, 5.7957856, 3.8474434, 9.0190118, 2.7203491, 13.708128, 7.22005622, 7.20523226, 5.87053861, 8.98817059, 4.93632959, 11.08104974, 1401.55466829, 1398.67704597, 1139.58680415, 1744.7803819, 958.23849137, 2151.04931617, 5695.35188291, 5683.65838851, 4630.82032948, 7090.08250492, 3893.89405891, 8740.9953035
9.45963, 1.5333381, 3.3043316, 7.2507537, 5.7673991, 3.8262788, 8.9810257, 2.7031879, 13.655241, 8.07548794, 7.20223353, 5.86631666, 8.98752613, 4.93077646, 11.08222291, 1564.53573526, 1395.35243134, 1136.53343512, 1741.23296401, 955.28295375, 2147.05710505, 6357.58936632, 5670.10236956, 4618.37509924, 7075.60966925, 3881.85236793, 8724.70159187
9.46053, 2.8636077, 3.4403519, 8.4287167, 5.7958881, 3.8444997, 9.0216821, 2.7170923, 13.714577, 8.72482906, 7.234961, 5.89245282, 9.02651188, 4.95368509, 11.12928867, 1686.97104956, 1398.90073134, 1139.32287438, 1745.30230006, 957.8094047, 2151.88030038, 6855.05655577, 5684.47433151, 4629.67206296, 7092.08731053, 3892.08673178, 8744.22899208
9.46142, 3.8309057, 3.5837399, 9.4098354, 5.8228904, 3.8658489, 9.0621348, 2.7337149, 13.770446, 9.23761589, 7.26671612, 5.92094905, 9.06534101, 4.97903864, 11.17488056, 1782.58621323, 1402.26094302, 1142.56776592, 1749.34226482, 960.80695893, 2156.42090432, 7243.53262753, 5698.08226818, 4642.81998268, 7108.44596349, 3904.23560113, 8762.60854214
9.46232, 4.9578719, 3.6664488, 10.508358, 5.8270412, 3.8685998, 9.0660149, 2.7368077, 13.775791, 9.78234066, 7.28449412, 5.93543092, 9.08622667, 4.99226343, 11.20040238, 1883.90917112, 1402.8672436, 1143.06106715, 1749.84968871, 961.42336392, 2157.00326741, 7655.19506869, 5700.49903141, 4644.78626604, 7110.44933235, 3906.7081934, 8764.9028037
9.46321, 5.7178886, 3.7099844, 11.268655, 5.807921, 3.8545563, 9.0400648, 2.7253408, 13.740702, 10.15106303, 7.28762192, 5.93694027, 9.09203826, 4.99213007, 11.20933745, 1951.01770431, 1400.66900761, 1141.07020559, 1747.47487715, 959.47923003, 2154.41631618, 7927.82353567, 5691.52022541, 4636.65870984, 7100.7415404, 3898.77652313, 8754.3195222
9.4641, 6.1912328, 3.7075901, 11.717396, 5.7851584, 3.8376186, 9.0083669, 2.7109906, 13.697319, 10.37277396, 7.28848036, 5.9362238, 9.09499351, 4.98934306, 11.21494493, 1989.6347903, 1398.02661643, 1138.64598136, 1744.53965419, 957.02177291, 2151.17428472, 8084.67548897, 5680.73677335, 4626.7703505, 7088.75671583, 3888.75913691, 8741.0745414
9.465, 5.7420736, 3.6594568, 11.239113, 5.8082957, 3.854138, 9.0420705, 2.7245438, 13.745398, 10.18036278, 7.31849187, 5.961573, 9.13126991, 5.01238167, 11.2583798, 1948.75322405, 1400.92597235, 1141.18080543, 1747.93296214, 959.48397321, 2155.1102256, 7918.49221119, 5692.47109568, 4637.03213309, 7102.48654146, 3898.73190452, 8756.99566527
9.46589, 4.2361635, 3.574867, 9.7856593, 5.9418945, 3.9469299, 9.2363962, 2.7927535, 14.019596, 9.51927317, 7.41773327, 6.04558666, 9.2482598, 5.08539916, 11.39400731, 1818.52186371, 1417.05252909, 1154.9234189, 1766.7486097, 971.49324151, 2176.66317896, 7389.25465447, 5757.95221668, 4692.83510911, 7178.88283228, 3947.49774522, 8844.50104635
9.46678, 2.7735988, 3.5480136, 8.5135256, 5.9268219, 3.9386224, 9.2130165, 2.7875952, 13.984781, 8.8977217, 7.42394992, 6.05196305, 9.25603566, 5.09142029, 11.40386138, 1696.33203101, 1415.36052268, 1153.79409739, 1764.64383851, 970.66862833, 2174.12231926, 6892.70082457, 5751.03014234, 4688.20807547, 7170.27198595, 3944.11490946, 8834.10466156
9.46767, 0.82672401, 3.4074282, 6.9153406, 5.9748242, 3.9694547, 9.2863528, 2.8075062, 14.091879, 8.03618837, 7.46974689, 6.08847806, 9.31249194, 5.12039757, 11.47169979, 1528.95812248, 1421.18746564, 1158.38847464, 1771.78651656, 974.20233202, 2182.59550052, 6212.56025547, 5774.65964227, 4706.83800434, 7199.23608904, 3958.44111079, 8868.46137966
9.46856, -0.68259522, 3.179619, 5.7487151, 6.0002058, 3.9860351, 9.3236172, 2.8196068, 14.145247, 7.34263342, 7.50152441, 6.11416301, 9.35101322, 5.1423393, 11.51785804, 1394.14152818, 1424.31006803, 1160.89256655, 1775.47142971, 976.37296497, 2186.88899284, 5664.71864628, 5787.30038334, 4716.97430648, 7214.15000595, 3967.22859809, 8885.83447566
9.46945, -1.528657, 2.9589745, 5.100172, 6.0282292, 4.0067492, 9.3639105, 2.8351523, 14.203256, 6.93084106, 7.53508935, 6.14312861, 9.39122304, 5.16751475, 11.56611446, 1313.24741733, 1427.73965547, 1163.99261119, 1779.43763278, 979.13447184, 2191.53343831, 5335.98366563, 5801.18824514, 4729.53190561, 7230.20659875, 3978.41676994, 8904.63325892
9.47034, -1.6373525, 2.8395553, 4.9445747, 6.0577221, 4.0281201, 9.4058796, 2.8514459, 14.261384, 6.83894402, 7.56971016, 6.17270871, 9.43244508, 5.19346424, 11.61463094, 1293.15711371, 1431.3356723, 1167.18051127, 1783.5550958, 982.01786849, 2196.178618, 5254.30990125, 5815.75209637, 4742.44625953, 7246.87750617, 3990.10000789, 8923.43469729
9.47123, -2.4037833, 2.9231808, 4.6405399, 6.0870242, 4.0489615, 9.4476485, 2.8681985, 14.319651, 6.63963021, 7.60435093, 6.20199569, 9.47374083, 5.21992471, 11.66341834, 1252.86351014, 1434.90126721, 1170.28416472, 1787.64537007, 984.972504, 2200.82606895, 5090.54879985, 5830.19208763, 4755.01808617, 7263.43765264, 4002.07249835, 8942.24503572
9.47211, -2.5775883, 2.9090756, 4.5894745, 6.1613936, 4.1002306, 9.5575156, 2.9044288, 14.476734, 6.61712967, 7.66703845, 6.25449581, 9.54906111, 5.26403214, 11.75231604, 1246.04379274, 1443.74768889, 1177.75773911, 1798.14344119, 991.24770022, 2213.0290903, 5062.79850562, 5866.08888421, 4785.34555229, 7306.03368841, 4027.53691696, 8991.75489384
9.473, -1.5029021, 2.9402213, 5.1160777, 6.1901445, 4.1184491, 9.6016657, 2.9160467, 14.539683, 7.00164143, 7.70161303, 6.28200318, 9.59189886, 5.28601678, 11.80344469, 1315.68851609, 1447.22118647, 1180.46025565, 1802.42751591, 993.30301931, 2218.00227434, 5345.72819196, 5880.1540045, 4796.28695618, 7323.38047185, 4035.85490682, 9011.88780081
9.47389, -0.78299225, 3.0766334, 5.5900095, 6.1777836, 4.1123841, 9.5797051, 2.9146627, 14.505399, 7.33474168, 7.71071934, 6.29108257, 9.60184343, 5.29630152, 11.8152629, 1375.38248275, 1445.88436489, 1179.67955149, 1800.50066367, 993.14204289, 2215.55255054, 5588.22299919, 5874.67440028, 4793.07573271, 7315.49175953, 4035.16787158, 9001.86084534
9.47477, 0.08894944, 3.0810384, 6.1073431, 6.1768109, 4.1108072, 9.5804251, 2.9117164, 14.509195, 7.68325763, 7.72683058, 6.30351501, 9.62302528, 5.30510242, 11.84243189, 1437.72462117, 1445.87817998, 1179.54117341, 1800.70238916, 992.71386391, 2216.00741684, 5841.47388406, 5874.60178642, 4792.47476059, 7316.25223938, 4033.39556478, 9003.63620526
9.47566, 0.63535079, 3.0616642, 6.4529201, 6.2194657, 4.1383478, 9.6462248, 2.9297713, 14.605068, 7.91503647, 7.77054205, 6.33852591, 9.67728354, 5.33324625, 11.9076639, 1477.95224692, 1450.97121491, 1183.57491471, 1807.01162954, 995.86190254, 2223.48421131, 6004.86958966, 5895.24657649, 4808.82452544, 7341.82664222, 4046.1529569, 9033.94054265
9.47654, 0.17037788, 3.0397341, 6.1840346, 6.3388515, 4.2207745, 9.8209498, 2.9905504, 14.85274, 7.7653259, 7.86192725, 6.4153419, 9.78589333, 5.40006882, 12.03447145, 1446.94011903, 1464.94018325, 1195.39291653, 1823.4394587, 1006.21356072, 2242.42482332, 5878.82082596, 5951.9538817, 4856.80138416, 7408.51243508, 4088.1783277, 9110.821919
9.47743, -1.0192183, 3.0707967, 5.5270315, 6.3654347, 4.2401353, 9.8587949, 3.0043589, 14.906613, 7.35755771, 7.89590185, 6.44432693, 9.82651731, 5.42454871, 12.08306734, 1368.02265673, 1468.11931988, 1198.2216922, 1827.08703591, 1008.60989913, 2246.65718278, 5558.13898484, 5964.82169797, 4868.25467921, 7423.27156132, 4097.88096218, 9127.94302911
9.47831, -2.0996677, 2.9598093, 4.9301766, 6.3946797, 4.2620101, 9.8995481, 3.0223734, 14.962381, 6.96428148, 7.93148443, 6.475187, 9.86853676, 5.45279458, 12.13236403, 1292.14399225, 1471.59760636, 1201.39802021, 1830.995849, 1011.70462142, 2251.02350213, 5249.80909143, 5978.90524517, 4881.12028284, 7439.09247892, 4110.42124656, 9145.6089394
9.47919, -2.6770963, 2.8703087, 4.6066411, 6.3787208, 4.2494025, 9.8777437, 3.0114976, 14.933146, 6.74681617, 7.93914045, 6.4799346, 9.87951363, 5.45504012, 12.14737235, 1249.12017519, 1469.86967679, 1199.70914252, 1829.11457578, 1009.95795579, 2248.99085517, 5074.96796895, 5971.83655859, 4874.21914344, 7431.3889632, 4103.29156267, 9137.27660408
9.48008, -3.9142604, 2.9103612, 4.1130314, 6.3512869, 4.2293617, 9.8393423, 2.9957929, 14.879035, 6.38946638, 7.9398892, 6.4791941, 9.88249518, 5.45304988, 12.15264913, 1180.39069781, 1466.81597563, 1196.96700734, 1825.69321079, 1007.39701437, 2245.08169283, 4795.69223795, 5959.38107767, 4863.03848109, 7417.42778564, 4092.85336736, 9121.31963408
9.48096, -4.2739174, 2.6953074, 3.8627174, 6.4251784, 4.280812, 9.9477288, 3.0352133, 15.032408, 6.20583603, 8.00380362, 6.53306391, 9.95900149, 5.50108603, 12.24244344, 1143.99362086, 1475.43380631, 1204.31532407, 1835.85807123, 1014.07889221, 2256.79136836, 4647.78052307, 5994.34505839, 4892.85360057, 7458.66518047, 4119.96713803, 9168.81945428
9.48184, -3.4357135, 2.5437119, 4.0598655, 6.4763513, 4.3185973, 10.020667, 3.0636664, 15.134687, 6.37652782, 8.05366638, 6.5765752, 10.01790136, 5.53922712, 12.31161873, 1172.91173542, 1481.40807554, 1209.70886438, 1842.71352597, 1018.89691051, 2264.6246513, 4765.22950504, 6018.56836913, 4914.72648705, 7486.45665152, 4139.50809249, 9200.56972773
9.48272, -3.4442869, 2.6621302, 4.1253032, 6.4126601, 4.2748622, 9.924608, 3.0307971, 14.998866, 6.44221736, 8.03205267, 6.55795598, 9.99226902, 5.52186607, 12.28391067, 1182.41471016, 1474.2155835, 1203.65755779, 1833.9967776, 1013.4919855, 2254.60829132, 4803.79864461, 5989.29864541, 4890.1020048, 7450.98243343, 4117.515948, 9159.80168455
9.4836, -4.1037881, 2.5710159, 3.8989266, 6.4232999, 4.2780851, 9.9466804, 3.0323754, 15.033106, 6.27716293, 8.05693707, 6.57530014, 10.02605202, 5.53582502, 12.32580327, 1149.6001197, 1475.54809714, 1204.20099116, 1836.17196626, 1013.83143539, 2257.34859285, 4670.4448832, 5994.66365919, 4892.27015648, 7459.75910882, 4118.86164473, 9170.86037516
9.48448, -5.2730225, 2.9437329, 3.7604082, 6.4490783, 4.2962813, 9.9829015, 3.0456881, 15.084687, 6.17868815, 8.09147331, 6.60427479, 10.0671647, 5.56059793, 12.37504915, 1129.07854382, 1478.61628094, 1206.84921845, 1839.64935258, 1016.1302307, 2261.38657994, 4587.03531847, 6007.07996825, 4902.98927334, 7473.8259797, 4128.16741752, 9187.19088917
9.48536, -4.4893121, 3.1665829, 4.1597187, 6.4005342, 4.2666942, 9.9063648, 3.0253602, 14.971672, 6.51333155, 8.07940383, 6.59655159, 10.05144182, 5.55468901, 12.35680965, 1187.6023091, 1473.15065537, 1202.77615821, 1832.72038493, 1012.80910443, 2253.06750544, 4824.75695244, 5984.82658044, 4886.40228055, 7445.61571777, 4114.64151818, 9153.31927861
9.48623, -1.8422568, 3.195055, 5.2827867, 6.374896, 4.2462889, 9.8727649, 3.0096132, 14.926432, 7.35679015, 8.08152614, 6.59571072, 10.05718011, 5.55280179, 12.36615921, 1338.45144132, 1470.30567624, 1199.98509314, 1829.74462249, 1010.24433391, 2249.82679699, 5437.55350898, 5973.22065059, 4875.02419028, 7433.46675524, 4104.18895538, 9140.0802576
9.48711, -0.09407148, 3.286191, 6.3449951, 6.4407609, 4.289943, 9.972112, 3.0411045, 15.070047, 8.08116552, 8.14192215, 6.64483372, 10.13099102, 5.59466425, 12.45419496, 1466.96289846, 1477.99196526, 1206.22755555, 1839.06491147, 1015.59173172, 2260.79293816, 5959.59201761, 6004.39801682, 4900.34486832, 7471.27045801, 4125.87965505, 9184.55644777
9.48799, 1.3402584, 3.4232222, 7.4413288, 6.4897241, 4.3254629, 10.042715, 3.0649863, 15.169999, 8.77182121, 8.19176794, 6.68776216, 10.19037328, 5.62961626, 12.52441068, 1588.77039779, 1483.70994966, 1211.3013125, 1845.701483, 1019.64773987, 2268.44716363, 6454.38717837, 6027.57861606, 4920.91725237, 7498.17091481, 4142.32371642, 9215.57722131
9.48887, 2.2036803, 3.5777114, 8.2433496, 6.4940068, 4.3301752, 10.048172, 3.0710311, 15.176377, 9.25395182, 8.21356587, 6.70699695, 10.21689441, 5.64829645, 12.55623479, 1672.32300398, 1484.31020737, 1212.05140324, 1846.3406641, 1020.72890141, 2269.09332227, 6793.7648695, 6029.96820487, 4923.92451922, 7500.70668828, 4146.68227084, 9218.12739633
9.48974, 2.9301536, 3.6875382, 8.9386749, 6.4990823, 4.3349781, 10.053505, 3.0754034, 15.18276, 9.65863951, 8.23579266, 6.72624745, 10.24325856, 5.66539808, 12.58794248, 1741.55391736, 1484.99971961, 1212.81289884, 1846.96685777, 1021.53064222, 2269.73793818, 7074.95668661, 6032.7208886, 4926.97851198, 7503.19033487, 4149.90599815, 9220.67209204
9.49062, 3.0208895, 3.7442774, 9.0840248, 6.4999163, 4.3353412, 10.055261, 3.0755133, 15.18599, 9.75975326, 8.25569357, 6.74235048, 10.26824817, 5.67882502, 12.61889241, 1755.78741165, 1485.20587157, 1212.95423977, 1847.2660529, 1021.62516037, 2270.14882926, 7132.72144267, 6033.50935118, 4927.51266899, 7504.34483035, 4150.25625503, 9222.26638887
9.49149, 2.8249631, 3.7091373, 8.9013516, 6.5045995, 4.3359458, 10.06612, 3.0744758, 15.203414, 9.68369489, 8.27796146, 6.75857351, 10.29779332, 5.691132, 12.6556274, 1738.17224812, 1485.85049892, 1213.12836148, 1848.39968322, 1021.52823071, 2271.61848808, 7061.10476577, 6036.07959481, 4928.1804286, 7508.88976991, 4149.8291473, 9228.16259985
9.49237, 2.1796466, 3.6483292, 8.3410821, 6.5134736, 4.3447801, 10.072659, 3.0817716, 15.209554, 9.39624294, 8.30327397, 6.78151832, 10.32559543, 5.71140902, 12.6882369, 1682.70685256, 1486.97475022, 1214.4542686, 1849.13803268, 1022.81594481, 2272.24682333, 6835.72805057, 6040.59762111, 4933.52665521, 7511.82815957, 4155.02654778, 9230.64009897
9.49324, 1.4046292, 3.5677241, 7.6871817, 6.5085006, 4.3390699, 10.068432, 3.0772427, 15.205923, 9.04169084, 8.3196787, 6.79304362, 10.34777556, 5.72067078, 12.71664283, 1615.52211133, 1486.51675233, 1213.74556624, 1848.88651069, 1022.1395862, 2272.14334528, 6562.7480058, 6038.6885351, 4930.60802976, 7510.74601569, 4152.24557057, 9230.14553841
9.49411, -0.02516226, 3.5016641, 6.6515513, 6.5050513, 4.3352356, 10.067313, 3.0729558, 15.207371, 8.43054083, 8.33718285, 6.80613118, 10.37171917, 5.73023087, 12.74738298, 1502.87506299, 1486.23255073, 1213.29877197, 1848.92030328, 1021.50280297, 2272.41933811, 6105.09193726, 6037.4854742, 4928.75338255, 7510.82289819, 4149.62539462, 9231.19247953
9.49498, -1.6483015, 3.3881628, 5.6390735, 6.5048236, 4.3362918, 10.067367, 3.0729395, 15.206668, 7.78091396, 8.35688638, 6.82316675, 10.39644082, 5.74385861, 12.77743757, 1383.87658385, 1486.31631527, 1213.53619135, 1849.06183017, 1021.5755454, 2272.53465836, 5621.64216386, 6037.77718638, 4929.67819549, 7511.3374049, 4149.88751639, 9231.58669154
9.49586, -1.8589077, 3.1447619, 5.3583587, 6.5111922, 4.3416841, 10.074235, 3.0782913, 15.214959, 7.60312781, 8.38120874, 6.84392923, 10.42515302, 5.76276961, 12.81184845, 1349.09280312, 1487.15484965, 1214.38122628, 1849.83065735, 1022.54114351, 2273.32394961, 5480.29741647, 6041.13435456, 4933.07078768, 7514.39941635, 4153.77620727, 9234.71783332
9.49673, -2.0759377, 3.1427829, 5.2598439, 6.4929719, 4.3307199, 10.04671, 3.0720077, 15.175274, 7.55101921, 8.38959332, 6.85171351, 10.43592816, 5.77072392, 12.82588727, 1336.73232, 1485.18236108, 1212.93651005, 1847.43834796, 1021.57244686, 2270.52501819, 5430.04284726, 6033.07314112, 4927.16239595, 7504.62096039, 4149.80776257, 9223.2737625
9.4976, -3.9880728, 3.4814136, 4.6739607, 6.4962856, 4.3286244, 10.054401, 3.0681556, 15.188618, 7.13525429, 8.41200422, 6.86660205, 10.46513965, 5.78103525, 12.86251982, 1260.18016839, 1485.67107317, 1212.73263349, 1848.28191343, 1021.0071961, 2271.69092114, 5119.03327524, 6035.00979491, 4926.29455733, 7507.98723405, 4147.47822745, 9227.9355826
9.49847, -2.8160416, 3.5597577, 5.2623538, 6.5230702, 4.3482549, 10.092568, 3.0829374, 15.243949, 7.58944134, 8.449788, 6.89885925, 10.51043351, 5.80901021, 12.91720436, 1337.24884242, 1488.84070912, 1215.56925331, 1851.92353563, 1023.53939322, 2275.99315987, 5432.05358537, 6047.83661459, 4937.77755584, 7522.71945385, 4157.73089819, 9245.33745112
9.49934, 0.31395372, 3.7649141, 7.1153672, 6.4517364, 4.300949, 9.9865019, 3.0481386, 15.089339, 8.8466009, 8.42395589, 6.87796439, 10.48055957, 5.79022089, 12.88287771, 1555.08083391, 1480.78708366, 1209.02827175, 1842.30276774, 1017.82160528, 2264.58912734, 6316.86049327, 6015.07344426, 4911.16780462, 7483.57854872, 4134.4713068, 9198.93891047
9.50021, 2.9230535, 3.79095, 9.0607759, 6.4074319, 4.2688639, 9.9243487, 3.0251682, 15.004607, 10.00632615, 8.41460937, 6.86828194, 10.47232152, 5.7818487, 12.87669095, 1754.96763037, 1475.80309048, 1204.59919983, 1836.69660616, 1014.05422579, 2258.38888851, 7128.75892713, 5994.7797748, 4893.13714441, 7460.74577162, 4119.13472911, 9173.67914443
9.50108, 4.9874224, 3.8748267, 10.934347, 6.4046876, 4.2654453, 9.9218198, 3.0207729, 15.003025, 11.01419397, 8.42956706, 6.87920866, 10.49184732, 5.78915707, 12.90166351, 1928.03517353, 1475.59611147, 1204.20580103, 1836.59836812, 1013.3922176, 2258.43680634, 7831.70410268, 5993.89071255, 4891.49972048, 7460.28660266, 4116.41244783, 9173.79985836
9.50194, 6.5033279, 4.0002271, 12.487463, 6.4058629, 4.2676405, 9.9233067, 3.0246094, 15.0042, 11.7937304, 8.44700806, 6.89458298, 10.5133784, 5.80428512, 12.92767754, 2060.57003478, 1475.83937319, 1204.60368308, 1836.87024795, 1014.10966431, 2258.6903426, 8369.99574727, 5994.83107527, 4893.07693226, 7461.33152675, 4119.2939013, 9174.75661726
9.50281, 6.3065448, 4.1639468, 12.500907, 6.4268537, 4.2829618, 9.9479105, 3.0381086, 15.035312, 11.82377294, 8.47782653, 6.92081786, 10.54754176, 5.82890485, 12.96706063, 2061.8314267, 1478.36475326, 1206.85333038, 1839.28202864, 1016.44536497, 2261.19811681, 8375.05196584, 6005.04069958, 4902.17542822, 7471.06789149, 4128.74818077, 9184.86908681
9.50368, 5.20773, 4.2292264, 11.576778, 6.4916015, 4.3258432, 10.047105, 3.0668035, 15.179638, 11.40128788, 8.53760357, 6.96940088, 10.62136979, 5.86817469, 13.05541755, 1984.30474172, 1485.9029453, 1212.96956582, 1848.56611545, 1021.30978467, 2272.19303864, 8060.07759614, 6035.61176247, 4926.97951919, 7508.71880655, 4148.47374048, 9229.45544592
9.50455, 4.5628009, 4.1658987, 10.953517, 6.5371497, 4.356745, 10.115578, 3.0886856, 15.278071, 11.11258588, 8.58484685, 7.0084085, 10.67907628, 5.90099421, 13.12419272, 1930.29390976, 1491.21705594, 1217.38435967, 1854.99181962, 1025.02273655, 2279.71684936, 7840.62691955, 6057.14836095, 4944.87214285, 7534.75868255, 4163.52184539, 9259.94181903
9.50541, 4.0803011, 4.1065584, 10.475357, 6.541182, 4.3618809, 10.120415, 3.0920405, 15.284474, 10.88916156, 8.60474771, 7.02662743, 10.70309021, 5.91606057, 13.15331661, 1887.82976129, 1491.78600499, 1218.19079526, 1855.57098463, 1025.65428537, 2280.36129385, 7668.08136987, 6059.41102702, 4948.10831654, 7537.05105699, 4166.05388837, 9262.48558661
9.50628, 2.6501806, 4.0110412, 9.1774562, 6.5953373, 4.3995566, 10.196588, 3.1228391, 15.389965, 10.21307649, 8.6579272, 7.07131003, 10.76521877, 5.95758474, 13.22556518, 1767.14306751, 1498.05947809, 1223.5310799, 1862.67886533, 1030.82597925, 2288.38644787, 7177.81217738, 6084.84381485, 4969.75963419, 7565.86112802, 4187.02673408, 9295.00752603
9.50714, 2.7427834, 3.9921851, 9.2360399, 6.5983989, 4.403092, 10.201596, 3.1244937, 15.397345, 10.26637465, 8.67747742, 7.08847952, 10.78967266, 5.97123324, 13.25553098, 1772.90402323, 1498.51677433, 1224.11214074, 1863.27254916, 1031.1744697, 2289.10253222, 7201.15464849, 6086.65268616, 4972.08011097, 7568.2121553, 4188.40880756, 9297.84191632
9.50801, 2.8416011, 4.1156666, 9.4186278, 6.5612227, 4.3733669, 10.151437, 3.1010376, 15.331132, 10.38868703, 8.67080131, 7.0790471, 10.7852597, 5.96101701, 13.25421334, 1790.47512329, 1494.40001486, 1220.06348845, 1858.82384805, 1027.37262588, 2284.3444221, 7272.46593731, 6069.88226946, 4955.59533093, 7550.08150772, 4172.93283189, 9278.4405562
9.50887, 2.9233559, 4.0870405, 9.4495057, 6.6099869, 4.4115428, 10.217532, 3.1312559, 15.418225, 10.42695234, 8.72073605, 7.12439666, 10.8424105, 6.00222295, 13.31895134, 1793.53891076, 1500.05283762, 1225.46667586, 1865.00182328, 1032.4417023, 2290.9913371, 7284.85210363, 6092.79397515, 4977.5019867, 7575.11441434, 4193.48867302, 9305.36436168
9.50973, 4.0370133, 4.0192634, 10.302788, 6.6036945, 4.4043437, 10.211362, 3.1253432, 15.412642, 10.90987693, 8.73445792, 7.13317816, 10.86136244, 6.00884951, 13.34384582, 1872.90361309, 1499.44842581, 1224.55598986, 1864.57510749, 1031.54197139, 2290.74417645, 7607.14849937, 6090.29037188, 4973.7633029, 7573.32071537, 4189.80074832, 9304.28613759
9.51059, 4.7952989, 3.9767616, 10.9168, 6.6225406, 4.414729, 10.241282, 3.1312956, 15.458272, 11.25339165, 8.76492232, 7.15628753, 10.89965921, 6.02695281, 13.39109926, 1928.04655228, 1501.69644759, 1226.08862519, 1867.44147953, 1032.59940995, 2294.30055965, 7831.05929034, 6099.37239497, 4979.948595, 7584.90241337, 4194.06221956, 9318.6565912
9.51146, 5.6161991, 3.9856045, 11.66563, 6.6022344, 4.4015224, 10.2108, 3.1224112, 15.414458, 11.65728151, 8.76977912, 7.16052135, 10.90619028, 6.0309848, 13.40007765, 1993.22398681, 1499.50347165, 1224.34401958, 1864.79841287, 1031.20985327, 2291.21653819, 8095.72206131, 6090.41603791, 4972.82240007, 7574.10594639, 4188.38445361, 9306.05511381
9.51232, 4.8355697, 4.0066048, 10.99495, 6.6992234, 4.4711029, 10.350373, 3.174693, 15.610581, 11.34071812, 8.85230068, 7.2318808, 11.00327398, 6.09389257, 13.51305237, 1935.22041888, 1510.5880286, 1234.07382481, 1877.63775257, 1039.88347198, 2305.91525204, 7860.07066126, 6135.3882633, 5012.30111546, 7626.19351651, 4223.57964472, 9365.68085119
9.51318, 3.9267645, 4.0959987, 10.302755, 6.6595529, 4.4453693, 10.291855, 3.1556701, 15.526601, 11.00082119, 8.84445254, 7.22607296, 10.99500038, 6.08827438, 13.50475207, 1873.45083983, 1506.2191047, 1230.60744521, 1872.4595507, 1036.83921063, 2299.87277183, 7609.12714356, 6117.59456402, 4998.18213286, 7605.10096637, 4211.181427, 9341.06407426
9.51404, 2.889263, 4.0641215, 9.4070296, 6.6665995, 4.4464699, 10.305527, 3.1527517, 15.549516, 10.53374863, 8.86765683, 7.2420976, 11.0253351, 6.09819882, 13.54300794, 1790.29122172, 1507.12616499, 1230.84993001, 1873.84010466, 1036.43557437, 2301.73787835, 7271.31145745, 6121.22967392, 4999.12700789, 7610.64728307, 4209.50836122, 9348.5645262
9.5149, 1.9988427, 3.8898083, 8.551685, 6.7397971, 4.4979721, 10.411617, 3.192744, 15.698556, 10.06455631, 8.93495146, 7.29923196, 11.1052382, 6.14965617, 13.6363657, 1707.08478229, 1515.48853228, 1238.04839603, 1883.59849656, 1043.06480545, 2312.91193137, 6933.31099584, 6155.14438059, 5028.32351774, 7650.22001451, 4236.39924627, 9393.87304751
9.51576, 1.5055284, 3.7425094, 8.0357218, 6.8044723, 4.5446838, 10.505029, 3.2274626, 15.829368, 9.77680991, 8.9966733, 7.35252587, 11.17849541, 6.196056, 13.72197149, 1654.90668612, 1522.85407364, 1244.55157932, 1892.16799335, 1048.7975721, 2322.69856692, 6721.33628404, 6185.00996238, 5054.69568624, 7684.96344592, 4259.64873738, 9433.54588249
9.51662, 0.95444588, 3.6592419, 7.5665058, 6.8628344, 4.582313, 10.594274, 3.2518006, 15.959864, 9.50719119, 9.05432966, 7.3985552, 11.24967934, 6.23256041, 13.80762985, 1605.98163413, 1529.48298341, 1249.78487696, 1900.32766217, 1052.82173748, 2332.42389978, 6522.57695165, 6211.88327657, 5075.90987329, 7718.04181718, 4275.95848742, 9472.96908438
9.51747, 1.1452915, 3.6619714, 7.6876207, 6.8430674, 4.5691186, 10.56589, 3.2437755, 15.919492, 9.60314495, 9.06030712, 7.40344281, 11.25824131, 6.23796459, 13.81917489, 1618.90112044, 1527.38935205, 1248.07465934, 1897.91777138, 1051.59798321, 2329.6407395, 6574.99645747, 6203.3310448, 5068.92382753, 7708.19320946, 4270.95449313, 9461.59059129
9.51833, 1.2599044, 3.672361, 7.7675103, 6.8298609, 4.5615406, 10.541887, 3.2384527, 15.884013, 9.67355401, 9.07091445, 7.41311802, 11.2694915, 6.24617174, 13.8332829, 1627.41046238, 1526.02663626, 1247.13066247, 1895.89972289, 1050.81185536, 2327.21389725, 6609.50330769, 6197.74687033, 5065.04930949, 7699.9354368, 4267.72753055, 9451.65851341
9.51919, 0.86804937, 3.6190046, 7.4358784, 6.8631128, 4.5832152, 10.594309, 3.2544692, 15.958422, 9.48512137, 9.11249539, 7.44666604, 11.32173723, 6.27504487, 13.89542152, 1592.40731479, 1529.84909091, 1250.18173351, 1900.74712459, 1053.48439577, 2332.82949125, 6467.29102648, 6213.22145762, 5077.40012967, 7719.5606352, 4278.54740181, 9474.38955783
9.52005, 0.58003502, 3.5252552, 7.1370088, 6.8623821, 4.5816514, 10.594741, 3.2520606, 15.961009, 9.31259024, 9.13166196, 7.46145285, 11.3463859, 6.28625064, 13.92651814, 1560.1917772, 1529.87982182, 1250.06008945, 1900.9252556, 1053.17170697, 2333.18964224, 6336.40232217, 6213.29646604, 5076.86540168, 7720.22220597, 4277.24318716, 9475.77630086
9.5209, 0.22653962, 3.3676214, 6.781543, 6.9132635, 4.618439, 10.665747, 3.2782711, 16.060212, 9.09715013, 9.18507395, 7.50738534, 11.40871526, 6.32504376, 13.99963584, 1520.95234571, 1535.65232734, 1255.15960263, 1907.42287172, 1057.48393802, 2340.59883207, 6176.99038661, 6236.69090614, 5097.53564665, 7746.54957141, 4294.72240702, 9505.79189765
9.52176, -0.64419111, 3.273723, 6.1748717, 6.9414831, 4.6392244, 10.70464, 3.297685, 16.113682, 8.69958992, 9.22382273, 7.54062776, 11.45436045, 6.35754432, 14.05342586, 1451.43359065, 1538.89623073, 1258.07314098, 1911.03760815, 1060.68831621, 2344.66388994, 5894.60903462, 6249.81513687, 5109.32732357, 7761.16773312, 4307.7016902, 9522.22481129
9.52261, -2.1195626, 3.1302556, 5.2889634, 6.9215219, 4.6228902, 10.682112, 3.2814174, 16.086212, 8.06876148, 9.23043982, 7.54359538, 11.46700918, 6.35553822, 14.07176231, 1343.38337423, 1536.79340098, 1255.94747615, 1909.1640675, 1058.14559085, 2342.83434666, 5455.74874618, 6241.22557371, 5100.65406476, 7753.49737634, 4297.34102065, 9514.71917437
9.52347, -4.8154598, 3.0915209, 4.1937997, 6.9861758, 4.6672372, 10.775234, 3.3153318, 16.218182, 7.20074406, 9.29379926, 7.59632382, 11.54215463, 6.40231492, 14.16037054, 1196.32834644, 1544.06758611, 1262.04978673, 1917.60832412, 1063.67769123, 2352.59752606, 4858.48986283, 6270.71717974, 5125.39564364, 7787.72870454, 4319.77332606, 9554.2927372
9.52432, -6.092865, 2.7282999, 3.6369617, 6.9948406, 4.6770742, 10.78139, 3.3241626, 16.221361, 6.72028796, 9.31981796, 7.62088922, 11.57060045, 6.42480052, 14.19260655, 1114.15961324, 1545.1368818, 1263.47070847, 1918.29513837, 1065.17061623, 2352.99872985, 4524.75297583, 6275.00999042, 5131.12554081, 7790.45617226, 4325.80202899, 9555.84628855
9.52517, -6.4980146, 2.6363453, 3.4250564, 7.0300844, 4.6986392, 10.838692, 3.3358961, 16.306801, 6.5358413, 9.36370891, 7.65514962, 11.62668945, 6.45021057, 14.26106701, 1081.29305397, 1549.13697187, 1266.47201672, 1923.52567285, 1067.12626019, 2359.35849476, 4391.24258624, 6291.20497708, 5143.2734481, 7811.63609564, 4333.70977594, 9581.59812493
9.52603, -5.6718391, 2.5135825, 3.5251261, 6.9647239, 4.652106, 10.744624, 3.3034671, 16.176167, 6.64537489, 9.34080079, 7.63408443, 11.60186396, 6.43305331, 14.23540963, 1097.05589328, 1542.03197252, 1260.27762858, 1915.30100858, 1062.00465212, 2350.06155109, 4455.22132422, 6262.30055252, 5118.07629828, 7778.17242312, 4312.87576279, 9543.76563656
9.52688, -5.5815162, 2.5211225, 3.5559394, 6.9313644, 4.6309663, 10.693303, 3.2880665, 16.100276, 6.68908738, 9.3389717, 7.63353153, 11.59966989, 6.43220667, 14.23332461, 1101.9201188, 1538.4461617, 1257.50218164, 1910.86001722, 1059.60313143, 2344.71249279, 4474.9397589, 6247.68871944, 5106.76446825, 7760.07563424, 4303.08885427, 9521.96713556
9.52773, -6.5094295, 2.5445873, 3.3938694, 6.9392055, 4.6385824, 10.702421, 3.294556, 16.111608, 6.54936257, 9.36496902, 7.65674367, 11.63034201, 6.45282545, 14.26989948, 1076.59414897, 1539.42780556, 1258.62713351, 1911.81325137, 1060.72523043, 2345.70771122, 4372.05530579, 6251.6255653, 5111.2923494, 7763.88509755, 4307.61153226, 9525.93310529
9.52858, -6.9621732, 2.7973912, 3.3886532, 6.9598659, 4.6514747, 10.734372, 3.3031453, 16.159471, 6.5589012, 9.39978591, 7.68445122, 11.67362793, 6.47562014, 14.32290449, 1075.84457515, 1541.82970257, 1260.46648774, 1914.80385338, 1062.1841363, 2349.35984571, 4368.97657615, 6261.32994534, 5118.72131641, 7775.96818032, 4313.5018926, 9540.68865701
9.52943, -5.1434584, 2.7176715, 3.8456672, 6.9534092, 4.6485436, 10.723559, 3.3034944, 16.141124, 7.00283265, 9.41644107, 7.69921333, 11.69384605, 6.49044818, 14.34679147, 1146.18137062, 1541.22622517, 1260.16075603, 1913.97812163, 1062.31737269, 2348.19621276, 4654.57547133, 6258.82950755, 5117.43908539, 7772.55314559, 4314.00868347, 9535.88740313
9.53028, -4.0855584, 2.8697491, 4.2734948, 6.9560625, 4.6496263, 10.728237, 3.3028347, 16.149439, 7.39867955, 9.43939947, 7.7174114, 11.72267723, 6.50438212, 14.38273067, 1208.34407034, 1541.63216524, 1260.39899984, 1914.53453556, 1062.28841362, 2348.97148901, 4906.97555619, 6260.42824815, 5118.36589849, 7774.75091579, 4313.85679558, 9538.95993836
9.53113, -3.8003357, 2.9823209, 4.466708, 6.9263696, 4.6257898, 10.690631, 3.2831999, 16.100846, 7.58115773, 9.440491, 7.71497812, 11.72852563, 6.49965664, 14.39348964, 1235.44762852, 1538.45001376, 1257.2553893, 1911.31482614, 1059.20304787, 2345.60515224, 5017.00075867, 6247.45615115, 5105.55939108, 7761.61426145, 4301.29320908, 9525.21382262
9.53198, -3.6885738, 2.9738876, 4.5920312, 7.0599942, 4.7178285, 10.884959, 3.3504502, 16.377256, 7.70420313, 9.55272954, 7.8090173, 11.8614753, 6.58077275, 14.54942663, 1252.75029031, 1553.3319282, 1269.79371098, 1928.74803114, 1070.07367615, 2365.82526752, 5087.22428278, 6307.83961134, 5156.43496598, 7832.3460751, 4345.40293608, 9607.2488211
9.53283, -4.2013498, 3.2688312, 4.645517, 7.0914195, 4.7419971, 10.928703, 3.3699052, 16.437139, 7.76658985, 9.59577227, 7.84682534, 11.91235578, 6.61488328, 14.60920078, 1260.11640792, 1556.89824223, 1273.13448444, 1932.76010038, 1073.25391548, 2370.31875887, 5117.09623736, 6322.2715673, 5169.96020291, 7848.57603254, 4358.2827254, 9625.41962485
9.53368, -4.6971307, 3.5565832, 4.6799129, 7.1186859, 4.7618701, 10.968123, 3.3866492, 16.491623, 7.81312512, 9.63620009, 7.88124205, 11.96112558, 6.64646926, 14.66687508, 1264.8646992, 1560.00181055, 1275.89213111, 1936.38336488, 1075.99510016, 2374.41641546, 5136.33728831, 6334.82417089, 5181.11726339, 7863.22686355, 4369.37939568, 9641.98271994
9.53453, -2.4029108, 3.5307358, 5.6423041, 7.1299293, 4.7660509, 10.990028, 3.3845988, 16.526769, 8.5986693, 9.66597379, 7.90282454, 12.00058455, 6.65972965, 14.716244, 1388.94479156, 1561.34670317, 1276.54484726, 1938.45685106, 1075.74747881, 2377.11787228, 5640.15435737, 6340.23502214, 5183.72654294, 7871.584185, 4368.33909234, 9652.87591473
9.53537, 0.62254976, 3.7085875, 7.4811666, 7.0546051, 4.7157808, 10.876754, 3.3510644, 16.364665, 9.92378989, 9.63672024, 7.87897463, 11.96582234, 6.64177692, 14.67730966, 1599.45706708, 1553.18889954, 1269.88598157, 1928.57963787, 1070.481857, 2365.60093783, 6494.94049555, 6307.05861911, 5156.64599957, 7831.41370073, 4346.92253131, 9606.03297435
9.53622, 1.985093, 3.8609157, 8.5672189, 7.0007665, 4.6783484, 10.797218, 3.3222725, 16.2529, 10.64434945, 9.62214702, 7.8658466, 11.9496484, 6.62852377, 14.66103477, 1711.74637509, 1547.36326153, 1264.92788176, 1921.65499908, 1065.95067932, 2357.68031069, 6950.86010458, 6283.35232275, 5136.47166219, 7803.23257127, 4328.48823761, 9573.79331972
9.53707, 3.6311737, 3.9412402, 9.9495054, 6.931821, 4.6282659, 10.700657, 3.285128, 16.119042, 11.49769855, 9.59696347, 7.8418643, 11.92381952, 6.60672637, 14.63456391, 1844.81064795, 1539.83689167, 1258.23047988, 1913.18193871, 1060.05207023, 2348.12203518, 7491.13231888, 6252.74031121, 5109.23493577, 7768.76427336, 4304.50156596, 9534.90423849
9.53791, 4.4299454, 4.0380524, 10.740633, 6.9171983, 4.6190447, 10.678264, 3.2803028, 16.086346, 11.97371295, 9.60901822, 7.85217529, 11.93889769, 6.61714835, 14.65354177, 1916.88998328, 1538.32239427, 1257.06672864, 1911.31635577, 1059.34937979, 2345.90786972, 7783.76005951, 6246.54128072, 5104.46915571, 7761.12768122, 4301.61431455, 9525.83827915
9.53876, 3.3557057, 4.1247827, 9.9451616, 6.9476492, 4.6426407, 10.719562, 3.2975259, 16.142736, 11.54889018, 9.65279916, 7.89072425, 11.99010123, 6.650104, 14.71373404, 1844.67450826, 1541.8167698, 1260.36507774, 1915.14801327, 1062.20399799, 2350.18687313, 7490.46082505, 6260.68071187, 5117.82170666, 7776.62460413, 4313.17145628, 9543.13762446
9.5396, 2.7793588, 4.1004843, 9.4777562, 6.9155513, 4.6169479, 10.675825, 3.27667, 16.085682, 11.30056739, 9.65296845, 7.88723844, 11.9935626, 6.64452341, 14.72201387, 1800.93400432, 1538.36161689, 1256.96307152, 1911.37435544, 1058.91569228, 2346.19859945, 7312.79110322, 6246.60155146, 5103.96735494, 7761.24019415, 4299.78513093, 9526.86783814
9.5396, 2.7793588, 4.1004843, 9.4777562, 6.9155513, 4.6169479, 10.675825, 3.27667, 16.085682, 11.30056739, 9.65296845, 7.88723844, 11.9935626, 6.64452341, 14.72201387, 1800.93400432, 1538.36161689, 1256.96307152, 1911.37435544, 1058.91569228, 2346.19859945, 7312.79110322, 6246.60155146, 5103.96735494, 7761.24019415, 4299.78513093, 9526.86783814
9.54044, 1.8208111, 4.0713189, 8.7333928, 6.9667765, 4.6536806, 10.750688, 3.3038076, 16.189716, 10.87318765, 9.71138843, 7.93713327, 12.06378296, 6.68763805, 14.80420197, 1728.89150713, 1544.15959063, 1262.04409855, 1918.20214868, 1063.36807601, 2353.94254965, 7020.2032779, 6270.09513033, 5124.55875976, 7788.90344264, 4317.83025254, 9558.23724906
9.54129, 0.48710774, 4.088313, 7.8246629, 6.9885035, 4.6712989, 10.778582, 3.3189378, 16.225676, 10.31651717, 9.74972532, 7.97111575, 12.10824227, 6.71892578, 14.85599303, 1636.59285434, 1546.67806323, 1264.52279032, 1920.82875012, 1065.87773188, 2356.72675489, 6645.36949338, 6280.27135167, 5134.58258858, 7799.50660557, 4327.98624552, 9569.46624789
9.54213, -0.03435364, 4.0344382, 7.4562645, 7.0678676, 4.7217457, 10.900708, 3.3523468, 16.405433, 10.09458651, 9.82815697, 8.0330261, 12.20549043, 6.76865458, 14.97344495, 1597.71644915, 1555.54742539, 1271.42383984, 1931.81888269, 1071.30596652, 2369.91572389, 6487.46107346, 6316.23550945, 5162.56352824, 7844.07008457, 4349.99324146, 9622.94405513
9.54297, 0.01553817, 4.1278012, 7.5668447, 7.1132663, 4.7549648, 10.967682, 3.3771723, 16.500594, 10.19336961, 9.88313882, 8.08042149, 12.27206895, 6.80984098, 15.05255251, 1609.63604879, 1560.64747226, 1275.98019204, 1937.88367589, 1075.34269364, 2376.95012264, 6535.80856422, 6336.89405911, 5181.02354451, 7868.63386591, 4366.34976698, 9651.43081871
9.54382, 1.5617418, 4.0646323, 8.5734933, 7.1459611, 4.7813236, 11.009759, 3.3998275, 16.554488, 10.87649742, 9.92979948, 8.1223972, 12.32534433, 6.84918025, 15.11360374, 1713.48689758, 1564.3438003, 1279.60506469, 1941.73870579, 1079.02205756, 2381.00198882, 6957.43174237, 6351.85202034, 5195.70059587, 7884.22399155, 4381.25457778, 9667.80594536
9.54466, 3.3607197, 4.1124262, 10.000843, 7.1602841, 4.7867486, 11.035286, 3.4002012, 16.595843, 11.77527102, 9.96363327, 8.14653479, 12.36927952, 6.86601764, 15.16883635, 1850.76560981, 1566.02338652, 1280.42287927, 1944.12825831, 1079.15896869, 2384.14560452, 7514.77808741, 6358.62162503, 5198.98021919, 7893.86422417, 4381.77591358, 9680.49387294
9.5455, 5.2224981, 4.3163488, 11.811252, 7.075256, 4.72794, 10.912305, 3.3570903, 16.423058, 12.82767818, 9.92821486, 8.1158884, 12.32986542, 6.83882672, 15.12610467, 2011.46427372, 1556.80936243, 1272.62465818, 1933.40395914, 1072.37299083, 2371.87265873, 8167.20834637, 6321.15945813, 5167.27583275, 7850.25772434, 4354.18801893, 9630.58525472
9.54634, 5.0125157, 4.373549, 11.710171, 7.2337783, 4.8406354, 11.141579, 3.441474, 16.745567, 12.80366389, 10.06318006, 8.23197102, 12.48895264, 6.94104553, 15.3109654, 2002.98279028, 1574.26629222, 1287.79515132, 1953.74991146, 1085.84502469, 2395.22065403, 8132.70651488, 6391.98988281, 5228.8317542, 7932.80636782, 4408.85410962, 9725.30903015
9.54718, 5.5154702, 4.436395, 12.229716, 7.2433541, 4.8480597, 11.152483, 3.4480685, 16.76024, 13.11651674, 10.09439257, 8.25836952, 12.52553015, 6.96463361, 15.35502219, 2047.08102909, 1575.42127482, 1288.87508114, 1954.84637177, 1086.96307279, 2396.44223079, 8311.69285211, 6396.62893794, 5233.17526124, 7937.19563826, 4413.35886279, 9730.19215024
9.54802, 5.3613757, 4.3910527, 12.039979, 7.2192694, 4.8264252, 11.124466, 3.427765, 16.725527, 13.04626089, 10.1022897, 8.26011291, 12.54044017, 6.96111349, 15.37669852, 2031.28548463, 1572.91308267, 1286.08860504, 1952.52987186, 1083.83612035, 2394.13152743, 8247.49359181, 6386.39456047, 5221.82017683, 7927.72740604, 4400.62784124, 9720.73328923
9.54886, 5.2790452, 4.2153165, 11.775874, 7.255158, 4.8565576, 11.170172, 3.4544257, 16.783798, 12.934149, 10.15230653, 8.30626067, 12.5971185, 7.0053399, 15.44139051, 2009.02773695, 1576.93137848, 1290.18987579, 1956.67766607, 1088.12123478, 2398.47104351, 8157.05748029, 6402.65918694, 5238.43090055, 7944.50564272, 4417.99149628, 9738.2757873
9.5497, 3.9064156, 4.1229791, 10.504536, 7.3146682, 4.8932858, 11.261154, 3.4783474, 16.917635, 12.24624916, 10.21908402, 8.35824208, 12.67961606, 7.04694905, 15.54119751, 1897.61915825, 1583.49951572, 1295.15250689, 1964.77158324, 1091.96092295, 2408.18831518, 7704.65530115, 6429.27633036, 5258.53861913, 7977.30552446, 4433.54636103, 9777.65258541
9.55053, 1.2692036, 4.0760541, 8.4441964, 7.3149261, 4.8924606, 11.264578, 3.4765385, 16.925333, 11.00336736, 10.24121353, 8.37548795, 12.7087815, 7.06024824, 15.57812056, 1701.49499668, 1583.64008094, 1295.13542317, 1965.21005143, 1091.75461161, 2408.90750386, 6908.30400714, 6429.79681893, 5258.42817706, 7979.02344685, 4432.67407364, 9780.4962073
9.55137, -1.9881003, 4.1487384, 6.5291881, 7.3031152, 4.8867794, 11.244746, 3.4744995, 16.894555, 9.69496108, 10.25346269, 8.3874095, 12.72305208, 7.07233146, 15.59516084, 1496.27828907, 1582.4750076, 1294.4764427, 1963.6207337, 1091.51299594, 2406.88955741, 6075.04786939, 6425.01564951, 5255.71106166, 7972.50754869, 4431.6580337, 9772.22578477
9.55221, -4.2514918, 4.12351, 5.488966, 7.3325975, 4.90818, 11.284096, 3.4912847, 16.949879, 8.90707851, 10.29482416, 8.42267902, 12.77095563, 7.10366778, 15.65212513, 1372.01648569, 1585.78016951, 1297.40121445, 1967.19515245, 1094.22514872, 2411.00083359, 5570.48775959, 6438.38402513, 5267.54427501, 7986.95688556, 4442.63451701, 9788.84056571
9.55305, -3.1353185, 3.8866022, 5.7578642, 7.3448913, 4.9136765, 11.309879, 3.4910561, 16.990022, 9.14108563, 10.32427953, 8.44443017, 12.81138397, 7.11779511, 15.70232778, 1405.32265664, 1587.22328317, 1298.22096843, 1969.58314216, 1094.26813566, 2414.02803687, 5705.66811437, 6444.19218203, 5270.8308302, 7996.58902511, 4442.77389304, 9801.05368124
9.55388, -1.3409351, 3.8274739, 6.5705298, 7.3887384, 4.9476388, 11.365845, 3.519453, 17.064813, 9.78447152, 10.37581749, 8.49055681, 12.86879976, 7.16101797, 15.76841152, 1501.33097729, 1592.06720418, 1302.79248355, 1974.59082845, 1098.78781797, 2419.50775078, 6095.4181978, 6463.80815107, 5289.35000498, 8016.85774222, 4461.08910194, 9823.22472319
9.55472, 1.0396705, 3.8176796, 8.001375, 7.4040671, 4.9567254, 11.393693, 3.5242172, 17.107415, 10.81941176, 10.40774181, 8.51566889, 12.91081308, 7.18046666, 15.82025693, 1656.87540822, 1593.83262569, 1304.08220744, 1977.15080664, 1099.6104864, 2422.70053395, 6726.87682617, 6470.92454954, 5294.54437982, 8027.18772764, 4464.39379938, 9836.10958178
9.55555, 2.726177, 3.9459505, 9.3240236, 7.3385222, 4.9076005, 11.300838, 3.4862171, 16.979413, 11.70308075, 10.38252118, 8.49049715, 12.8840928, 7.15608901, 15.79282619, 1788.71085386, 1586.87517615, 1297.69628472, 1969.21794561, 1093.7439774, 2413.79173704, 7262.06894086, 6442.6270489, 5268.57645193, 7994.91793195, 4440.54115868, 9799.86338509
9.55639, 2.8573874, 4.0270598, 9.5177086, 7.3258604, 4.9023125, 11.280849, 3.4852019, 16.949508, 11.84830145, 10.39487359, 8.50335654, 12.89914089, 7.16974755, 15.8113314, 1807.32376762, 1585.61986164, 1297.09042655, 1967.61738393, 1093.66352714, 2411.83895845, 7337.57823751, 6437.47954746, 5266.0749869, 7988.35646092, 4440.17936336, 9791.85764661
9.55722, 2.8188093, 3.9676924, 9.4485364, 7.3566605, 4.9262759, 11.323145, 3.5046463, 17.006772, 11.82923158, 10.43793579, 8.54148986, 12.94964307, 7.20437584, 15.87030264, 1800.87246418, 1589.06274023, 1300.34937417, 1971.44298579, 1096.78823813, 2416.08179014, 7311.32926265, 6451.40682859, 5279.26470095, 8003.82541149, 4452.83055843, 9809.00638135
9.55805, 1.586244, 3.9453401, 8.5205351, 7.3711173, 4.9296261, 11.348557, 3.5027325, 17.048211, 11.25630069, 10.46957162, 8.56188206, 12.99070058, 7.21715009, 15.92214802, 1710.27149028, 1590.73663283, 1300.88411768, 1973.79453855, 1096.56683629, 2419.19584117, 6943.44564645, 6458.1520599, 5281.39433699, 8013.30968422, 4451.89682971, 9821.57214617
9.55889, -1.4771608, 3.9182117, 6.5849043, 7.4007109, 4.9541248, 11.390654, 3.5228862, 17.105537, 9.91606542, 10.51238769, 8.60098362, 13.04184335, 7.25293786, 15.98206916, 1503.61851981, 1594.04160362, 1304.20663039, 1977.59457664, 1099.79626278, 2423.43451407, 6104.41719832, 6471.51844152, 5294.84126447, 8028.67362026, 4464.97242, 9838.70252445
9.55972, -3.6005355, 3.7717426, 5.443512, 7.3884378, 4.945102, 11.372213, 3.5162808, 17.079461, 9.03440584, 10.52534438, 8.61088185, 13.05817535, 7.2610893, 16.00284077, 1367.20446327, 1592.8327843, 1303.11127403, 1976.13389738, 1098.84300982, 2421.75918539, 5550.55749561, 6466.56018735, 5290.35286525, 8022.68066781, 4461.06743247, 9831.82395914
9.56055, -3.2150361, 3.4567493, 5.3701711, 7.3421727, 4.9096491, 11.307752, 3.4874731, 16.991969, 8.99193433, 10.51408207, 8.59773968, 13.04809777, 7.24626976, 15.9948775, 1358.05976885, 1587.95108423, 1298.52420398, 1970.6657101, 1094.41051123, 2415.7204505, 5513.38878231, 6446.69100395, 5271.68902576, 8000.41829454, 4443.03761459, 9807.23112378
9.56138, -2.9246367, 3.4148038, 5.4459262, 7.3524122, 4.9200849, 11.319896, 3.4979266, 17.00753, 9.07397837, 10.54330542, 8.62478271, 13.08226922, 7.27222337, 16.03549928, 1367.70252848, 1589.17124228, 1299.99616878, 1971.86415496, 1096.12761701, 2416.99858849, 5552.49248635, 6451.59396768, 5277.62346647, 8005.22092822, 4449.97375584, 9812.34312482
9.56222, -4.3663277, 3.5594128, 4.9770008, 7.3993643, 4.9534511, 11.388913, 3.5225663, 17.103458, 8.69287096, 10.59928531, 8.67228052, 13.14984141, 7.31322551, 16.11466718, 1307.58809601, 1594.352356, 1304.49086725, 1978.00889663, 1100.06080446, 2423.98018694, 5308.40245429, 6472.57648293, 5295.82866535, 8030.10314451, 4465.90596236, 9840.60837871
9.56305, -3.5468662, 3.6808417, 5.3821143, 7.4176101, 4.9617087, 11.41841, 3.524913, 17.149348, 9.05870779, 10.63461552, 8.69772003, 13.19449002, 7.33101307, 16.17013326, 1359.86100962, 1596.43067501, 1305.67081037, 1980.70993506, 1100.50561974, 2427.40292006, 5520.57098181, 6480.96297826, 5300.57729173, 8041.00545095, 4467.67673068, 9854.42631771
9.56388, -2.0756076, 3.7169082, 6.0818902, 7.469349, 5.0002123, 11.491249, 3.5555536, 17.250656, 9.64991145, 10.69412895, 8.74980275, 13.26440147, 7.37832287, 16.25200128, 1445.66716103, 1602.1028917, 1310.82057731, 1987.15912782, 1105.35719703, 2434.73576709, 5868.86858623, 6503.93920985, 5321.44183373, 8067.12367514, 4487.33726898, 9884.1176202
9.56471, -0.38976394, 3.6230903, 6.9288987, 7.5076849, 5.0291165, 11.544506, 3.5781437, 17.32633, 10.32177196, 10.74422693, 8.79362623, 13.32323938, 7.41738878, 16.32207785, 1543.1640724, 1606.32351118, 1314.69752607, 1991.90065533, 1108.9421389, 2440.24419593, 6264.62045716, 6521.02217058, 5337.13891095, 8086.30904333, 4501.85546267, 9906.40203701
9.56554, 0.44426127, 3.5999497, 7.3906396, 7.465491, 4.9945707, 11.489349, 3.5486867, 17.250869, 10.68280198, 10.73676268, 8.78199627, 13.31962128, 7.40249283, 16.32110859, 1593.86665035, 1601.91755022, 1310.26775643, 1987.27826286, 1104.44679877, 2435.09808937, 6470.40157225, 6503.08470489, 5319.11408613, 8067.48067267, 4483.57100742, 9885.43332816
9.56637, -0.25384993, 3.6207127, 6.9969119, 7.4623768, 4.9946611, 11.482272, 3.5511857, 17.240092, 10.41653583, 10.75743415, 8.80081966, 13.34393828, 7.42090378, 16.35083359, 1550.94055475, 1601.69764329, 1310.3730794, 1986.8078384, 1104.91441887, 2434.51098767, 6296.09095754, 6502.140922, 5319.49988086, 8065.5076221, 4485.43411945, 9882.97234771
9.56719, -3.8685366, 3.5635612, 5.2113904, 7.5059948, 5.0259383, 11.5481, 3.5741505, 17.333315, 9.00877198, 10.81167345, 8.84702729, 13.41047183, 7.46062495, 16.42969893, 1338.59550716, 1606.48504985, 1314.56218492, 1992.63533216, 1108.55941965, 2441.25627994, 5434.02752878, 6521.5249407, 5336.46427388, 8089.10174275, 4500.19619179, 9910.27816773
9.56802, -7.0224441, 3.1085473, 4.0017622, 7.5637591, 5.0643551, 11.635091, 3.600145, 17.458381, 7.91130793, 10.87655835, 8.89989176, 13.48986309, 7.50382412, 16.52435945, 1173.08419738, 1612.76982753, 1319.67084014, 2000.26915407, 1112.66273251, 2450.22253122, 4762.09706844, 6546.9865547, 5357.16076747, 8120.02744217, 4516.81810096, 9946.59851275
9.56885, -8.1998281, 2.7608768, 3.5954583, 7.5551713, 5.0594543, 11.617504, 3.6000733, 17.431142, 7.51515031, 10.89388286, 8.91481596, 13.5088058, 7.51997185, 16.54715989, 1112.01761064, 1611.96903425, 1319.12628956, 1998.89946763, 1112.73105454, 2448.48505422, 4514.16377451, 6543.68433593, 5354.90809979, 8114.40347644, 4517.05995398, 9939.46717064
9.56968, -11.561446, 4.0960837, 3.0613702, 7.5846644, 5.0819154, 11.658624, 3.6182563, 17.487459, 6.94960994, 10.93882537, 8.95398206, 13.56207534, 7.55530791, 16.60985569, 1026.17979168, 1615.22756439, 1322.14549099, 2002.57680148, 1115.61718681, 2452.61221783, 4165.67793878, 6556.86058686, 5367.12216354, 8129.26747368, 4528.74042241, 9956.14286218
9.5705, -10.282715, 3.7400751, 3.6422849, 7.5584166, 5.0596616, 11.628269, 3.5956686, 17.451022, 7.59668474, 10.94340721, 8.95360401, 13.5735886, 7.54791457, 16.62828962, 1119.39436438, 1612.54399433, 1319.34050261, 2000.10913954, 1112.20793241, 2450.22853023, 4544.03821187, 6545.91604327, 5355.69397979, 8119.18716686, 4514.86581066, 9946.38924711
9.57133, -4.0273251, 4.0335325, 5.5897656, 7.5385345, 5.050881, 11.590755, 3.593993, 17.391621, 9.43157236, 10.95294144, 8.96542477, 13.58135701, 7.56268334, 16.63632262, 1386.83234566, 1610.53670606, 1318.28931569, 1997.02281734, 1112.0281405, 2446.22947827, 5629.62420511, 6537.71629427, 5351.38473238, 8106.59487847, 4514.10046507, 9930.07750734
9.57216, 1.2593569, 4.2610651, 8.7130805, 7.5316373, 5.0418154, 11.587292, 3.5834289, 17.39297, 11.80123604, 10.97201348, 8.97708017, 13.6092004, 7.56817263, 16.67356656, 1731.58588196, 1609.91472183, 1317.19976098, 1996.86704014, 1110.47188866, 2446.49902456, 7029.04077437, 6535.14003602, 5346.91979438, 8105.89875579, 4507.74764651, 9931.09355834
9.57298, 5.6022845, 4.5191574, 12.486613, 7.4892298, 5.0112667, 11.526412, 3.5627829, 17.307336, 14.1582941, 10.96496329, 8.96937872, 13.60303054, 7.56281162, 16.66877621, 2073.0564996, 1605.48920982, 1313.29584734, 1991.75484475, 1107.34638535, 2440.64112709, 8415.10983097, 6517.12485196, 5331.03116005, 8085.08392233, 4495.02531913, 9907.23752413
9.57381, 8.1717463, 4.7353895, 15.152264, 7.5404635, 5.0499122, 11.597489, 3.5932754, 17.405003, 15.63112047, 11.02682207, 9.02387892, 13.67518879, 7.61196176, 16.75283832, 2283.802767, 1611.08647426, 1318.4441702, 1998.02912776, 1112.15439555, 2447.69263902, 9270.51426078, 6539.79421988, 5351.88750031, 8110.48913241, 4514.50682744, 9935.78335391
9.57463, 10.468557, 4.9689544, 17.703843, 7.5299395, 5.0433881, 11.581723, 3.5891794, 17.383968, 16.93325599, 11.04339083, 9.03790753, 13.69598545, 7.62437559, 16.7795827, 2468.7905923, 1610.07542911, 1317.68521711, 1996.81148465, 1111.59878198, 2446.38573643, 10021.34715688, 6535.63930219, 5348.76511817, 8105.48337186, 4512.21635731, 9930.40107204
9.57545, 11.313763, 5.1638473, 18.805936, 7.5492641, 5.0532787, 11.614444, 3.5939335, 17.432994, 17.4909642, 11.08201116, 9.06677627, 13.74565648, 7.64629928, 16.84039463, 2544.65323585, 1612.25391862, 1319.0697395, 1999.77135844, 1112.4132426, 2450.00585431, 10329.20942661, 6544.43133533, 5354.34352926, 8117.43497137, 4515.48729308, 9945.01852318
9.57628, 11.982093, 5.314313, 19.670213, 7.5017102, 5.0236642, 11.539845, 3.574859, 17.322977, 17.92860173, 11.07189682, 9.06050052, 13.73225553, 7.64313177, 16.82492562, 2602.6555451, 1607.28282577, 1315.29286343, 1993.48122863, 1109.53657061, 2442.43731927, 10564.56810516, 6524.20137156, 5338.97044503, 8091.83844779, 4503.77488001, 9914.2183646
9.5771, 12.047126, 5.3296776, 19.760276, 7.4714673, 4.9984078, 11.502242, 3.5521482, 17.276243, 18.00970402, 11.07421682, 9.05786649, 13.7404616, 7.63581874, 16.83971451, 2608.79123935, 1604.15294996, 1312.07501941, 1990.37117989, 1106.08464318, 2439.31269643, 10589.39136904, 6511.44604701, 5325.8672739, 8079.15139993, 4489.72803849, 9901.45797193
9.57792, 11.921458, 5.2305978, 19.516853, 7.5013482, 5.0207459, 11.54426, 3.5679077, 17.334556, 17.9385563, 11.12121547, 9.09843535, 13.7963957, 7.66989463, 16.90592561, 2592.85592631, 1607.47102212, 1315.09646751, 1994.14410846, 1108.6138386, 2443.59850758, 10524.62609929, 6524.86368473, 5338.09012086, 8094.40313158, 4499.95930023, 9918.77734819
9.57874, 11.769711, 5.126868, 19.227253, 7.4945053, 5.0189697, 11.529902, 3.5701975, 17.312459, 17.84506393, 11.14117441, 9.11731111, 13.8188625, 7.68963292, 16.93319332, 2573.72879033, 1606.85114189, 1314.95668446, 1993.0443743, 1109.04784168, 2442.2130027, 10446.90603178, 6522.29673517, 5337.48115578, 8089.87620361, 4501.68589259, 9913.07625132
9.57957, 11.822569, 5.0571926, 19.185697, 7.4225236, 4.9633313, 11.431726, 3.5274569, 17.177252, 17.86658635, 11.11293018, 9.08739539, 13.79141082, 7.66096803, 16.90556289, 2571.12978528, 1599.23027331, 1307.74130563, 1984.682828, 1102.46818846, 2432.83162297, 10436.27422649, 6491.31202133, 5308.15167751, 8055.87270008, 4474.94343016, 9874.91884291
9.58039, 10.066375, 5.0108235, 17.353715, 7.4546841, 4.9887389, 11.474993, 3.5461856, 17.237607, 17.03079187, 11.16228825, 9.13132917, 13.84888554, 7.69873449, 16.97372254, 2445.46875325, 1602.80434067, 1311.17685642, 1988.57558176, 1105.46912777, 2437.27410973, 9926.1358857, 6505.76854131, 5322.0551805, 8071.61057255, 4487.08934232, 9892.87390066
9.58121, 8.5040805, 4.9684813, 15.759207, 7.3956663, 4.9479603, 11.389222, 3.5157744, 17.114874, 16.2665745, 11.1433964, 9.11469267, 13.82852807, 7.68315202, 16.95179843, 2330.57858162, 1596.55992684, 1305.89925482, 1981.26971006, 1100.79657747, 2428.75341332, 9459.72396145, 6480.37200501, 5300.59212312, 8041.89341571, 4468.08867235, 9858.21162245
9.58203, 7.6777175, 4.8549681, 14.825068, 7.3306326, 4.9004422, 11.297688, 3.4802873, 16.989309, 15.813286, 11.11973674, 9.09162291, 13.80443281, 7.6618091, 16.92823332, 2260.6097971, 1589.63708265, 1299.70531204, 1973.43145786, 1095.30433557, 2419.99860734, 9175.65195645, 6452.22215094, 5275.41002633, 8010.01581101, 4445.76122003, 9822.59962979
9.58285, 7.1582767, 4.7068609, 14.139987, 7.2771181, 4.8660747, 11.216163, 3.4570101, 16.871946, 15.4791716, 11.10460005, 9.08055923, 13.78622511, 7.65373698, 16.90852789, 2207.91553575, 1583.93611735, 1295.23131553, 1966.43731293, 1091.7124786, 2411.7958228, 8961.69985789, 6429.03220162, 5257.20939428, 7981.56483004, 4431.14757153, 9789.22876917
9.58367, 5.6467323, 4.5575417, 12.528971, 7.2345404, 4.8347621, 11.15603, 3.432661, 16.787567, 14.60444186, 11.09769373, 9.07224597, 13.78104335, 7.64438796, 16.90523225, 2078.48238612, 1579.40722217, 1291.14851764, 1961.29753818, 1087.93789512, 2405.9274432, 8436.27833004, 6410.59987407, 5240.5968571, 7960.64091309, 4415.79247931, 9765.33344149
9.58449, 4.302231, 4.3084645, 11.052161, 7.302978, 4.8810658, 11.257514, 3.4672563, 16.9329, 13.74863492, 11.17598923, 9.13678298, 13.87577428, 7.70067778, 17.01773084, 1952.28379049, 1586.97228838, 1297.40831857, 1970.33737232, 1093.48371606, 2416.49009209, 7923.99349711, 6441.25518764, 5265.96344728, 7997.26996733, 4438.26758049, 9808.1292632
9.5853, 3.7911734, 4.1043374, 10.389929, 7.3398999, 4.9103081, 11.307209, 3.4907698, 17.000824, 13.36113356, 11.23006019, 9.18525858, 13.93845782, 7.74457554, 17.09117815, 1893.0233344, 1591.08999928, 1301.37976289, 1974.81941057, 1097.26185686, 2421.50105796, 7683.40597107, 6457.91849408, 5282.04214872, 8015.40000865, 4453.56808321, 9828.3921543
9.58612, 2.6656065, 3.9838756, 9.3254206, 7.2757753, 4.8618104, 11.218272, 3.4526282, 16.880462, 12.68788832, 11.20713935, 9.1612375, 13.91611842, 7.72022646, 17.07054148, 1793.55459511, 1584.23653904, 1295.02870762, 1967.17668957, 1091.32798834, 2413.08461603, 7279.62526426, 6430.05145514, 5256.22343676, 7984.31738164, 4429.44910468, 9794.15501684
9.58694, 0.51107174, 3.8053407, 7.6129929, 7.3376538, 4.9060421, 11.307342, 3.485683, 17.004647, 11.49094535, 11.28123524, 9.22451799, 14.0042002, 7.77538658, 17.17362032, 1620.64842887, 1591.07154499, 1300.9983192, 1975.11034694, 1096.61717722, 2422.11584395, 6577.78756332, 6457.74273717, 5280.41147699, 8016.4556636, 4450.88194426, 9830.73391581
9.58776, -1.4145978, 3.7003773, 6.3734153, 7.3372486, 4.9076456, 11.303551, 3.4878205, 16.996177, 10.53881816, 11.3076516, 9.24788453, 14.03502696, 7.79619808, 17.21002197, 1482.95484521, 1591.14015147, 1301.30295076, 1974.91890473, 1097.03095178, 2421.68382278, 6018.878347, 6457.97074378, 5281.60663725, 8015.61603251, 4452.5265641, 9828.90367245
9.58857, -3.3242564, 3.524707, 5.3036417, 7.3070972, 4.8838378, 11.266483, 3.4680051, 16.949135, 9.63635765, 11.31092868, 9.24711881, 14.04494377, 7.79230038, 17.22660086, 1352.87992932, 1587.97846211, 1298.23341, 1971.81582792, 1093.98666757, 2418.49912709, 5490.90006852, 6445.08862716, 5269.1076018, 8002.95978228, 4440.13643616, 9815.90216161
9.58939, -3.5973971, 3.2266487, 4.952111, 7.3401501, 4.9078132, 11.310725, 3.4877745, 17.011016, 9.33380071, 11.36359662, 9.29196041, 14.10615203, 7.83316974, 17.2992974, 1307.36868249, 1591.67854604, 1301.50818668, 1975.82335094, 1097.17800081, 2423.08148196, 5306.14323153, 6460.05557342, 5282.35756908, 8019.16233783, 4453.05421549, 9834.42358466
9.59021, -3.8703756, 3.1439414, 4.734316, 7.2628505, 4.8555605, 11.194614, 3.4512235, 16.844573, 9.14817486, 11.33076906, 9.26457541, 14.0672886, 7.81074354, 17.25582942, 1278.38670102, 1583.38736561, 1294.65277873, 1965.794812, 1091.49101596, 2411.36873716, 5188.47514034, 6426.35438671, 5254.49283261, 7978.3976984, 4429.93813818, 9786.80921583
9.59102, -4.1633707, 2.9722995, 4.4972524, 7.2615003, 4.8502155, 11.199902, 3.4429281, 16.856672, 8.93746159, 11.35674141, 9.2815621, 14.10417437, 7.81996004, 17.3032019, 1246.05615393, 1583.35086292, 1294.0304648, 1966.39650915, 1090.25468078, 2412.40323083, 5057.21893936, 6426.15659526, 5251.92653161, 7980.77810299, 4424.88615219, 9790.93219025
9.59184, -4.9845444, 2.9896488, 4.2446661, 7.2546414, 4.8518038, 11.18395, 3.4490249, 16.827751, 8.7039195, 11.37892079, 9.30560715, 14.12832601, 7.84587282, 17.33030228, 1210.64409813, 1582.71492491, 1294.33393566, 1965.13473063, 1091.29681488, 2410.50347193, 4913.45783327, 6423.52534292, 5253.11710093, 7975.59468596, 4429.08109141, 9783.14533937
9.59265, -6.0687034, 2.9681312, 3.966444, 7.3137634, 4.8868506, 11.274802, 3.4705175, 16.963245, 8.43409526, 11.45271074, 9.36164934, 14.21976111, 7.88923618, 17.44184031, 1170.3769372, 1589.26216746, 1299.09114563, 1973.23837816, 1094.76829365, 2420.3577264, 4749.9948936, 6450.04779234, 5272.38371836, 8008.42183587, 4443.13591564, 9823.06338719
9.59346, -6.9980842, 3.4517146, 3.9313714, 7.2947995, 4.8758015, 11.249542, 3.4626565, 16.926819, 8.41704532, 11.46553458, 9.37369108, 14.2381987, 7.89936778, 17.46527, 1165.27251185, 1587.31143408, 1297.71245587, 1971.16457497, 1093.60420231, 2417.92675005, 4729.2419338, 6442.08090357, 5266.74756496, 7999.9434223, 4438.37711776, 9813.12136253
9.59428, -4.2700328, 3.3239638, 4.7279052, 7.3104251, 4.887438, 11.266549, 3.4737954, 16.94956, 9.25315749, 11.50606677, 9.40797608, 14.28403905, 7.93154316, 17.52002769, 1277.96981822, 1589.12307247, 1299.35208568, 1972.79369939, 1095.43934424, 2419.72176904, 5186.58174718, 6449.38292294, 5273.36069652, 8006.49252142, 4445.79021112, 9820.32954267
9.59509, -1.9947788, 3.3247502, 5.7078083, 7.3576799, 4.9208605, 11.338282, 3.4978577, 17.052113, 10.19178766, 11.57140575, 9.46316046, 14.36446001, 7.97841727, 17.61589765, 1404.27216771, 1594.36240014, 1303.87850473, 1979.20247866, 1099.30364445, 2427.20076306, 5699.12994175, 6470.59644249, 5291.6900282, 8032.44012542, 4461.43878605, 9850.60650029
9.5959, -0.31889362, 3.4135643, 6.6860496, 7.3554515, 4.9199505, 11.332643, 3.4981218, 17.042406, 11.05772484, 11.59806797, 9.48552446, 14.39615737, 7.99831391, 17.65413467, 1519.95868054, 1594.23248038, 1303.84916023, 1978.84869531, 1099.42206398, 2426.67959641, 6168.58697579, 6470.0191135, 5291.52999431, 8030.94218624, 4461.88486013, 9848.41518682
9.59672, -0.47267315, 3.6120296, 6.7918831, 7.3800327, 4.9352486, 11.371567, 3.5076758, 17.101877, 11.17274505, 11.64645977, 9.5239982, 14.45689228, 8.02924132, 17.72909948, 1532.04969094, 1597.00727105, 1305.96719344, 1982.38456522, 1101.0003921, 2431.08217858, 6217.60831271, 6481.22952058, 5300.08427668, 8045.22909708, 4468.25532532, 9866.20528813
9.59753, -0.88616172, 3.7159688, 6.6754972, 7.4110487, 4.9539453, 11.421652, 3.5173419, 17.174431, 11.10407849, 11.69985683, 9.56569033, 14.52463327, 8.06024062, 17.81073708, 1518.97264908, 1600.47162351, 1308.53019411, 1986.88443136, 1102.59352484, 2436.40411118, 6164.48925539, 6495.23882651, 5310.44474492, 8063.42874988, 4474.68619073, 9887.72705968
9.59834, 0.20713442, 3.7989983, 7.3884923, 7.3127007, 4.8891553, 11.273756, 3.4739923, 16.963172, 11.71115988, 11.65093815, 9.52662157, 14.46626156, 8.03038604, 17.74498066, 1598.14601495, 1589.92794612, 1300.03624295, 1974.11686717, 1095.85468692, 2421.54239323, 6485.75052275, 6452.39916203, 5275.9326516, 8011.55175023, 4447.30333902, 9827.33723691
9.59915, 0.24720818, 3.7830318, 7.4048383, 7.3441249, 4.9115696, 11.318257, 3.4905579, 17.024812, 11.75348026, 11.70519679, 9.57235605, 14.53109922, 8.06967633, 17.8217298, 1600.02488161, 1593.4519566, 1303.1040604, 1978.14773109, 1098.54125157, 2426.10788386, 6493.32522755, 6466.65055503, 5288.34180441, 8027.84801272, 4458.17168491, 9845.78909246
9.59996, 0.6745978, 3.6753014, 7.5721943, 7.3614979, 4.9208398, 11.349078, 3.4942589, 17.071915, 11.9154851, 11.74854134, 9.60551084, 14.58750922, 8.09428316, 17.89130309, 1618.11814758, 1595.44725179, 1304.42456027, 1980.97796329, 1099.20044108, 2429.63185984, 6566.70162327, 6474.69782962, 5293.65973073, 8039.27156166, 4460.81229084, 9860.01393152
9.60077, 0.31922914, 3.6921563, 7.3499853, 7.3760622, 4.9328516, 11.363721, 3.506141, 17.08953, 11.76387162, 11.78472157, 9.63731527, 14.62740622, 8.12496932, 17.93792073, 1594.42867086, 1597.25459107, 1306.20362631, 1982.54083413, 1101.22623344, 2431.23488892, 6470.58216604, 6482.05044258, 5300.89432289, 8045.63640834, 4469.04584515, 9866.54680841
9.60158, -0.55867795, 3.6036658, 6.7730003, 7.4478937, 4.9782324, 11.476969, 3.5359805, 17.258965, 11.31612117, 11.86653096, 9.70162816, 14.7306071, 8.17639704, 18.06402043, 1530.7934638, 1605.25039907, 1312.39218407, 1992.68960862, 1106.06584704, 2443.61862035, 6212.35557346, 6514.52106329, 5326.02672541, 8086.84952549, 4488.7011161, 9916.83601645
9.60239, -1.2550629, 3.5260719, 6.315929, 7.4687418, 4.9946109, 11.504645, 3.5498118, 17.293643, 10.95038548, 11.90788169, 9.73781722, 14.77907997, 8.20943847, 18.11982641, 1478.45762761, 1607.73321987, 1314.74368322, 1995.38578337, 1108.39083726, 2446.43401941, 5999.98319494, 6524.61871144, 5335.58747822, 8097.81825606, 4498.15150114, 9928.29468353
9.6032, -3.0235181, 3.427305, 5.4263423, 7.6300801, 5.1105802, 11.737036, 3.6351901, 17.620874, 10.17119322, 12.06098729, 9.87082416, 14.95882666, 8.32495462, 18.32871567, 1370.5916619, 1625.24575721, 1330.11624123, 2015.73627178, 1121.80676805, 2469.83656125, 5562.25229346, 6595.71132071, 5397.9914799, 8180.43332117, 4552.61216149, 10023.30194993
9.60401, -4.098706, 3.2560827, 4.8664558, 7.6675925, 5.1317657, 11.798445, 3.6475951, 17.712096, 9.65241609, 12.11599695, 9.91204017, 15.02941337, 8.35666428, 18.4146989, 1298.15076254, 1629.47706881, 1333.06753222, 2021.30163531, 1123.88546084, 2476.58774692, 5268.28399901, 6612.9052311, 5409.98669203, 8203.04649487, 4561.06329164, 10050.73368654
9.60481, -5.0165209, 3.2106355, 4.4868079, 7.6618456, 5.1310796, 11.785269, 3.6509705, 17.689897, 9.28757283, 12.13668813, 9.93202652, 15.05231313, 8.37794792, 18.4414959, 1246.66840595, 1629.10438783, 1333.17325147, 2020.46794804, 1124.56969875, 2475.39704155, 5059.3698643, 6611.41455597, 5410.43355247, 8199.69014959, 4563.85516547, 10045.9345359
9.60562, -6.2057325, 2.9811074, 4.0096522, 7.7985337, 5.2217506, 11.991369, 3.7136234, 17.986968, 8.79844339, 12.27040703, 10.04062056, 15.2155227, 8.46742624, 18.6350891, 1178.69069123, 1643.8151497, 1345.0999753, 2038.35998791, 1134.34570731, 2496.46500785, 4783.51102266, 6671.13768381, 5458.85413898, 8272.32924029, 4603.54462352, 10131.46873186
9.60643, -5.8832207, 2.8385184, 3.9875804, 7.7642026, 5.1997116, 11.93939, 3.6972242, 17.91296, 8.79285928, 12.26941416, 10.0407239, 15.21480764, 8.46668282, 18.63627347, 1175.61612423, 1640.43579573, 1342.45716099, 2034.23853521, 1132.00592821, 2491.69273402, 4771.04935725, 6657.44539182, 5448.14692743, 8255.63060583, 4594.06437599, 10112.13505161
9.60724, -6.9168294, 2.825534, 3.7032271, 7.7397592, 5.1851871, 11.900693, 3.6894675, 17.853944, 8.4916564, 12.2762568, 10.04811174, 15.22258354, 8.47586605, 18.6452978, 1133.09234456, 1638.09414088, 1340.7794605, 2031.24008469, 1130.98534353, 2487.95325606, 4598.48878509, 6647.96437105, 5441.3564278, 8243.48941556, 4589.93783099, 10096.99271264
9.60804, -8.5438632, 2.7185517, 3.3199871, 7.6469732, 5.1170197, 11.771126, 3.635513, 17.676013, 8.05730379, 12.22830675, 10.00299576, 15.17157068, 8.43149121, 18.59146856, 1073.01768478, 1628.48388675, 1332.13189343, 2020.44803893, 1122.84945528, 2475.88710437, 4354.69898285, 6608.98438658, 5406.27939654, 8199.71855527, 4556.93456889, 10048.05718302
9.60885, -9.0140503, 3.0145585, 3.2834445, 7.6187277, 5.1000473, 11.724188, 3.6273499, 17.606454, 8.03010371, 12.23200191, 10.00791058, 15.17391689, 8.44016699, 18.59483215, 1067.25422849, 1625.7144658, 1330.11792523, 2016.71454797, 1121.75436832, 2471.37695377, 4331.32325255, 6597.76712963, 5398.12403114, 8184.59405658, 4552.5055319, 10029.78688667
9.60965, -6.7191408, 2.7646888, 3.6483032, 7.6200888, 5.0985068, 11.731407, 3.6223736, 17.620091, 8.48259977, 12.25923953, 10.02778504, 15.21102799, 8.45240181, 18.64178899, 1125.15432275, 1626.09774357, 1330.1117575, 2017.63072134, 1121.14878599, 2472.69587588, 4566.31893288, 6599.34443041, 5398.11684348, 8188.33930258, 4550.06288876, 10035.17274476
9.61046, -5.2763298, 2.7315255, 4.0102514, 7.6245538, 5.1022001, 11.739012, 3.6255518, 17.632233, 8.91275883, 12.28948184, 10.05321797, 15.24902684, 8.4744869, 18.68873964, 1179.82292616, 1626.81529956, 1330.79075443, 2018.58389885, 1121.80685304, 2473.91452009, 4788.20166951, 6602.27866457, 5400.89056659, 8192.23510597, 4552.74882991, 10040.15210477
9.61126, -6.2131588, 2.7469986, 3.7752929, 7.6425834, 5.1180723, 11.758816, 3.6407768, 17.655193, 8.66636384, 12.33052834, 10.09054912, 15.29478547, 8.51056945, 18.74121863, 1144.90639555, 1628.97623726, 1333.05437342, 2020.58187542, 1124.3245229, 2475.88740452, 4646.51155309, 6611.07050809, 5410.09515807, 8200.37084655, 4562.9816598, 10048.19212643
9.61207, -6.8445461, 2.6952715, 3.585887, 7.4393748, 4.9720608, 11.467771, 3.5302218, 17.249294, 8.46468773, 12.19216583, 9.96737635, 15.13742998, 8.39873034, 18.56514321, 1115.98252507, 1607.41239858, 1314.09665435, 1995.71536154, 1107.28671787, 2447.62430141, 4529.14151027, 6523.57725587, 5333.17464387, 8099.47923336, 4493.85014998, 9933.52187511
9.61287, -8.3726735, 2.450539, 3.2613979, 7.4714638, 4.9975863, 11.512722, 3.5514891, 17.309693, 8.09017562, 12.24500322, 10.01465994, 15.20005167, 8.44231006, 18.6380614, 1064.4484885, 1611.11152476, 1317.65861914, 1999.91604599, 1110.77986582, 2452.26522026, 4320.00833383, 6538.61158043, 5347.64836187, 8116.5543274, 4508.04179743, 9952.3897142
9.61367, -10.889906, 4.8239778, 3.1145417, 7.4673471, 4.9950976, 11.502944, 3.5521888, 17.295946, 7.92320077, 12.2683669, 10.03403416, 15.22678056, 8.46158276, 18.67135114, 1040.35967758, 1610.90379949, 1317.52366801, 1999.35972376, 1111.05218229, 2451.6507159, 4222.25915692, 6537.79021326, 5347.11839724, 8114.32342446, 4509.16192892, 9949.9287678
9.61448, -7.2411027, 3.165451, 3.7601918, 7.4164366, 4.9563372, 11.43471, 3.5201495, 17.204148, 8.72513572, 12.25363208, 10.01722929, 15.21527371, 8.44204662, 18.66309974, 1143.28875224, 1605.64146883, 1312.59684085, 1993.71698742, 1106.19447758, 2445.49915372, 4640.00837493, 6516.45513692, 5327.14095413, 8091.44977657, 4489.46220297, 9924.99622854
9.61528, -3.5465885, 3.1946852, 4.946108, 7.3484251, 4.91227, 11.328906, 3.4905327, 17.049243, 10.02893727, 12.22419455, 9.99457272, 15.17808931, 8.42498183, 18.61982812, 1311.43402584, 1598.49685403, 1306.94034478, 1984.76291485, 1101.69278535, 2434.82190521, 5322.43936563, 6487.48043294, 5304.20181462, 8055.1366377, 4471.2070406, 9881.69568679
9.61608, -1.718945, 3.3235245, 5.8947714, 7.4042963, 4.9481328, 11.419279, 3.5133725, 17.182889, 10.97278206, 12.29773596, 10.05319121, 15.27223547, 8.47120844, 18.73403649, 1431.89730118, 1604.79765666, 1311.8949494, 1992.95608288, 1105.45351635, 2444.70510242, 5811.35743411, 6513.07379698, 5324.32770189, 8088.41537624, 4486.48482331, 9921.83947789
9.61688, -1.3456444, 3.5355706, 6.3058188, 7.4374079, 4.9731284, 11.465128, 3.5329212, 17.246643, 11.37413633, 12.35260307, 10.10095699, 15.33688424, 8.51362783, 18.8104841, 1481.19721087, 1608.61806832, 1315.39739745, 1997.24616508, 1108.68741435, 2449.59580127, 6011.4611721, 6528.60063972, 5338.56013409, 8105.85361923, 4499.62455673, 9941.72142547
9.61769, -1.3480793, 3.7857202, 6.5498347, 7.4283264, 4.9681533, 11.448295, 3.5307687, 17.220668, 11.61833008, 12.372972, 10.11873064, 15.36027344, 8.5302778, 18.83881312, 1509.80856039, 1607.87470417, 1314.93476504, 1996.07621405, 1108.51442147, 2448.11441184, 6127.60139503, 6525.60565545, 5336.70050101, 8101.13263014, 4498.93760946, 9935.7426357
9.61849, -1.322778, 3.932838, 6.7043836, 7.403202, 4.9469303, 11.418393, 3.5121107, 17.183736, 11.78097089, 12.37973804, 10.11974457, 15.37461143, 8.52679365, 18.86081482, 1527.74170456, 1605.38908705, 1312.31593517, 1993.76055688, 1105.74403394, 2445.84709224, 6200.40420563, 6515.53938556, 5326.08962579, 8091.76139199, 4487.70884368, 9926.57368181
9.61929, 0.02356129, 3.9268486, 7.5134529, 7.3780786, 4.9330517, 11.373835, 3.5065865, 17.115809, 12.49968113, 12.38656222, 10.12830995, 15.37915988, 8.53928342, 18.86591466, 1617.5365497, 1602.89825963, 1310.66635785, 1990.15902516, 1105.03643277, 2441.36679986, 6564.86223122, 6505.45191517, 5319.4124559, 8077.17131387, 4484.85194536, 9908.42321302
9.62009, 1.0726385, 3.9862687, 8.2441196, 7.3252064, 4.8911188, 11.30363, 3.4711916, 17.022115, 13.12300235, 12.37003698, 10.10799854, 15.36632561, 8.51530794, 18.85679262, 1694.61205307, 1597.3794107, 1305.27570617, 1984.29901101, 1099.60686444, 2435.03332596, 6877.70036777, 6483.07495543, 5297.55184268, 8053.41494716, 4462.83060615, 9882.75137732
9.62089, 0.97351158, 4.0019599, 8.210968, 7.3778176, 4.9309211, 11.37903, 3.5022952, 17.127886, 13.12636933, 12.44260737, 10.17211981, 15.45254657, 8.57282216, 18.95829696, 1691.45005478, 1603.34121179, 1310.76858861, 1991.19879076, 1104.6847867, 2442.94607466, 6864.89006047, 6507.29302779, 5319.86281832, 8081.44511772, 4483.45464931, 9914.89886372
9.62169, 1.0190902, 4.0728869, 8.3297647, 7.4128989, 4.9573316, 11.427706, 3.522985, 17.194354, 13.25118395, 12.50064306, 10.22262197, 15.52093376, 8.61774647, 19.0384351, 1703.89266613, 1607.38497846, 1314.46749766, 1995.74659157, 1108.10589142, 2448.04162916, 6915.41249239, 6523.72674704, 5334.89293948, 8099.9297581, 4497.35448525, 9935.61273002
9.62248, 0.34417864, 4.1770595, 7.9886295, 7.4221792, 4.9594057, 11.445723, 3.5220414, 17.222892, 13.0064089, 12.53680819, 10.24792839, 15.56836049, 8.63611649, 19.09740255, 1668.87994206, 1608.62447803, 1314.93345063, 1997.60938979, 1108.11844375, 2450.42827041, 6773.33230034, 6528.77889029, 5336.80164131, 8107.5168215, 4497.42025084, 9945.33191716
9.62328, 0.66388507, 4.1852515, 8.2245171, 7.4059375, 4.9510994, 11.417131, 3.5197419, 17.179128, 13.22745864, 12.55195084, 10.2629457, 15.58474499, 8.65319753, 19.11708918, 1693.58915748, 1607.09992933, 1314.02516771, 1995.40636294, 1107.91966197, 2447.67311972, 6873.64031305, 6522.61312169, 5333.13308322, 8098.60263726, 4496.6284878, 9934.1830069
9.62408, 1.1780528, 4.1949106, 8.6131388, 7.4196612, 4.956206, 11.4443, 3.519454, 17.224385, 13.56770844, 12.59266983, 10.29201603, 15.63941112, 8.67288177, 19.18658321, 1733.3948742, 1608.82505985, 1314.89616765, 1998.07323345, 1108.03743093, 2451.25587283, 7035.22022513, 6529.63659245, 5336.68597403, 8109.45355414, 4497.12149279, 9948.7572914
9.62488, 1.0721332, 4.2803013, 8.6447488, 7.4753615, 4.9976121, 11.522617, 3.5512423, 17.333208, 13.62420621, 12.66925621, 10.35896323, 15.72934298, 8.73223011, 19.29187741, 1736.82842119, 1615.09037117, 1320.57174373, 2005.19351566, 1113.19406124, 2459.34922532, 7049.17931114, 6555.08712959, 5359.73899391, 8138.37940059, 4518.06548651, 9981.63863882
9.62567, 0.72853852, 4.3892727, 8.5273621, 7.5537178, 5.0539411, 11.634951, 3.5944361, 17.490495, 13.56262083, 12.76487734, 10.44122263, 15.84231146, 8.80545195, 19.42393957, 1725.24684979, 1623.76908492, 1328.18624635, 2015.23719326, 1120.10638864, 2470.84180631, 7002.19689192, 6590.33276368, 5390.66140434, 8179.17019401, 4546.13522354, 10028.31613265
9.62647, 1.7089297, 4.3881385, 9.2375784, 7.5694829, 5.0611633, 11.663786, 3.5965149, 17.535263, 14.14926844, 12.80819773, 10.47321677, 15.89917863, 8.82868149, 19.49445326, 1795.91980545, 1625.70213971, 1329.33073587, 2018.03011389, 1120.59531692, 2474.36642033, 7289.05905353, 6598.20046746, 5395.32456071, 8190.53313367, 4548.13484173, 10042.65496886
9.62727, 2.6111408, 4.4357109, 9.9765315, 7.6315809, 5.1080148, 11.749688, 3.6338413, 17.652632, 14.73900469, 12.89097079, 10.54640491, 15.99526852, 8.89531529, 19.60573381, 1866.64469248, 1632.59749923, 1335.66622524, 2025.74622374, 1126.56135411, 2482.99934254, 7576.13392384, 6626.20869828, 5421.0564232, 8221.87786921, 4572.36437471, 10077.72696524
9.62806, 3.4521438, 4.5164339, 10.734992, 7.6233737, 5.0973895, 11.743014, 3.6210981, 17.650795, 15.32479395, 12.91419637, 10.56009174, 16.02815637, 8.9004902, 19.65060459, 1936.58226937, 1631.95693251, 1334.4705648, 2025.46562995, 1124.74801145, 2483.23158893, 7860.01494402, 6623.63075428, 5416.22152988, 8220.76622918, 4565.01968343, 10078.70293309
9.62886, 4.5632769, 4.6768296, 11.855872, 7.5702666, 5.063731, 11.663024, 3.5989462, 17.534514, 16.14334992, 12.89978573, 10.55023718, 16.0115175, 8.89435761, 19.63241728, 2035.47548737, 1626.50241643, 1330.2535882, 2018.85305972, 1121.46778584, 2475.40345238, 8261.42098179, 6601.51462072, 5399.12417163, 8193.95523562, 4551.72147922, 10046.96452832
9.62965, 5.0943497, 4.8372982, 12.513201, 7.5745738, 5.0649136, 11.670802, 3.5984995, 17.546119, 16.6240249, 12.93394682, 10.57640301, 16.05470466, 8.91482236, 19.6853212, 2091.44568865, 1627.20204534, 1330.6027034, 2019.82029375, 1121.56152933, 2476.58316293, 8488.61636781, 6604.3760977, 5400.55902405, 8197.90812574, 4552.11703895, 10051.78594267
9.63045, 5.1873611, 4.9933507, 12.785269, 7.5994843, 5.0826164, 11.708433, 3.6095915, 17.601777, 16.84418087, 12.98634757, 10.62034507, 16.1192321, 8.95001965, 19.76392597, 2114.37195815, 1630.11602353, 1333.12269562, 2023.37249897, 1123.45448668, 2480.87402849, 8581.69674704, 6616.22536302, 5410.80515956, 8212.35314132, 4559.8153516, 10069.23521567
9.63124, 6.3612514, 5.0626216, 13.931744, 7.5937986, 5.0802547, 11.695568, 3.6122375, 17.580573, 17.62514088, 13.01245952, 10.64320917, 16.14880958, 8.97465996, 19.79914185, 2207.45820872, 1629.74360255, 1333.00718623, 2022.55530904, 1124.02998297, 2479.74064462, 8959.53982551, 6614.73574209, 5410.35428236, 8209.06360495, 4562.16627689, 10064.6684837
9.63204, 7.0362231, 5.0727983, 14.579741, 7.670977, 5.1290021, 11.814454, 3.6449107, 17.754728, 18.07414667, 13.11016743, 10.72011233, 16.27008139, 9.0370429, 19.94526953, 2258.54508439, 1638.24631594, 1339.58506865, 2033.10911555, 1129.26873915, 2492.36056671, 9166.91992724, 6649.26855043, 5437.07059243, 8251.9266914, 4583.44452794, 10115.9236992
9.63283, 9.2271711, 5.1478662, 16.771273, 7.6232837, 5.1009246, 11.742165, 3.6253192, 17.648901, 19.43170139, 13.10083132, 10.71648266, 16.2593022, 9.03443379, 19.93364168, 2422.70314575, 1633.38374837, 1336.10823588, 2027.17517151, 1126.39396407, 2485.28399216, 9833.23275302, 6629.55451264, 5422.97692958, 8227.86948851, 4571.79165336, 10087.23499417
9.63362, 10.829393, 5.2187205, 18.440807, 7.6024405, 5.0838619, 11.714965, 3.6100579, 17.613629, 20.42526706, 13.1145773, 10.72444076, 16.27977056, 9.03722023, 19.96191511, 2540.80010167, 1631.38720485, 1334.06628661, 2025.12126737, 1124.18457117, 2483.16145954, 10312.59724998, 6621.47297276, 5414.70708758, 8219.56044439, 4562.8393629, 10078.65357929
9.63442, 12.053387, 5.308133, 19.780854, 7.5670088, 5.0585388, 11.661052, 3.5948362, 17.536218, 21.2064884, 13.11620996, 10.72404884, 16.28227579, 9.04036143, 19.96706393, 2631.88691019, 1627.82166715, 1330.93623229, 2020.75457797, 1121.97778632, 2478.06488261, 10682.3362761, 6607.02341683, 5402.02101401, 8201.86454433, 4553.89779911, 10058.00146181
9.63521, 13.043808, 5.3945476, 20.744369, 7.5026781, 5.0167107, 11.559325, 3.5709437, 17.382656, 21.76991042, 13.0922619, 10.70572433, 16.25072589, 9.03229325, 19.92804042, 2695.61711359, 1621.12404408, 1325.61563875, 2012.21474746, 1118.40626687, 2467.55111732, 10941.04164019, 6579.86090857, 5380.44362065, 8167.23014185, 4539.41677205, 10015.36137601
9.636, 12.790033, 5.3310182, 20.409116, 7.4977696, 5.0085177, 11.558891, 3.5607982, 17.388183, 21.64632198, 13.12012771, 10.72325475, 16.29033822, 9.04160849, 19.9801672, 2674.13661773, 1620.83027187, 1324.72612261, 2012.4707556, 1116.97942857, 2468.30370454, 10853.89216889, 6578.69043725, 5376.85112752, 8168.2964249, 4533.64057475, 10018.44934605
9.63679, 11.638213, 5.1528369, 19.155618, 7.5544825, 5.0533347, 11.638543, 3.5932624, 17.50143, 21.02281383, 13.20216391, 10.79771332, 16.38672133, 9.10515256, 20.09460752, 2591.0929929, 1627.18628737, 1330.83418487, 2019.68771438, 1122.223561, 2476.69018811, 10516.86642729, 6604.510484, 5401.66076539, 8197.61620877, 4554.9408396, 10052.52222193
9.63759, 10.424192, 4.9933206, 17.733454, 7.5453355, 5.0431755, 11.633704, 3.5804462, 17.501151, 20.27818736, 13.22731642, 10.8139537, 16.424474, 9.11173418, 20.14493039, 2493.42222412, 1626.44146321, 1329.69244294, 2019.56652991, 1120.38616128, 2477.03683964, 10120.46925776, 6601.50963153, 5397.04481693, 8197.15200348, 4547.49845109, 10053.96316092
9.63838, 8.7751307, 4.9197319, 16.020867, 7.506008, 5.0169018, 11.571674, 3.5646871, 17.411672, 19.32221673, 13.22569347, 10.81263995, 16.4214702, 9.1143279, 20.14346509, 2370.312608, 1622.43434234, 1326.41803794, 2014.46958235, 1118.08115166, 2471.05753667, 9620.81577848, 6585.26722074, 5383.77239575, 8176.49143734, 4538.157857, 10029.72741155
9.63917, 4.2767749, 4.8273818, 11.752083, 7.5448636, 5.0468834, 11.626866, 3.586375, 17.488172, 16.59045344, 13.29310782, 10.87207567, 16.50183212, 9.16492004, 20.23825385, 2030.40896338, 1626.86603917, 1330.5700161, 2019.56311674, 1121.64118148, 2476.84200876, 8241.21497961, 6603.27698194, 5400.64279947, 8197.19283658, 4552.62278351, 10053.2394374
9.63996, 1.5268916, 4.5535963, 9.2649285, 7.4992838, 5.0100176, 11.565505, 3.5584924, 17.406937, 14.76774635, 13.28627027, 10.85957462, 16.49967875, 9.15221491, 20.24204411, 1803.06187076, 1622.18166358, 1325.89526354, 2014.52143977, 1117.43588678, 2471.44398789, 7318.4616386, 6584.28558014, 5381.68644147, 8176.75650305, 4535.56908036, 10031.36293359
9.64075, -0.34228542, 4.0989986, 7.5813222, 7.5655996, 5.0607374, 11.659113, 3.5960381, 17.534997, 13.39255829, 13.37866394, 10.94203172, 16.6082481, 9.2236584, 20.36779036, 1631.26900925, 1629.57661966, 1332.78473438, 2022.95333281, 1123.47975449, 2480.88113358, 6621.19239608, 6614.3231201, 5409.66823921, 8211.0082083, 4560.11581501, 10069.70107574
9.64154, -1.0928235, 3.7658897, 6.7897323, 7.5752589, 5.0629579, 11.678232, 3.5938422, 17.567783, 12.70635115, 13.42125931, 10.97227504, 16.66414656, 9.24429996, 20.43868764, 1543.98461284, 1630.85512318, 1333.27212754, 2024.90751159, 1123.30099633, 2483.56265763, 6266.93285532, 6619.5345917, 5411.66461873, 8218.96753886, 4559.40549005, 10080.61886623
9.64233, -1.4854564, 3.6858798, 6.4585849, 7.5006827, 5.0134051, 11.564651, 3.5628335, 17.404026, 12.42431085, 13.38918121, 10.94636743, 16.6253152, 9.22786826, 20.39522421, 1506.08291094, 1623.04511285, 1326.92566312, 2015.33134595, 1118.60809511, 2472.32212843, 6113.11276491, 6587.85630278, 5385.92274725, 8180.12586622, 4540.37249572, 10035.02785434
9.64311, -3.3007208, 3.6199823, 5.5788662, 7.640478, 5.1121242, 11.770396, 3.6327992, 17.695252, 11.57649896, 13.54766749, 11.0816636, 16.81511343, 9.34167945, 20.61734034, 1399.96098664, 1638.33694596, 1340.11990719, 2033.47340825, 1129.70137394, 2493.28162424, 5682.38812981, 6649.94703651, 5439.49547579, 8253.79083243, 4585.41469281, 10120.13480448
9.6439, -3.7467999, 3.5589799, 5.3674366, 7.6318809, 5.1064793, 11.754764, 3.6292876, 17.671288, 11.38434882, 13.57502146, 11.10415513, 16.84735354, 9.36128409, 20.65659977, 1373.37776269, 1637.65472161, 1339.57593625, 2032.42021858, 1129.32057857, 2491.9576191, 5574.50650636, 6647.20017233, 5437.30572554, 8249.5435997, 4583.88440823, 10114.79458794
9.64469, -3.3934693, 3.6175299, 5.5581859, 7.6299182, 5.1028578, 11.755448, 3.6249389, 17.675921, 11.6149554, 13.6085218, 11.12904108, 16.89159285, 9.37996802, 20.71295389, 1397.77314238, 1637.68397088, 1339.29698269, 2032.77705383, 1128.80910221, 2492.64931707, 5673.54576087, 6647.3411664, 5436.19167398, 8251.01963036, 4581.82368977, 10117.63607226
9.64548, -3.7299348, 3.7522534, 5.5263193, 7.7159579, 5.1603943, 11.884841, 3.6665423, 17.863577, 11.6118429, 13.72075752, 11.22082032, 17.02863562, 9.4582658, 20.8769657, 1393.96468314, 1647.13315252, 1347.02366999, 2044.23336232, 1135.43462447, 2506.21310727, 5658.10623567, 6685.71770429, 5467.5725425, 8297.54847764, 4608.73206231, 10172.72545112
9.64627, -2.8844949, 3.8242298, 5.9564034, 7.7766082, 5.2063242, 11.970074, 3.7039388, 17.979444, 12.08685471, 13.81072126, 11.30021885, 17.13443025, 9.53132222, 20.99952054, 1447.40303971, 1653.83637002, 1353.20325287, 2051.85112422, 1141.37756047, 2514.6963859, 5875.03237023, 6712.9485999, 5492.67391044, 8328.49693069, 4632.86999575, 10207.19334083
9.64705, -1.0782996, 3.789259, 6.8499581, 7.8196827, 5.2331915, 12.035246, 3.7203909, 18.076783, 12.99555316, 13.88498383, 11.35884377, 17.22575629, 9.57734428, 21.11112538, 1552.402181, 1658.65037876, 1356.88674618, 2057.72707788, 1144.07520496, 2521.85933688, 6301.24646675, 6732.51105072, 5507.64352164, 8352.37520134, 4643.83516799, 10236.30179775
9.64784, 0.46024927, 3.8161762, 7.7796051, 7.8108448, 5.2301229, 12.016883, 3.7219914, 18.043577, 13.8860797, 13.91393216, 11.38562366, 17.25825151, 9.60480518, 21.14765399, 1654.63705171, 1657.9558948, 1356.68778883, 2056.45819497, 1144.48907558, 2519.91149453, 6716.24339343, 6729.71472113, 5506.85444233, 8347.25280178, 4645.53068286, 10228.42979957
9.64863, 0.04857075, 3.9214931, 7.6399245, 7.8304794, 5.2392936, 12.053187, 3.7232833, 18.102944, 13.797538, 13.96854725, 11.42597932, 17.3303771, 9.63208057, 21.23888286, 1639.95602686, 1660.28194647, 1358.07588584, 2059.86432971, 1144.85559528, 2524.4238453, 6656.67484764, 6739.17891211, 5512.50731263, 8361.1065471, 4647.03401827, 10246.7800603
9.64941, -0.39988096, 3.9495854, 7.4236824, 7.802251, 5.2205608, 12.01308, 3.7112621, 18.047256, 13.63686, 13.98024071, 11.43571357, 17.34729943, 9.64196395, 21.26230186, 1616.81479459, 1657.52673275, 1355.84224593, 2056.73229438, 1143.17151923, 2520.90321494, 6562.76505627, 6728.01767893, 5503.45911182, 8348.42115303, 4640.21366261, 10232.52359184
9.6502, -1.7100274, 4.0218428, 6.7735405, 7.8331796, 5.2453887, 12.052867, 3.7321242, 18.099024, 13.05908201, 14.04345043, 11.49194719, 17.4200728, 9.69354939, 21.34677937, 1544.62189507, 1661.05251407, 1359.26194722, 2060.43777253, 1146.54832652, 2524.88672357, 6269.75008957, 6742.35175746, 5517.35848271, 8363.49008783, 4653.93601879, 10248.72741465
9.65098, -2.5592042, 4.043181, 6.3537834, 7.8096719, 5.2234996, 12.02392, 3.7130786, 18.063163, 12.67396106, 14.05117232, 11.49150601, 17.43488971, 9.68864932, 21.36943629, 1496.21317004, 1658.79861734, 1356.61949356, 2058.26035679, 1143.78485495, 2522.74974438, 6073.27519242, 6733.22538097, 5506.65084413, 8354.67954349, 4642.73428685, 10240.08727229
9.65177, -1.7333249, 3.9209975, 6.6491348, 7.7620179, 5.1957924, 11.949058, 3.6954471, 17.951825, 12.99227755, 14.03750877, 11.48493696, 17.41684774, 9.68581602, 21.34799162, 1530.81819112, 1653.97280906, 1353.21542875, 2052.14422689, 1141.23357608, 2515.33218911, 6213.76127854, 6713.65956866, 5492.85191505, 8329.88163387, 4632.39400076, 10210.0130832
9.65255, -0.68634365, 3.9005455, 7.1931758, 7.7508741, 5.1836305, 11.941152, 3.6807251, 17.947757, 13.54134698, 14.05648943, 11.49525335, 17.44715593, 9.68652984, 21.38979487, 1592.4447347, 1653.02481516, 1351.82679421, 2051.76277055, 1139.12326904, 2515.41196502, 6463.93178244, 6709.83388435, 5487.23355293, 8328.36097453, 4623.84341659, 10210.37087962
9.65333, 0.11252245, 3.9647634, 7.7368285, 7.7439849, 5.1819829, 11.926404, 3.682537, 17.923829, 14.07296341, 14.0794705, 11.51733665, 17.47265219, 9.70907002, 21.42000014, 1651.7659973, 1652.52974474, 1351.80803759, 2050.79285155, 1139.56892029, 2514.0993314, 6704.74651018, 6707.84666663, 5487.17568791, 8324.45166993, 4625.66777252, 10205.0767155
9.65412, 0.02838739, 4.15357, 7.8579898, 7.7688762, 5.1958668, 11.965599, 3.6922658, 17.9815, 14.21273829, 14.13191866, 11.55715754, 17.53837092, 9.74245722, 21.49982809, 1664.89403753, 1655.42674755, 1353.81671592, 2054.461891, 1141.24094945, 2518.51085055, 6758.0578442, 6719.6286758, 5495.34773409, 8339.37294814, 4632.47040153, 10223.01817749
9.6549, 0.47842891, 4.3167683, 8.3035819, 7.7492873, 5.1832733, 11.934604, 3.6840193, 17.936391, 14.64080392, 14.14370106, 11.56735973, 17.55238733, 9.7519875, 21.51789177, 1711.69603959, 1653.57839844, 1352.37135529, 2052.09714291, 1140.13127086, 2515.71500643, 6948.05744319, 6712.14832157, 5489.49909546, 8329.80184454, 4627.98147536, 10211.70346315
9.65568, 1.8400842, 4.309831, 9.2560176, 7.7848829, 5.2089222, 11.988302, 3.7021606, 18.014377, 15.49024415, 14.20601337, 11.62037417, 17.62889189, 9.79656455, 21.61005144, 1807.46149722, 1657.61249189, 1355.91012653, 2057.00717338, 1143.10097736, 2521.54424159, 7336.80975347, 6728.54581778, 5503.88191197, 8349.76032177, 4640.05148256, 10235.39943393
9.65647, 3.4100354, 4.3238688, 10.451854, 7.7416685, 5.1759637, 11.927238, 3.6779719, 17.930637, 16.49576609, 14.19688642, 11.60837511, 17.6216173, 9.78543251, 21.60596567, 1920.95646705, 1653.24851423, 1351.8125269, 2052.06351285, 1139.52815262, 2516.04679962, 7797.53250979, 6710.85433613, 5487.26757031, 8329.72127587, 4625.56438331, 10213.11885652
9.65725, 3.9349067, 4.2710635, 10.818304, 7.8023842, 5.2225906, 12.010598, 3.7145243, 18.045597, 16.81811092, 14.28273201, 11.68532008, 17.72066181, 9.85483197, 21.72117172, 1954.62542185, 1659.95998166, 1358.0849725, 2059.52120528, 1145.3429692, 2524.46631141, 7934.22778242, 6738.11997788, 5512.74704567, 8360.021405, 4649.18337043, 10247.32949849
9.65803, 4.0876297, 4.264908, 10.937734, 7.7769609, 5.2013463, 11.981017, 3.6938711, 18.008002, 16.94677367, 14.28987101, 11.68641314, 17.73659269, 9.84836688, 21.74483496, 1965.67061753, 1657.49422919, 1355.51694849, 2057.28239411, 1142.3204074, 2522.20180641, 7979.08917194, 6728.13346183, 5502.34129239, 8350.96151314, 4636.92966274, 10238.17161612
9.65881, 3.615181, 4.2956325, 10.593309, 7.7722314, 5.2013574, 11.968738, 3.6976402, 17.98698, 16.7135561, 14.31613893, 11.71146949, 17.76549134, 9.87450577, 21.77871085, 1934.75519247, 1657.23105017, 1355.71546069, 2056.52683432, 1143.06920691, 2521.09566991, 7853.6229232, 6727.08765186, 5503.16549653, 8347.92244058, 4639.98471804, 10233.7157806
9.65959, 2.4100027, 4.3140563, 9.6590209, 7.724038, 5.1640964, 11.904331, 3.6667558, 17.900826, 15.99385984, 14.30240046, 11.69456046, 17.75575852, 9.85434418, 21.77325047, 1847.73593533, 1652.32530162, 1351.04720295, 2051.28426786, 1138.45100835, 2515.41639862, 7500.41653897, 6707.1965117, 5484.23429571, 8326.66949567, 4621.2538321, 10210.69645172
9.66037, -0.42052817, 4.2968325, 7.7336346, 7.8521217, 5.2544991, 12.08858, 3.7350865, 18.162523, 14.34221667, 14.45166767, 11.82197716, 17.93131333, 9.96723705, 21.97923354, 1653.59193954, 1666.21113861, 1363.01985853, 2067.39835704, 1149.17681225, 2534.10503022, 6712.36057662, 6763.58519398, 5532.85278236, 8392.10865521, 4664.80813414, 10286.59265636
9.66115, -0.51801354, 4.0042824, 7.3931298, 7.8192505, 5.2293241, 12.041861, 3.7173578, 18.095788, 14.0533677, 14.45269398, 11.81922563, 17.93548185, 9.9651405, 21.98644399, 1617.01435862, 1662.96180355, 1359.94858765, 2063.69976962, 1146.61308349, 2529.81323679, 6563.90462903, 6750.41790572, 5520.40418325, 8377.12318292, 4654.4168803, 10269.20554356
9.66193, -0.06496421, 3.7445944, 7.3818203, 7.817294, 5.2292633, 12.039368, 3.7159872, 18.091995, 14.07323273, 14.48239399, 11.84492704, 17.9727271, 9.98502692, 22.03207315, 1616.01226261, 1662.99575418, 1360.13862069, 2063.78647672, 1146.56854273, 2529.91626484, 6559.85883073, 6750.57834392, 5521.19408272, 8377.50322648, 4654.25167498, 10269.65817948
9.66271, -1.2162767, 3.571575, 6.5822337, 7.9175434, 5.3021054, 12.180917, 3.7732074, 18.288923, 13.31830063, 14.60687764, 11.95325937, 18.11766215, 10.08364398, 22.20016645, 1526.20471776, 1673.86862553, 1369.77842423, 2076.18541011, 1155.53068229, 2544.0181685, 6195.32493603, 6794.73724245, 5560.34346488, 8427.86232632, 4690.64730768, 10326.9364939
9.66349, -2.600902, 3.3926243, 5.7492529, 7.9275493, 5.3030903, 12.202581, 3.7700292, 18.326784, 12.47446922, 14.64825343, 11.98066378, 18.17365247, 10.10156648, 22.27201446, 1426.57658986, 1675.16990534, 1370.10514638, 2078.33349114, 1155.21213805, 2547.0209497, 5790.9237678, 6800.04234533, 5561.68838947, 8436.61034167, 4689.36997467, 10339.16037842
9.66427, -7.0932472, 3.5022089, 4.2261915, 7.929663, 5.3111237, 12.198735, 3.7774525, 18.314662, 10.71887907, 14.68257239, 12.01622339, 18.21093246, 10.13384579, 22.31383613, 1223.28382893, 1675.63727947, 1371.34225113, 2078.30865905, 1156.51735567, 2546.54938374, 4965.7110825, 6801.96239998, 5566.72887621, 8436.53786391, 4694.68402534, 10337.2808484
9.66505, -9.2466217, 2.7238119, 3.4621659, 8.0262974, 5.3717051, 12.347637, 3.8192827, 18.531557, 9.72324855, 14.80454532, 12.11137723, 18.36239717, 10.2124126, 22.49538369, 1107.36263763, 1686.06204824, 1379.3421585, 2091.25915787, 1163.07261952, 2561.95728141, 4495.16397084, 6844.30295396, 5599.22193838, 8489.13671156, 4721.30985557, 10399.86150414
9.66583, -10.130343, 2.9916102, 3.3022233, 8.06283, 5.4012836, 12.395879, 3.8428278, 18.597764, 9.51716547, 14.87127324, 12.17174631, 18.43924207, 10.26667616, 22.58576306, 1081.63927085, 1690.14116505, 1383.33612524, 2095.64585241, 1166.8222175, 2566.90380768, 4390.75877877, 6860.88454612, 5615.45369108, 8506.97239983, 4736.54667765, 10419.97617099
9.66661, -8.1573632, 2.7864749, 3.5710013, 8.0299369, 5.3782682, 12.348139, 3.8276024, 18.529869, 9.91906377, 14.87413588, 12.17297993, 18.44490544, 10.26925853, 22.59497436, 1124.96121484, 1686.93602075, 1380.58697958, 2091.91146542, 1164.67822134, 2562.58759773, 4566.63332706, 6847.89675538, 5604.3127787, 8491.84175354, 4727.85933482, 10402.49012409
9.66738, -6.8763826, 2.8653777, 3.8845762, 8.0234974, 5.375179, 12.337128, 3.8257911, 18.511655, 10.36837283, 14.90117932, 12.1965008, 18.47761093, 10.28962172, 22.63400496, 1173.48324117, 1686.50225924, 1380.38914316, 2091.27961684, 1164.5702607, 2561.69660723, 4763.61798921, 6846.15870014, 5603.52830255, 8489.30504822, 4727.4367873, 10398.90780969
9.66816, -7.395406, 3.0384534, 3.8477848, 7.998026, 5.3530788, 12.304624, 3.8073511, 18.471388, 10.34246732, 14.91111693, 12.19889767, 18.49494072, 10.2879829, 22.66045029, 1168.08328862, 1684.0687968, 1377.74943485, 2088.82759849, 1161.92979192, 2559.28227464, 4741.71347931, 6836.30336264, 5592.83154718, 8479.37991766, 4716.73399494, 10389.14209046
9.66894, -5.5176785, 3.0167081, 4.3449105, 7.827187, 5.2355834, 12.057726, 3.7188028, 18.12329, 11.01523121, 14.78448003, 12.09165482, 18.3499931, 10.19071778, 22.49685038, 1241.42993481, 1666.22885374, 1362.74418326, 2068.06650776, 1148.50627028, 2535.4223588, 5039.47359342, 6763.90674457, 5531.93791572, 8395.1306981, 4662.2583028, 10292.31990227
9.66971, -6.4299179, 3.2437638, 4.2442613, 7.8886543, 5.2819813, 12.142223, 3.7562355, 18.238753, 10.91139965, 14.87581842, 12.17244542, 18.45561444, 10.26492576, 22.61918628, 1227.14372517, 1672.99959772, 1368.96644718, 2075.5991137, 1154.43844364, 2543.85261202, 4981.49658317, 6791.41457417, 5557.21513235, 8425.73667685, 4686.35502471, 10326.57612547
9.67049, -5.7026426, 3.1691608, 4.4612441, 7.814823, 5.2244434, 12.040126, 3.7120196, 18.101613, 11.2124567, 14.83994729, 12.13368733, 18.41994382, 10.22769847, 22.58558913, 1258.30457868, 1665.39538409, 1361.68858834, 2067.15622461, 1147.79126135, 2534.64080037, 5108.0089268, 6760.56865143, 5527.68986349, 8391.49171611, 4659.38701043, 10289.21618328
9.67127, -5.2596487, 3.4528997, 4.8223544, 7.8401337, 5.2472702, 12.07033, 3.7319225, 18.137765, 11.68423523, 14.89815417, 12.18814027, 18.48546168, 10.27867272, 22.66014138, 1308.43084454, 1668.33378992, 1364.85943269, 2070.04975146, 1151.03232325, 2537.54116842, 5311.51130221, 6772.51978427, 5540.58040812, 8403.26616943, 4672.55966918, 10301.02481309
9.67204, -5.7274968, 3.8363992, 4.9428626, 7.9401493, 5.3114471, 12.224879, 3.7737366, 18.363851, 11.85631334, 15.02708467, 12.29042297, 18.64587136, 10.35967643, 22.85295052, 1324.86953442, 1679.18357962, 1373.37859587, 2083.56056484, 1157.62963579, 2553.67558648, 5378.26129315, 6816.58670207, 5575.18212254, 8458.14085589, 4699.35680473, 10366.55625717
9.67282, -3.8898644, 3.8945494, 5.7320169, 8.130365, 5.4473448, 12.49837, 3.8752936, 18.747481, 12.79738608, 15.24131935, 12.47555784, 18.89705948, 10.52252211, 23.144031, 1426.92464942, 1699.42628289, 1391.04039545, 2107.04590683, 1173.27445383, 2580.58857513, 5792.57001757, 6898.78455554, 5646.898658, 8553.50767855, 4762.88248745, 10475.84398662
9.67359, -1.3402529, 3.9355147, 7.0192157, 8.2002464, 5.4960529, 12.60221, 3.9118719, 18.896117, 14.19419177, 15.34192394, 12.56006325, 19.01908986, 10.59640836, 23.28909749, 1579.26231678, 1706.96033544, 1397.44727305, 2116.0861008, 1178.96874205, 2591.17212548, 6411.00290959, 6929.39200838, 5672.92617465, 8590.23482357, 4786.01430254, 10518.84279081
9.67437, 1.2472353, 4.0566525, 8.7134036, 8.1927939, 5.4920644, 12.588331, 3.9108397, 18.873225, 15.8517349, 15.37088595, 12.58492686, 19.05315771, 10.61983802, 23.32952755, 1759.8165411, 1706.43399721, 1397.14438802, 2115.2298032, 1178.98556459, 2589.98076543, 7143.98552622, 6927.27877757, 5671.71580275, 8586.78773941, 4786.09878495, 10514.04204322
9.67514, 1.0967192, 4.3028467, 8.8610596, 8.2065109, 5.4975831, 12.614684, 3.9102328, 18.916701, 16.02263288, 15.41950132, 12.62051143, 19.11741823, 10.64369351, 23.41066514, 1774.92094614, 1708.1085286, 1398.04801487, 2117.74845567, 1179.06430837, 2593.33657705, 7205.32602406, 6934.0997185, 5675.40304618, 8597.0409517, 4786.43444014, 10527.70015949
9.67591, 0.23168403, 4.4557109, 8.4609653, 8.212779, 5.5023014, 12.62351, 3.9141052, 18.929786, 15.69328568, 15.46140627, 12.65540686, 19.16875859, 10.67382728, 23.47344197, 1734.63804203, 1709.00753624, 1398.84984052, 2118.79516798, 1179.81837742, 2594.60805356, 7041.82033782, 6937.77245431, 5678.67705991, 8601.31885964, 4789.51161206, 10532.89696035
9.67669, 1.1377189, 4.3329782, 8.9717742, 8.2524685, 5.5325817, 12.676031, 3.9386782, 19.00096, 16.19846849, 15.53555332, 12.7203396, 19.25424237, 10.73272589, 23.57341816, 1786.49429612, 1713.38280515, 1402.89893162, 2123.5090335, 1183.68928466, 2599.86165301, 7252.35708948, 6955.55757494, 5695.1337794, 8620.48416677, 4805.2419725, 10554.2598887
9.67746, 0.73445577, 4.2806518, 8.6251135, 8.2667433, 5.5383792, 12.701944, 3.9388696, 19.041078, 15.91987555, 15.58563442, 12.75700139, 19.31934313, 10.75828539, 23.65391464, 1751.89323766, 1715.11187106, 1403.83663151, 2125.98562512, 1183.88911762, 2602.98096905, 7111.91628261, 6962.60010607, 5698.95949317, 8630.56689694, 4806.06929202, 10566.95827074
9.67823, -0.21800257, 4.0991809, 7.8477208, 8.2455224, 5.5267945, 12.667424, 3.9329185, 18.989846, 15.221461, 15.60248074, 12.77383275, 19.33876433, 10.77561437, 23.67801486, 1671.32064239, 1713.15671645, 1402.57038202, 2123.40169164, 1183.16544875, 2599.85260366, 6784.84969705, 6954.68633233, 5693.83814822, 8620.10613573, 4803.14760252, 10554.29383383
9.679, -0.47487847, 3.9078839, 7.5201306, 8.2013956, 5.4910069, 12.610891, 3.9039501, 18.917846, 14.93583304, 15.59770274, 12.76270566, 19.34147741, 10.76140281, 23.68932039, 1636.30212135, 1708.81356303, 1398.22414267, 2118.96453464, 1178.9704797, 2595.29449089, 6642.71168465, 6937.07822899, 5676.21329162, 8602.12199813, 4786.13385583, 10535.82514798
9.67978, -3.1044705, 3.837815, 6.1284275, 8.2133533, 5.5041237, 12.622222, 3.9184065, 18.927938, 13.51580472, 15.64687576, 12.80888937, 19.3970323, 10.8074224, 23.75303093, 1477.36892218, 1710.30940892, 1400.09829099, 2120.22689777, 1181.32440661, 2596.36702642, 5997.52882469, 6943.17433182, 5683.8408684, 8607.27591012, 4795.70611887, 10540.21500425
9.68055, -9.1295897, 3.9736162, 4.2232967, 8.1909164, 5.4847629, 12.594442, 3.8996005, 18.892824, 11.24696496, 15.66303044, 12.81706169, 19.42222633, 10.80735965, 23.78800301, 1226.60028815, 1708.21886014, 1397.83591578, 2118.19886606, 1178.6566872, 2594.33291237, 4979.52485539, 6934.71080568, 5674.6755676, 8599.0717629, 4784.89229667, 10531.99265081
9.68132, -10.315993, 3.1944386, 3.7410826, 8.2689856, 5.5445474, 12.701148, 3.9484947, 19.036954, 10.61097725, 15.77548981, 12.91783655, 19.5514163, 10.90115499, 23.93621433, 1154.61917547, 1716.58864361, 1405.63695836, 2127.46099068, 1186.19447519, 2604.58687347, 4687.32499181, 6968.71229997, 5706.36395473, 8636.70141863, 4815.50898066, 10573.65528372
9.68209, -8.4624299, 3.3335684, 4.0973011, 8.2816059, 5.5474692, 12.728074, 3.9454786, 19.084518, 11.13160888, 15.82582206, 12.95258492, 19.61960883, 10.92342534, 24.02423661, 1208.51467097, 1718.1467964, 1406.21082451, 2130.02319442, 1185.91300835, 2608.21618017, 4906.1371663, 6975.06125281, 5708.71281539, 8647.13206238, 4814.38250276, 10588.42449049
9.68286, -7.1285676, 3.5611382, 4.5349279, 8.3791477, 5.6178202, 12.869227, 3.9992733, 19.281605, 11.73955351, 15.95755351, 13.06623016, 19.7761896, 11.0244499, 24.20683318, 1271.60160661, 1728.48572633, 1415.30418967, 2142.11166081, 1194.14321804, 2622.02884749, 5162.26490466, 7017.05719533, 5745.64793703, 8696.23614107, 4847.81050414, 10644.53475684
9.68363, -4.5029987, 3.6808487, 5.4606046, 8.3951704, 5.6265566, 12.895239, 4.0034656, 19.319836, 12.91365898, 16.01193086, 13.10841838, 19.84465925, 11.05724669, 24.29017625, 1395.56203364, 1730.38817435, 1416.60942401, 2144.58605897, 1194.9420142, 2625.00719656, 5665.52063223, 7024.80410561, 5750.96608108, 8706.31062742, 4851.06965694, 10656.6616699
9.6844, -2.7691662, 3.9008783, 6.3639239, 8.3633566, 5.6057245, 12.846081, 3.989482, 19.251385, 13.97523836, 16.0209049, 13.11633832, 19.85555648, 11.06509101, 24.30679649, 1506.79508085, 1727.35663403, 1414.18940716, 2140.80461798, 1193.02614104, 2620.73250049, 6117.11062741, 7012.52065237, 5741.16093266, 8690.98847368, 4843.30814381, 10639.34362017
9.68517, -1.8663493, 4.0209872, 6.9308553, 8.341193, 5.5905888, 12.813897, 3.9786515, 19.205431, 14.62053331, 16.03924361, 13.13102336, 19.87972686, 11.07739772, 24.33782857, 1572.70788175, 1725.31632797, 1412.48362724, 2138.43109911, 1191.57833201, 2617.98212089, 6384.71721426, 7004.26124082, 5734.25531491, 8681.38197084, 4837.44678643, 10628.21373751
9.68594, -2.5569051, 4.0379195, 6.6921101, 8.4864847, 5.6895678, 13.02926, 4.0489804, 19.513025, 14.4022296, 16.21855312, 13.27968672, 20.09592802, 11.20265673, 24.59294235, 1545.60725205, 1740.5300446, 1425.13907081, 2156.63914282, 1202.23798452, 2639.24622207, 6274.71801407, 7066.04812469, 5785.65207189, 8755.33060635, 4880.73818794, 10714.57564089
9.68671, -4.0820414, 4.2757327, 6.2197845, 8.496131, 5.6997472, 13.038095, 4.0595402, 19.520385, 13.91937179, 16.26831474, 13.32477128, 20.15296899, 11.245283, 24.65903946, 1490.28131359, 1741.77152825, 1426.62024917, 2157.68308833, 1203.97927257, 2640.12674467, 6050.13111569, 7071.11202658, 5791.68475179, 8759.59825271, 4887.82379084, 10718.18644018
9.68748, -4.9565373, 4.2183136, 5.8999495, 8.5101196, 5.7055563, 13.065515, 4.0603803, 19.565696, 13.59080948, 16.32258763, 13.36503729, 20.22480968, 11.27468801, 24.74963667, 1451.6694306, 1743.45770489, 1427.55412046, 2160.26411153, 1204.27852046, 2643.57255851, 5893.39739896, 7077.98131352, 5795.49556054, 8770.10607756, 4889.05514609, 10732.21169493
9.68825, -3.9270636, 4.2802332, 6.4212225, 8.574514, 5.7536915, 13.152398, 4.1002971, 19.683455, 14.21427583, 16.42557706, 13.45516926, 20.34315698, 11.35856695, 24.88665602, 1514.66105605, 1750.29542157, 1433.7713106, 2167.749382, 1210.3591645, 2651.90074741, 6149.1476418, 7105.76463363, 5820.75536851, 8800.52401635, 4913.75755152, 10766.05829544
9.68901, -3.1397523, 4.5762647, 7.0199042, 8.5908726, 5.7610121, 13.185501, 4.0996821, 19.738946, 14.89935253, 16.48239974, 13.49743352, 20.41973592, 11.38614982, 24.98410421, 1583.924249, 1752.2152439, 1434.88867754, 2170.78660454, 1210.44178083, 2656.01665755, 6430.36043373, 7113.58234641, 5825.31101768, 8812.88376053, 4914.109333, 10782.8038095
9.68978, -0.7988954, 4.9722363, 8.6209318, 8.5830497, 5.7600114, 13.165445, 4.1049901, 19.703791, 16.55330384, 16.51689453, 13.53066849, 20.45621849, 11.42256503, 25.02548357, 1755.53289472, 1751.67156671, 1434.97236809, 2169.44996585, 1211.40098904, 2654.03571613, 7127.07531215, 7111.39917439, 5825.67046677, 8807.48708216, 4918.02011119, 10774.79806097
9.69055, 3.0874225, 5.2257478, 11.570588, 8.5185271, 5.7101375, 13.079472, 4.0631533, 19.58883, 19.2263452, 16.49685949, 13.50648385, 20.44156428, 11.39332864, 25.01631111, 2034.10164927, 1745.32854539, 1428.95390686, 2162.6689416, 1205.38710517, 2646.66628887, 8258.03077002, 7085.67186736, 5801.25645934, 8779.98730866, 4893.62161808, 10744.91614484
9.69132, 6.592435, 5.3887338, 14.772219, 8.6183473, 5.7827381, 13.219063, 4.1201462, 19.782905, 21.78005871, 16.6359717, 13.62708419, 20.60328706, 11.50250659, 25.20468128, 2298.69258217, 1755.77969083, 1438.21822368, 2174.4947417, 1213.98784684, 2660.13120863, 9332.24664554, 7128.12546452, 5838.88741698, 8828.02746936, 4928.55551859, 10799.61746123
9.69208, 10.201804, 5.6789462, 18.541207, 8.5547919, 5.7357075, 13.13422, 4.0813654, 19.666942, 24.46321271, 16.61686972, 13.60623564, 20.5895395, 11.4774981, 25.19491565, 2575.66462976, 1749.5446783, 1432.56326595, 2167.81619316, 1208.43432306, 2652.70362769, 10456.7344477, 7102.83625204, 5815.94881511, 8800.94326, 4906.02567887, 10769.49890244
9.69285, 12.350155, 5.9807599, 20.898116, 8.5376367, 5.7302954, 13.09605, 4.0852297, 19.599476, 26.03914697, 16.64339882, 13.63520558, 20.61310176, 11.51281233, 25.21711594, 2734.87200404, 1748.04364959, 1432.09537812, 2164.97856098, 1209.18201249, 2648.53470467, 11103.12531546, 7096.76638234, 5814.06896684, 8789.452754, 4909.0777901, 10752.61024457
9.69362, 14.672428, 6.1052174, 23.371383, 8.509492, 5.7061022, 13.0619, 4.0620008, 19.559049, 27.60895593, 16.65940915, 13.64198445, 20.64005996, 11.51006509, 25.25699304, 2892.60270084, 1745.41377154, 1429.27683211, 2162.46834285, 1205.91468394, 2646.18649387, 11743.52549987, 7086.11352953, 5802.64580387, 8779.29143868, 4895.82957154, 10743.11330734
9.69438, 15.408046, 6.1802435, 24.213794, 8.5403645, 5.7287716, 13.106118, 4.0808082, 19.619877, 28.17506326, 16.73291795, 13.70453272, 20.72862596, 11.56662271, 25.36189022, 2944.69517053, 1748.82811158, 1432.31874712, 2166.43647643, 1208.87671946, 2650.67854357, 11955.05298888, 7099.99899195, 5815.01497684, 8795.4308928, 4907.87140984, 10761.38636082
9.69515, 15.033951, 6.0743009, 23.719616, 8.5957835, 5.7693515, 13.185034, 4.1144615, 19.730444, 27.95978325, 16.83149559, 13.78933978, 20.84589762, 11.64491908, 25.50048278, 2914.91522901, 1754.74832491, 1437.59184974, 2173.26521742, 1214.02772159, 2658.52367055, 11834.19071908, 7124.05840632, 5836.4428429, 8823.18456818, 4928.80048536, 10793.27310635
9.69591, 13.625481, 6.0079852, 22.231684, 8.5813183, 5.7588203, 13.16405, 4.1059054, 19.699319, 27.13961776, 16.86143575, 13.81288225, 20.8839338, 11.66331529, 25.54719087, 2822.41362514, 1753.52307495, 1436.48548846, 2171.84706967, 1212.93896883, 2656.80748488, 11458.68418969, 7119.1078998, 5831.97069655, 8817.45661158, 4924.39678629, 10786.34175053
9.69667, 9.9101693, 5.8823601, 18.554909, 8.6200452, 5.7828928, 13.226235, 4.1167051, 19.796735, 24.85939325, 16.94399761, 13.87821722, 20.98839493, 11.70943631, 25.67780491, 2578.85123117, 1757.72790083, 1439.69151712, 2177.2835548, 1214.70761368, 2663.75120823, 10469.88316747, 7136.20294938, 5845.00641186, 8839.55777117, 4931.59382137, 10814.56875075
9.69744, 6.1473877, 5.6909482, 14.801707, 8.6647119, 5.8118274, 13.29485, 4.1363259, 19.897958, 22.26290314, 17.03346328, 13.95025831, 21.09927906, 11.76882947, 25.81250482, 2303.6474264, 1762.53265883, 1443.49892074, 2183.24176303, 1217.77620592, 2670.94142823, 9352.61448942, 7155.73411719, 5860.4840163, 8863.77763928, 4944.06880927, 10843.79719562
9.6982, 2.4102334, 5.6360211, 11.629896, 8.6678572, 5.8186138, 13.293188, 4.1462151, 19.89097, 19.78652957, 17.08195552, 13.99559863, 21.15418442, 11.81429001, 25.87674785, 2042.25729658, 1763.10596505, 1444.5490971, 2183.41914614, 1219.40635859, 2670.85629825, 8291.42041391, 7158.08571965, 5864.76733006, 8864.52755523, 4950.70370974, 10843.48797332
9.69897, 0.46497554, 5.4562684, 10.01727, 8.5967034, 5.7634253, 13.196945, 4.1017774, 19.761597, 18.41338935, 17.05787855, 13.96687932, 21.13468357, 11.78270733, 25.86247392, 1895.66024286, 1756.11027347, 1437.89159902, 2175.81775014, 1213.03087763, 2662.54423157, 7696.27291672, 7129.70796712, 5837.75822297, 8833.69648396, 4924.83646574, 10809.77835359
9.69973, 1.3424934, 5.3373985, 10.510596, 8.6614549, 5.8128425, 13.28507, 4.1421285, 19.88042, 18.91215659, 17.16812267, 14.06441463, 21.26225425, 11.87241769, 26.00998855, 1942.05690495, 1762.96505427, 1444.25060278, 2183.38440049, 1219.15819827, 2670.92108873, 7884.66722702, 7157.56204174, 5863.59512243, 8864.44644469, 4949.7296737, 10843.82435993
9.70049, 4.3350315, 5.5189815, 12.968807, 8.6311295, 5.7872302, 13.248558, 4.1173968, 19.83529, 21.05677874, 17.17812412, 14.06621654, 21.28267562, 11.86460492, 26.04121225, 2157.54955112, 1760.12933636, 1441.27264514, 2180.69571779, 1215.68799046, 2668.27165228, 8759.58752597, 7146.07317864, 5851.52441917, 8853.56027978, 4935.6573763, 10833.10418947
9.70126, 6.7514857, 5.5978162, 15.138691, 8.6932267, 5.8349884, 13.332273, 4.1579406, 19.948862, 22.79969618, 17.27728114, 14.15483776, 21.39621713, 11.94879301, 26.1724248, 2331.40784449, 1766.70726009, 1447.41840141, 2187.89356079, 1221.83688487, 2676.28989398, 9465.47933409, 7172.80380577, 5876.49604026, 8882.81358999, 4960.63861616, 10865.69505345
9.70202, 10.227649, 5.5318093, 18.345489, 8.6624367, 5.8096072, 13.294389, 4.1354962, 19.902394, 25.15268244, 17.28381856, 14.15445156, 21.41183326, 11.9421762, 26.19825236, 2566.85454322, 1763.82969498, 1444.47489357, 2185.0974188, 1218.71014371, 2673.5559226, 10421.42432736, 7161.14504467, 5864.56518771, 8871.49116342, 4947.96075346, 10854.6317149
9.70278, 12.629098, 5.5887811, 20.670195, 8.6283425, 5.7910155, 13.233356, 4.130381, 19.804875, 26.75658937, 17.28710042, 14.16236655, 21.40885619, 11.96061535, 26.19054403, 2725.03095166, 1760.60868796, 1442.36945339, 2180.38984455, 1218.1316006, 2667.38193431, 11063.65749808, 7148.09184089, 5856.03683081, 8852.4082406, 4945.62852888, 10829.60181416
9.70354, 13.059385, 5.605439, 21.108852, 8.6158669, 5.7762154, 13.225676, 4.1141825, 19.80243, 27.09777647, 17.31214334, 14.17499905, 21.44915997, 11.96308325, 26.24584695, 2754.19076576, 1759.58884876, 1440.73265703, 2180.07106111, 1215.91575743, 2667.601505, 11182.08437263, 7143.97536023, 5849.41113362, 8851.14380846, 4936.64881847, 10830.52977752
9.7043, 10.953938, 5.5317451, 19.073073, 8.7151953, 5.8495169, 13.366275, 4.1670781, 19.788381, 25.81420043, 17.44965738, 14.295796, 21.60993887, 12.06602337, 26.29380719, 2618.39173637, 1769.95753983, 1450.05436907, 2191.94413972, 1223.88357451, 2667.03931656, 10630.77272002, 7186.09674353, 5887.27737532, 8899.37882123, 4969.01511554, 10828.28379569
9.70507, 7.9491409, 5.6435871, 16.32765, 8.6171242, 5.7801771, 13.227209, 4.1149508, 19.806316, 23.93722863, 17.38974458, 14.24238099, 21.54498195, 12.01695266, 26.36415636, 2422.97841275, 1760.22781743, 1441.6448214, 2180.82999415, 1216.3821187, 2668.63732244, 9837.42062576, 7146.61812343, 5853.15429407, 8854.28522714, 4938.57579596, 10834.80880401
9.70583, 2.9336142, 5.5196312, 11.8254, 8.617046, 5.7820012, 13.220961, 4.1200575, 19.793809, 20.41621959, 17.42796238, 14.27599861, 21.58732949, 12.05088791, 26.41387364, 2062.33036296, 1760.47361913, 1442.08016887, 2180.62922331, 1217.3121435, 2668.17925648, 8373.1987224, 7147.64022448, 5854.94159638, 8853.49997968, 4942.36843318, 10832.98560826
9.70659, -0.17789872, 4.9730184, 9.0857789, 8.6278109, 5.7843566, 13.246382, 4.1144201, 19.837787, 17.93527722, 17.47741991, 14.31049121, 21.65587068, 12.06927904, 26.50169327, 1807.98169075, 1761.82697445, 1442.58188896, 2183.03944798, 1216.65448804, 2671.52693661, 7340.55096051, 7153.15910315, 5856.99840038, 8863.3155959, 4939.71499627, 10846.61405639
9.70735, -1.4716299, 4.6732333, 8.0080726, 8.6436359, 5.797809, 13.265274, 4.1274589, 19.862524, 16.87543107, 17.53230862, 14.35895474, 21.71945818, 12.11524646, 26.5771307, 1697.61652903, 1763.69639239, 1444.46673996, 2184.9107766, 1218.75657863, 2673.57770978, 6892.48283343, 7160.77329597, 5864.67087142, 8870.94332712, 4948.26637975, 10854.97705362
9.70811, -2.7064226, 4.6150279, 7.2797291, 8.6593225, 5.8065578, 13.29168, 4.1312805, 19.901486, 16.12562827, 17.58737372, 14.40185426, 21.78958573, 12.14790471, 26.66255643, 1618.80996714, 1765.55079923, 1445.76476853, 2187.39995624, 1219.49662336, 2676.58483684, 6572.54300768, 7168.32660767, 5869.96084347, 8881.07966915, 4951.28777773, 10867.22302862
9.70887, -1.4488974, 4.7067613, 7.9811588, 8.6035245, 5.7720765, 13.204853, 4.1107958, 19.773322, 16.92249939, 17.56991786, 14.39121861, 21.76698694, 12.1449151, 26.63614378, 1695.25065559, 1760.10730294, 1441.67372774, 2180.55843992, 1216.64506, 2668.33752866, 6882.92373836, 7146.24961065, 5853.37058618, 8853.33233733, 4939.72684039, 10833.77473264
9.70963, 1.0020655, 4.8525109, 9.6060685, 8.5361919, 5.7211684, 13.112144, 4.0692011, 19.648221, 18.60720927, 17.54044016, 14.35987859, 21.73928507, 12.11052524, 26.61154073, 1860.10083252, 1753.45947201, 1435.5093089, 2173.20403422, 1210.64893448, 2660.26722995, 7552.26106997, 7119.28271664, 5828.36203264, 8823.50243481, 4915.39848668, 10801.04491389
9.71039, 3.2067674, 4.9481009, 11.316413, 8.50105, 5.6975897, 13.06076, 4.0544026, 19.576441, 20.24156477, 17.54389314, 14.36267303, 21.74572606, 12.11582869, 26.62297339, 2019.20662561, 1750.09914815, 1432.75506938, 2169.25492777, 1208.62007628, 2655.7869838, 8198.27989614, 7105.66342275, 5817.19915754, 8807.49837009, 4907.17767451, 10782.89104323
9.71115, 4.8801289, 4.9550539, 12.696213, 8.5645838, 5.7419348, 13.152809, 4.085888, 19.705415, 21.48881803, 17.64934367, 14.45122147, 21.87180801, 12.19041968, 26.77122358, 2139.07595936, 1756.88056429, 1438.52772078, 2177.20019049, 1213.47919784, 2664.90603109, 8684.99670368, 7133.22116628, 5840.65678378, 8839.78728989, 4926.92313572, 10819.95241652
9.7119, 5.8071072, 5.0910944, 13.651982, 8.5699222, 5.7453334, 13.161274, 4.0879404, 19.719194, 22.33317446, 17.69461202, 14.48805957, 21.92812864, 12.22094762, 26.84090685, 2218.44615089, 1757.67865017, 1439.1585951, 2178.21128248, 1213.95703322, 2666.21776462, 9007.28275756, 7136.48541464, 5843.23779679, 8843.92209343, 4928.87972483, 10825.31450651
9.71266, 6.1154585, 5.2535704, 14.118819, 8.5457428, 5.7286353, 13.125365, 4.0766951, 19.668055, 22.76389125, 17.71014943, 14.50016367, 21.94840733, 12.23211154, 26.86754741, 2256.38393015, 1755.45104079, 1437.27343984, 2175.55219613, 1212.46141982, 2663.14320119, 9161.34792945, 7127.46511927, 5835.60354078, 8833.15571483, 4922.82397938, 10812.86793709
9.71342, 6.1582341, 5.3634641, 14.295667, 8.5691348, 5.7430138, 13.161815, 4.0869556, 19.722142, 22.9587806, 17.77522446, 14.55179393, 22.02949275, 12.27570847, 26.96644189, 2270.79964287, 1758.10614939, 1439.28412602, 2178.88594119, 1214.16180133, 2667.1881092, 9219.90977714, 7138.26960776, 5843.78715544, 8846.72139857, 4929.74459383, 10829.32781091
9.71418, 6.8987377, 5.4669007, 15.08395, 8.5769946, 5.7513557, 13.169871, 4.0932758, 19.73039, 23.63785464, 17.82452986, 14.59605965, 22.08723114, 12.31362772, 27.03450054, 2332.90448902, 1759.1666577, 1440.53737525, 2179.86790542, 1215.27599825, 2668.13163185, 9472.10030886, 7142.59975929, 5848.89547825, 8850.73844963, 4934.28522797, 10833.19551789
9.71493, 6.8293336, 5.4322927, 14.984763, 8.682334, 5.82192, 13.328136, 4.1421382, 19.958016, 23.61406344, 17.97479851, 14.71902026, 22.27052701, 12.4153246, 27.25238211, 2325.5536253, 1770.18910517, 1449.55445791, 2193.23984394, 1222.68254301, 2683.86151226, 9442.28588356, 7187.37741289, 5885.52654582, 8905.06131201, 4964.37407006, 10897.09882197
9.71569, 8.4568556, 5.3589249, 16.396723, 8.640576, 5.7955476, 13.263436, 4.1259488, 19.864318, 24.75925271, 17.97340456, 14.71994683, 22.26829806, 12.41998067, 27.25184011, 2433.00385107, 1766.18264776, 1446.47690842, 2188.22658216, 1220.46740043, 2677.94156387, 9878.59227344, 7171.13466545, 5873.05096328, 8884.73653567, 4955.39693724, 10873.09945275
9.71645, 9.4705144, 5.3454476, 17.234885, 8.6805578, 5.8206009, 13.325164, 4.141164, 19.955277, 25.44375258, 18.05721568, 14.78634652, 22.37243475, 12.47205978, 27.37826035, 2494.77467487, 1770.52045432, 1449.80983946, 2193.63018353, 1222.89268386, 2684.45428242, 10129.4314473, 7188.77169499, 5886.60351909, 8906.70680148, 4965.26108485, 10899.57979014
9.71721, 9.8067524, 5.298482, 17.489324, 8.6734135, 5.8209263, 13.308998, 4.143137, 19.924553, 25.69130951, 18.09234061, 14.82162359, 22.41157661, 12.50444373, 27.42167776, 2513.48632724, 1770.04799002, 1450.06031072, 2192.61658763, 1223.36108788, 2682.77535993, 10205.4403636, 7186.87784656, 5887.64055103, 8902.6216625, 4967.17984506, 10892.80003157
9.71796, 8.4776136, 5.2184081, 16.129384, 8.6689415, 5.8126233, 13.30883, 4.1348655, 19.931055, 24.72991754, 18.12995865, 14.84567219, 22.46382547, 12.52115729, 27.49026468, 2414.13181903, 1769.84456126, 1449.23288004, 2192.91616171, 1222.3139917, 2683.59660186, 9802.06691505, 7186.0760386, 5884.30074683, 8903.86796062, 4962.9450403, 10896.17114404
9.71872, 6.5744628, 5.0898056, 14.236775, 8.6551167, 5.808363, 13.284213, 4.1374547, 19.891664, 23.28906271, 18.15861261, 14.87555146, 22.49645643, 12.5548875, 27.52844988, 2268.4061707, 1768.68899378, 1448.91158338, 2191.20456761, 1222.87378549, 2681.33184825, 9210.41043541, 7181.40859243, 5883.01625166, 8896.94873711, 4965.23489512, 10887.01272061
9.71947, 3.5963756, 4.8979383, 11.517235, 8.6931699, 5.8293377, 13.346212, 4.144124, 19.987463, 20.99635884, 18.24143315, 14.93755371, 22.60210467, 12.59465406, 27.65977918, 2040.56875872, 1772.82636945, 1451.73292519, 2196.62604525, 1224.03402436, 2688.16520575, 8285.35000301, 7198.23181783, 5894.49159443, 8918.99159625, 4969.962548, 10914.79495623
9.72023, -0.44397825, 4.6750652, 8.4781009, 8.7372455, 5.8651107, 13.403926, 4.1748616, 20.062319, 18.05765829, 18.33155936, 15.01931918, 22.70534738, 12.67165037, 27.7781108, 1751.01298066, 1777.57258862, 1456.39165546, 2201.68957444, 1228.74316938, 2693.58472758, 7109.68688141, 7217.52759896, 5913.42769094, 8939.58163487, 4989.10018853, 10936.83725542
9.72098, -3.1442766, 4.3552187, 6.7460854, 8.7229702, 5.8489537, 13.389993, 4.1616331, 20.049607, 16.14624504, 18.36021726, 15.03435197, 22.7476112, 12.6817012, 27.83546969, 1562.16944165, 1776.37402941, 1454.59239462, 2200.85989071, 1226.97048352, 2693.1165755, 6342.94157123, 7212.68536996, 5906.14201188, 8936.24297147, 4981.919297, 10934.97326691
9.72174, -3.1813328, 4.1407058, 6.5120461, 8.6825328, 5.8262883, 13.323615, 4.1479615, 19.95163, 15.90217974, 18.36204896, 15.04159567, 22.7462057, 12.69156806, 27.8347366, 1535.05502016, 1772.50892002, 1451.98188638, 2195.71642443, 1225.13111946, 2686.9179475, 6232.8690616, 7197.0163049, 5895.56260772, 8915.38921416, 4974.46785334, 10909.84200962
9.72249, -4.2390336, 4.0884479, 5.9408673, 8.6578525, 5.8045766, 13.297522, 4.1309651, 19.921374, 15.22531656, 18.38004188, 15.04965966, 22.77858614, 12.69600744, 27.88053157, 1466.39955579, 1770.24136998, 1449.48147045, 2193.87941535, 1222.79360135, 2685.26430584, 5954.1235658, 7187.83350457, 5885.42989347, 8907.96036861, 4964.9934557, 10903.16443479
9.72325, -3.9254193, 3.8486427, 5.8750967, 8.7162247, 5.850817, 13.376411, 4.1719566, 20.027124, 15.17789166, 18.48707264, 15.14649675, 22.90201744, 12.79009675, 28.02291001, 1458.47145234, 1776.45672335, 1455.45465853, 2200.69686795, 1229.02385968, 2692.77282982, 5921.95280374, 7213.09481699, 5909.70346523, 8935.67232084, 4990.30768141, 10933.68922913
9.724, -2.5450129, 3.6868488, 6.3108104, 8.6446925, 5.7910706, 13.277288, 4.1253012, 19.896774, 15.76885573, 18.45577931, 15.10556741, 22.8724297, 12.74927371, 27.99941432, 1511.80301379, 1769.40567278, 1448.21176158, 2192.84193739, 1222.30748729, 2684.37987357, 6138.52011503, 7184.48912649, 5880.31439821, 8903.80837911, 4963.05340643, 10899.6474408
9.72475, -3.1898838, 3.6506586, 5.9847344, 8.6485074, 5.8029441, 13.277047, 4.1349329, 19.88791, 15.39355283, 18.50491125, 15.15795521, 22.92805275, 12.79530549, 28.06150754, 1472.43901478, 1770.04968169, 1449.90340283, 2193.13629341, 1223.90894487, 2684.16648018, 5978.7068729, 7187.12835712, 5887.20303696, 8905.03368831, 4969.57276128, 10898.81782672
9.72551, -6.1889122, 3.5973055, 4.8082434, 8.5812363, 5.7482308, 13.188819, 4.091668, 19.771076, 13.83209205, 18.47862189, 15.12382861, 22.90855006, 12.75982864, 28.04851036, 1319.99164046, 1763.40833557, 1443.26160223, 2186.1548103, 1217.6659238, 2676.65939991, 5359.7263227, 7160.1863104, 5860.25468869, 8876.71642996, 4944.24048156, 10868.37325549
9.72626, -7.9635692, 3.3961885, 4.1914261, 8.446317, 5.6623963, 12.982567, 4.0280811, 19.470369, 12.9462761, 18.37797459, 15.04749089, 22.78474878, 12.69150313, 27.90300965, 1232.59708552, 1749.74160408, 1432.65084592, 2169.30449464, 1208.3405021, 2656.60705073, 5004.88427635, 7104.71762815, 5817.1902047, 8808.32681121, 4906.39191872, 10786.98871904
9.72701, -8.3348935, 3.1796985, 3.9286329, 8.4353682, 5.6476665, 12.97706, 4.0176385, 19.47019, 12.56490717, 18.41155976, 15.06513686, 22.83635134, 12.70644288, 27.9720087, 1193.50225352, 1748.85797085, 1430.9914548, 2169.15544344, 1206.94629882, 2656.97588986, 4846.15854056, 7101.15374031, 5810.47202861, 8807.75142824, 4900.74744038, 10788.52290621
9.72777, -7.8181018, 3.0190295, 3.9360634, 8.4607159, 5.6716036, 13.001, 4.0385489, 19.502688, 12.60851629, 18.4857254, 15.13512026, 22.91507698, 12.771609, 28.06597784, 1194.80408558, 1751.73824764, 1434.22930211, 2171.47100898, 1210.25902333, 2659.57898656, 4851.46122685, 7112.87339122, 5823.63915022, 8817.18394881, 4914.21547434, 10799.12973919
9.72852, -7.7288966, 2.9859489, 3.9080913, 8.4221076, 5.6398609, 12.954306, 4.0094879, 19.441789, 12.59507355, 18.48965256, 15.13047471, 22.93112878, 12.75741875, 28.09224648, 1190.72187394, 1747.98770717, 1430.41540184, 2167.87909298, 1206.06977786, 2655.80444857, 4834.90193982, 7097.66851621, 5808.17263247, 8802.62894416, 4897.22179139, 10783.83992202
9.72927, -8.5789741, 3.0725437, 3.7736632, 8.4805021, 5.6854306, 13.029219, 4.0504904, 19.540296, 12.40768601, 18.60030259, 15.22968454, 23.05517475, 12.85473209, 28.23415506, 1170.23179181, 1754.28886633, 1436.38878441, 2174.4504519, 1212.39497504, 2662.90634947, 4751.71849964, 7123.27841221, 5832.44721885, 8829.34176902, 4922.92182806, 10812.71373088
9.73002, -8.3793933, 3.0986996, 3.7912855, 8.4498238, 5.6584534, 12.997799, 4.0207817, 19.503165, 12.46805898, 18.6135594, 15.23191385, 23.08556518, 12.83987661, 28.27861599, 1173.12942944, 1751.36437466, 1433.18269829, 2172.13889937, 1208.11404181, 2660.75711592, 4763.50050894, 7111.42767425, 5819.4486826, 8819.98566648, 4905.55577975, 10804.02345875
9.73077, -7.1369376, 2.9764926, 4.0284993, 8.4289899, 5.6460234, 12.960963, 4.0218608, 19.445302, 12.88484474, 18.63782845, 15.25382924, 23.11139599, 12.87422399, 28.30837171, 1209.44663266, 1749.45521852, 1431.81332665, 2169.37034367, 1208.44970784, 2657.18877816, 4910.98345559, 7103.69966104, 5813.90808723, 8808.77384679, 4906.93542142, 10789.57084635
9.73152, -7.0257242, 2.9477787, 4.0531107, 8.4365965, 5.6493771, 12.976291, 4.0162238, 19.476453, 12.95714554, 18.69384956, 15.29732124, 23.18410806, 12.89805002, 28.40338089, 1213.3097645, 1750.49590527, 1432.44429658, 2170.96463126, 1207.77604813, 2659.69840946, 4926.68652774, 7107.94954899, 5816.48992216, 8815.27744518, 4904.21667983, 10799.79796187
9.73227, -10.143107, 3.1312004, 3.5225928, 8.5126258, 5.7075842, 13.081627, 4.0600755, 19.616222, 12.11043003, 18.82608931, 15.41538965, 23.33776294, 13.00155801, 28.57827605, 1131.28257034, 1758.61853443, 1440.01175725, 2180.07159005, 1214.52631569, 2669.60838905, 4593.62787222, 7140.95605121, 5847.23774399, 8852.28667178, 4931.64314695, 10840.07464212
9.73302, -9.7690119, 2.9102302, 3.5472977, 8.4169787, 5.6357977, 12.947171, 4.0077578, 19.435524, 12.18417526, 18.76832143, 15.35765886, 23.2774156, 12.95084342, 28.51973236, 1135.40584482, 1748.9621908, 1431.13302818, 2169.1508177, 1206.84929454, 2657.6662051, 4610.38631607, 7101.77016311, 5811.20500629, 8807.97231495, 4900.48690384, 10791.6195434
9.73377, -7.3462223, 3.3848805, 4.2125741, 8.2361958, 5.5151397, 12.681767, 3.9217361, 19.0547, 13.3120784, 18.61381621, 15.23176915, 23.09734041, 12.84432462, 28.31216939, 1237.48098379, 1730.32661757, 1415.93401887, 2147.11171798, 1193.99893726, 2631.8783712, 5024.88589811, 7026.12317575, 5749.5080549, 8718.51085768, 4848.32373246, 10686.9428187
9.73452, -4.600903, 3.4186576, 5.0575174, 8.1509625, 5.4526004, 12.562238, 3.8747279, 18.889216, 14.6241762, 18.56552205, 15.18464188, 23.04815823, 12.80039357, 28.26244203, 1356.11312238, 1721.59769756, 1408.08561307, 2137.27661619, 1186.99210558, 2620.80188254, 5506.61950185, 6990.70254484, 5717.65848237, 8678.60424127, 4819.88837749, 10642.00214475
9.73527, -3.1903453, 3.4984997, 5.6830408, 8.2178955, 5.4994396, 12.649953, 3.9106582, 19.011661, 15.54281404, 18.69044196, 15.28968303, 23.18909073, 12.89330314, 28.42819559, 1437.73915027, 1728.90057663, 1414.32406237, 2145.03393836, 1192.6544738, 2629.6608627, 5838.08924106, 7020.38047265, 5743.00984318, 8710.13323586, 4842.89744111, 10678.01122848
9.73602, -3.1201533, 3.5409745, 5.7538188, 8.2541366, 5.5230722, 12.713758, 3.9256699, 19.104116, 15.68049903, 18.78095255, 15.36286272, 23.30873798, 12.95205496, 28.57230404, 1446.87264797, 1732.9580196, 1417.56367702, 2150.74631045, 1195.11337082, 2636.42662873, 5875.19679539, 7036.88014118, 5756.18426691, 8733.35870202, 4852.89859908, 10705.52083635
9.73677, -3.2917579, 3.4655083, 5.6639677, 8.2752366, 5.5416746, 12.737974, 3.9436561, 19.134956, 15.59878393, 18.85474088, 15.42946505, 23.39271003, 13.01607003, 28.67108263, 1435.73776023, 1735.42139936, 1420.15337111, 2153.10355297, 1198.02051926, 2638.9336592, 5830.00216741, 7046.90703264, 5766.71970396, 8742.9603986, 4864.72001878, 10715.73749674
9.73752, -4.6672861, 3.4304092, 5.1317204, 8.2787574, 5.5385028, 12.745907, 3.9382135, 19.155048, 14.88732015, 18.90895869, 15.46611463, 23.46229049, 13.04171373, 28.76250169, 1366.81196476, 1736.04051762, 1419.95136218, 2154.08408254, 1197.36595937, 2640.69900118, 5550.13885302, 7049.44511441, 5765.91910798, 8746.97183476, 4862.07869388, 10722.94251403
9.73827, -9.7024975, 3.7713866, 3.9197817, 8.2921285, 5.5500501, 12.761927, 3.9501916, 19.169041, 13.04598349, 18.97487379, 15.52366763, 23.5398674, 13.09649148, 28.85001725, 1194.73277472, 1737.69218917, 1421.63559542, 2155.74786789, 1199.35822495, 2642.0439049, 4851.40283939, 7056.17607463, 5772.77790493, 8753.75778468, 4870.18521722, 10728.44034521
9.73902, -9.5202527, 3.2010417, 3.7527404, 8.282404, 5.5421772, 12.757741, 3.9374777, 19.168862, 12.79932992, 19.01477443, 15.55439688, 23.59934031, 13.11058366, 28.92751569, 1169.16733945, 1736.92321153, 1420.831632, 2155.70487633, 1197.59911706, 2642.41228007, 4747.6065448, 7053.07762939, 5769.53300656, 8753.61313495, 4863.05870373, 10729.97287184
9.73976, -7.3229179, 3.2244824, 4.2339838, 8.3055281, 5.5591935, 12.785258, 3.9553388, 19.204551, 13.63155111, 19.09212663, 15.61983982, 23.68783823, 13.17536105, 29.03171951, 1242.04911367, 1739.59359195, 1423.21354608, 2158.33533795, 1200.48300996, 2645.24713195, 5043.57263759, 7063.94501178, 5779.22468562, 8764.32415871, 4874.78570236, 10741.52053051
9.74051, -5.7574957, 3.3654126, 4.7603586, 8.312474, 5.5608657, 12.797312, 3.9545947, 19.229585, 14.49339738, 19.15206094, 15.66468147, 23.76346378, 13.20995551, 29.12965364, 1317.18452649, 1740.57176963, 1423.63281086, 2159.66387863, 1200.54315368, 2647.35231113, 5348.69233433, 7067.94127501, 5780.9469738, 8769.7489608, 4875.0466119, 10750.10579612
9.74126, -4.6894935, 3.6956685, 5.3608906, 8.3287449, 5.5745075, 12.818106, 3.9690572, 19.250291, 15.42250663, 19.22322608, 15.72677761, 23.8478056, 13.27028262, 29.22504193, 1398.00230685, 1742.52571521, 1425.58352515, 2161.72947946, 1202.90988739, 2649.15924513, 5676.88860459, 7075.89989474, 5788.8880649, 8778.16680846, 4884.67393696, 10757.48005331
9.74201, -3.4218946, 3.9666499, 6.0900956, 8.3193594, 5.5647363, 12.81472, 3.9543677, 19.253796, 16.48318722, 19.26522474, 15.75619805, 23.91022689, 13.28212801, 29.30807671, 1490.26711808, 1741.79487058, 1424.53904916, 2161.75575949, 1200.85505089, 2649.78261905, 6051.5704211, 7072.95637845, 5784.66656683, 8778.30360281, 4876.34654073, 10760.04826602
9.74275, -1.2070237, 4.1496287, 7.328832, 8.3021478, 5.5591079, 12.778345, 3.9556174, 19.200811, 18.13133224, 19.29778943, 15.79119093, 23.94140523, 13.32046765, 29.34756811, 1635.05090366, 1740.23991305, 1424.02117285, 2158.99282721, 1201.21579476, 2646.51086424, 6639.52055086, 7066.6660226, 5782.58317269, 8767.11374143, 4877.82792419, 10746.79891118
9.7435, 0.77864021, 4.2344095, 8.5987229, 8.2343536, 5.5042216, 12.68864, 3.9115206, 19.075858, 19.69405334, 19.27227079, 15.75672981, 23.92355254, 13.28284008, 29.33324931, 1771.30584577, 1733.37023754, 1417.17843199, 2151.71187642, 1194.67393899, 2638.26623612, 7192.84144788, 7038.79418617, 5754.81630631, 8737.57764963, 4851.27977509, 10713.35635177
9.74425, 2.2337898, 4.2822026, 9.6630471, 8.208011, 5.4913596, 12.638899, 3.9078447, 19.005097, 20.93571099, 19.2952154, 15.7823114, 23.94337061, 13.31371679, 29.36065307, 1878.00320724, 1730.8452729, 1415.72605067, 2147.80032164, 1194.28486766, 2633.74865411, 7626.13961163, 7028.56504525, 5748.93827264, 8721.72371568, 4849.71649767, 10695.04826231
9.74499, 1.5382057, 4.3823936, 9.2820407, 8.2457419, 5.5153148, 12.704639, 3.9195588, 19.102143, 20.57573885, 19.39315968, 15.86057245, 24.07214937, 13.37064312, 29.51717234, 1840.86906514, 1735.06613737, 1419.0128179, 2153.68572795, 1196.24395865, 2640.84074154, 7475.37172249, 7045.72888181, 5762.30460582, 8745.65263475, 4857.68837719, 10723.88393974
9.74574, -0.41011102, 4.4475652, 8.1139106, 8.2964278, 5.5545599, 12.772394, 3.9519434, 19.196317, 19.29189766, 19.50767041, 15.96190301, 24.20449321, 13.46372394, 29.67350152, 1721.38895869, 1740.64205799, 1424.25820846, 2159.73296612, 1201.34919534, 2647.72490426, 6990.21283439, 7068.39578147, 5783.6248792, 8770.23930147, 4878.43640537, 10751.87598613
9.74648, 0.2019263, 4.3985926, 8.4434128, 8.1539636, 5.4490982, 12.567836, 3.8729355, 18.911424, 19.73492418, 19.39370723, 15.85399687, 24.07724009, 13.36585, 29.53510824, 1756.24392393, 1725.87845655, 1410.87370923, 2142.67388231, 1189.44935625, 2628.3787016, 7131.77600264, 7008.46755524, 5729.29256874, 8700.99532712, 4830.12994932, 10673.35117552
9.74723, -0.24262143, 4.4125016, 8.1682711, 8.1729811, 5.4647454, 12.593086, 3.8876695, 18.94024, 19.46621736, 19.47182887, 15.92214092, 24.17033008, 13.42954088, 29.64211827, 1727.64166596, 1728.13969176, 1413.10217365, 2145.13526464, 1191.88201514, 2630.76064728, 7015.65175369, 7017.6741497, 5738.3616858, 8711.02050722, 4840.025171, 10683.06056302
9.74797, -0.56694764, 4.5039553, 8.0218512, 8.082565, 5.4014482, 12.468329, 3.8373485, 18.770756, 19.34569291, 19.41876436, 15.87457462, 24.1185456, 13.38020015, 29.59292346, 1712.33153126, 1718.79925185, 1405.09491086, 2134.78764038, 1184.31212164, 2619.33734684, 6953.50358245, 6979.76795791, 5705.86496713, 8669.03005298, 4809.30148759, 10636.70865855
9.74872, 0.90526395, 4.4723919, 8.931222, 8.0281759, 5.3653164, 12.379798, 3.8146479, 18.63988, 20.47183191, 19.40929247, 15.86715023, 24.10227536, 13.3791491, 29.57486839, 1807.04432615, 1713.25419234, 1400.59003629, 2127.50281152, 1180.97469613, 2610.56745516, 7338.14232042, 6957.27432499, 5687.59098497, 8639.47729013, 4795.7652569, 10601.1320507
9.74946, 2.1329971, 4.5677686, 9.897966, 8.0469534, 5.3740287, 12.41292, 3.8176535, 18.694546, 21.61319327, 19.48775008, 15.92560534, 24.2037655, 13.42283379, 29.70321232, 1902.60368301, 1715.50148149, 1401.9268225, 2130.65106993, 1181.60850521, 2614.76591852, 7726.22114446, 6966.42392633, 5693.03883713, 8652.29132846, 4798.3553795, 10618.21750264
9.75021, 2.876675, 4.6901897, 10.56627, 8.0430831, 5.3763652, 12.403431, 3.8227829, 18.675417, 22.39189277, 19.53625123, 15.97255287, 24.26056279, 13.46851676, 29.76905906, 1966.07034614, 1715.33709185, 1402.43448264, 2130.14476104, 1182.57316074, 2613.8060255, 7983.97837592, 6965.78038299, 5695.12001696, 8650.26510528, 4802.28927812, 10614.35610756
9.75095, 2.5242702, 4.6647251, 10.3019, 8.1790882, 5.4666137, 12.607523, 3.8855742, 18.971613, 22.15883474, 19.74425263, 16.14163216, 24.51337664, 13.60867545, 30.07048149, 1941.59610568, 1730.02617124, 1414.3582238, 2147.90521208, 1192.41609849, 2634.82852043, 7884.61823241, 7025.45490922, 5743.56046858, 8722.4178845, 4842.27676562, 10699.76239174
9.75169, 3.944809, 4.6476882, 11.405666, 8.1550431, 5.4544452, 12.574038, 3.8745814, 18.916543, 23.36743946, 19.75895316, 16.15943205, 24.53511995, 13.61956372, 30.09342976, 2043.2551222, 1727.72812018, 1412.9850371, 2145.35741512, 1190.89827481, 2631.37750354, 8297.47310551, 7016.14666473, 5738.00364743, 8712.10122528, 4836.1295167, 10685.78457425
9.75244, 3.9396276, 4.6382955, 11.396247, 8.1782767, 5.4636248, 12.609994, 3.8831275, 18.972107, 23.41055212, 19.83177697, 16.20955765, 24.62567647, 13.66537503, 30.2056727, 2042.70710236, 1730.43811446, 1414.37836976, 2148.73378376, 1192.38360912, 2635.62097331, 8295.27630256, 7027.17598005, 5743.68168594, 8725.84249418, 4842.17805131, 10703.05389215
9.75318, 2.7395194, 4.6129337, 10.439324, 8.2183781, 5.4980573, 12.66272, 3.9097484, 19.04706, 22.45629651, 19.92484743, 16.29695913, 24.73235363, 13.74283559, 30.3330388, 1955.34520383, 1734.92342518, 1419.03099932, 2153.52914624, 1196.6348791, 2641.19962532, 7940.5334378, 7045.41450925, 5762.59530915, 8745.34591719, 4859.45870411, 10725.74494756
9.75392, 1.7300175, 4.6002282, 9.6858636, 8.1931491, 5.4784025, 12.632891, 3.8913888, 19.007774, 21.6793721, 19.93898076, 16.30438769, 24.75876055, 13.7413638, 30.36988553, 1883.7294352, 1732.50612569, 1416.6948597, 2151.29874651, 1193.99267374, 2638.85167197, 7649.73242597, 7035.62201675, 5753.1280254, 8736.3182162, 4848.74542066, 10716.246625
9.75466, 0.97676597, 4.7053601, 9.2421823, 8.0948232, 5.4125274, 12.487007, 3.8456508, 18.796481, 21.224857, 19.86374775, 16.24267526, 24.67099613, 13.69122887, 30.26884034, 1840.34281692, 1722.32517223, 1408.35298648, 2139.14706314, 1187.12482814, 2624.51911463, 7473.56702412, 6994.30154731, 5719.27161681, 8687.00048916, 4820.87189815, 10658.07920615
9.75541, -0.05381263, 4.619966, 8.4695298, 8.0969507, 5.4121222, 12.495076, 3.841981, 18.811482, 20.36502354, 19.91205181, 16.27942507, 24.73572917, 13.71617042, 30.35056441, 1761.99263292, 1722.8012791, 1408.50448758, 2140.14840122, 1186.73033654, 2625.94692332, 7155.41447643, 6996.259225, 5719.90666261, 8691.09698059, 4819.28656852, 10663.91441052
9.75615, 0.5515217, 4.4523594, 8.6600339, 8.0285707, 5.3612116, 12.387305, 3.8061967, 18.661602, 20.63973093, 19.87299637, 16.23961427, 24.68497267, 13.68326851, 30.29833036, 1781.9535752, 1715.75671514, 1402.06472709, 2131.20391211, 1181.35984103, 2615.83924229, 7236.5001737, 6967.67521891, 5693.7743959, 8654.80318616, 4797.49350029, 10622.90364616
9.75689, 0.88053979, 4.2610525, 8.7097424, 8.0902761, 5.4072797, 12.483236, 3.8412785, 18.797063, 20.74628713, 19.99490756, 16.34658911, 24.8371248, 13.77766519, 30.47773773, 1787.31628929, 1722.58408259, 1408.27728909, 2139.74661875, 1186.96156413, 2625.69185358, 7258.30294128, 6995.42503371, 5719.02312466, 8689.52477495, 4820.25854276, 10662.95149766
9.75763, 1.1393021, 4.2147534, 8.846125, 8.1030985, 5.4146205, 12.502932, 3.8428293, 18.823205, 20.95618989, 20.05678635, 16.39531635, 24.91390039, 13.81215158, 30.56909455, 1801.51333416, 1724.19548738, 1409.43469056, 2141.74065001, 1187.37114783, 2627.89332074, 7315.98226919, 7001.99292176, 5723.74292776, 8697.65231459, 4821.93836691, 10671.9281924
9.75837, -0.31475325, 4.3499236, 8.0574478, 8.1360311, 5.4368017, 12.551613, 3.8615509, 18.894307, 20.04643768, 20.14395571, 16.46683767, 25.02005315, 13.87775895, 30.69756599, 1719.57807827, 1727.94314891, 1412.52094447, 2146.21348757, 1190.43046196, 2633.22902473, 6983.26544215, 7017.23628039, 5736.29591028, 8715.84644431, 4834.378858, 10693.63321271
9.75911, -2.1496687, 4.5301111, 7.1846562, 8.1158402, 5.4240359, 12.52271, 3.8518344, 18.855789, 18.97355774, 20.16566375, 16.4856872, 25.04926224, 13.89247364, 30.73747104, 1624.00876044, 1726.04500639, 1411.06379774, 2144.04814725, 1189.10218135, 2630.92051192, 6595.17776761, 7009.55187519, 5730.3980214, 8707.08275588, 4829.00121039, 10684.29487034
9.75985, -2.1433428, 4.4715937, 7.1682278, 8.1673016, 5.4628861, 12.591106, 3.8831455, 18.948932, 18.99606694, 20.27669128, 16.58322011, 25.17617405, 13.98136662, 30.88518171, 1622.38346538, 1731.75682958, 1416.3111859, 2150.2034404, 1194.09655173, 2637.78856357, 6588.59995349, 7032.77197424, 5751.7276357, 8732.10963357, 4849.30021357, 10712.22308295
9.76059, -1.3374039, 4.3479731, 7.5258238, 8.2808658, 5.5368777, 12.764343, 3.9294396, 19.200218, 19.50974389, 20.46503155, 16.73427921, 25.40819292, 14.09742699, 31.16216517, 1662.59662096, 1744.00507235, 1426.07489946, 2165.25526566, 1201.36556426, 2655.60177546, 6751.93123504, 7082.53714318, 5791.39854838, 8793.26619322, 4878.83686023, 10784.60063584
9.76133, 1.1669022, 4.3902373, 9.0930331, 8.2223647, 5.4980533, 12.679564, 3.9063091, 19.077826, 21.49564433, 20.44063812, 16.71477576, 25.3833093, 14.08897454, 31.13583545, 1827.79099113, 1738.08301024, 1421.27009885, 2158.36210077, 1197.99622378, 2647.50377589, 7422.82360392, 7058.51142533, 5771.90569846, 8765.30261125, 4865.17041085, 10751.75094666
9.76207, 2.2278839, 4.5497605, 10.004669, 8.2457234, 5.5101621, 12.712845, 3.9162187, 19.12945, 22.60079982, 20.51808514, 16.77276391, 25.47673808, 14.1402118, 31.25170298, 1917.50189872, 1740.79977346, 1423.03842768, 2161.50286863, 1199.68687819, 2651.46367747, 7787.17441101, 7069.56872356, 5779.1068876, 8778.08769795, 4872.0530422, 10767.86944239
9.76281, 1.7639196, 4.7559529, 9.8767951, 8.3219116, 5.5684435, 12.818292, 3.9630885, 19.272384, 22.50928538, 20.66166112, 16.90131881, 25.64299605, 14.25839266, 31.44281391, 1905.48166424, 1749.07447131, 1430.74969079, 2170.76010954, 1207.0176961, 2661.73289686, 7738.38558086, 7103.19753932, 5810.44309415, 8815.71260768, 4901.84109908, 10809.61095331
9.76355, 2.2345734, 4.7465907, 10.247909, 8.3609659, 5.590226, 12.885284, 3.9748982, 19.374646, 22.98304011, 20.75955649, 16.9747946, 25.77133062, 14.31373097, 31.60142983, 1941.22873679, 1753.42545754, 1433.7511012, 2176.73760006, 1208.98826901, 2669.16836931, 7883.58576037, 7120.89189025, 5822.65219504, 8840.01829493, 4909.86070903, 10839.84455284
9.76429, 3.5678881, 4.7401242, 11.272024, 8.3325648, 5.57408, 12.838291, 3.9633352, 19.305007, 24.16194687, 20.77400933, 16.99094646, 25.78603574, 14.32720169, 31.62029769, 2036.20913497, 1750.69615914, 1431.88463156, 2173.07660757, 1207.4018343, 2664.74963134, 8269.34212442, 7109.83230908, 5815.09222097, 8825.18088242, 4903.43485745, 10821.93670534
9.76503, 3.7706542, 4.7140248, 11.393078, 8.3025144, 5.5495344, 12.799008, 3.9443078, 19.255135, 24.34992631, 20.78652705, 16.99438254, 25.808649, 14.32723932, 31.65558909, 2047.40768846, 1747.78743661, 1428.93366586, 2170.06103891, 1204.67304704, 2661.68758194, 8314.84970408, 7098.04399583, 5803.12789471, 8812.96455461, 4892.36969519, 10809.53848509
9.76577, 2.7374665, 4.7114934, 10.581186, 8.3114346, 5.5619823, 12.801412, 3.9545888, 19.253028, 23.52315109, 20.84809224, 17.05466233, 25.87362393, 14.38066568, 31.7305679, 1973.39194934, 1748.97730383, 1430.7408562, 2170.57659295, 1206.41532069, 2661.92428896, 8014.28756616, 7102.90070061, 5810.48719594, 8815.08866298, 4899.4622216, 10810.53702391
9.7665, 1.7683532, 4.6485985, 9.8309674, 8.3071369, 5.5537329, 12.803703, 3.9451498, 19.263438, 22.72837909, 20.89276985, 17.08294847, 25.93809832, 14.39799723, 31.81538889, 1902.41763734, 1748.7729197, 1429.88210237, 2171.07852417, 1205.1455038, 2663.02127098, 7726.07481979, 7102.09480568, 5807.01938918, 8817.15706797, 4894.32191349, 10815.02882565
9.76724, 0.77233253, 4.6308088, 9.1635927, 8.3757094, 5.6056434, 12.899725, 3.9872774, 19.394735, 21.99706004, 21.03015879, 17.20459623, 26.09888642, 14.51008568, 32.00174619, 1836.97414349, 1756.22823487, 1436.75556527, 2179.51760111, 1211.73703079, 2672.46532878, 7460.32224214, 7132.39683271, 5834.95393122, 8851.46026375, 4921.10830981, 10853.42034032
9.76798, -1.5243655, 4.8644874, 7.9268184, 8.3557486, 5.5890549, 12.873782, 3.9721553, 19.360371, 20.50915817, 21.0567365, 17.22136486, 26.13674227, 14.51815705, 32.05200618, 1708.76384303, 1754.38648841, 1434.83439671, 2177.6379018, 1209.61092712, 2670.48061132, 6939.65831415, 7124.94171164, 5827.17178338, 8843.85693913, 4912.49072334, 10845.3974215
9.76872, -1.9588693, 4.6565308, 7.5662725, 8.4878014, 5.6816223, 13.063637, 4.0420264, 19.628355, 20.08682348, 21.2749172, 17.40629957, 26.39382459, 14.6814803, 32.3528263, 1669.69072819, 1768.44945273, 1446.87571097, 2193.95188226, 1220.37870046, 2689.28604562, 6780.9973815, 7182.07923527, 5876.09444181, 8910.14229018, 4956.23808203, 10921.8080484
9.76946, -0.18602176, 4.5424072, 8.4684266, 8.5297964, 5.7082132, 13.133675, 4.0568293, 19.730569, 21.30339643, 21.38044882, 17.49031286, 26.53020574, 14.74486676, 32.51751058, 1766.68402889, 1773.07396, 1450.46619648, 2200.14169659, 1222.78720651, 2696.66702166, 7174.9342276, 7200.88529448, 5890.69657555, 8935.31141181, 4966.03673185, 10951.82171667
9.77019, 1.7738623, 4.5059623, 9.7143428, 8.5284378, 5.7118168, 13.125485, 4.0640941, 19.714765, 22.87294648, 21.43138038, 17.53890744, 26.58722932, 14.79439735, 32.58451069, 1892.45637866, 1773.18442737, 1451.12993146, 2199.76782407, 1224.05531181, 2695.96945676, 7685.75258441, 7201.35848254, 5893.41225868, 8933.82348443, 4971.20376582, 10949.02606658
9.77093, 2.416307, 4.5293404, 10.198485, 8.510185, 5.6969838, 13.101829, 4.0526817, 19.682784, 23.49476819, 21.46213065, 17.56005314, 26.62988538, 14.81066577, 32.63973296, 1939.32012639, 1771.54086337, 1449.45309564, 2198.10096707, 1222.51141102, 2694.1696356, 7876.10556679, 7194.70842687, 5886.62255396, 8927.08482085, 4964.95075709, 10941.75436847
9.77167, 2.0799302, 4.615737, 10.061675, 8.5201585, 5.7016316, 13.115008, 4.0569718, 19.704846, 23.39547605, 21.52883757, 17.61149892, 26.71043888, 14.85585796, 32.74034614, 1926.54582217, 1772.83385813, 1450.2530143, 2199.52286158, 1223.33441881, 2696.06726255, 7824.25272282, 7199.98454332, 5889.89162126, 8932.89043042, 4968.31040674, 10949.49903461
9.7724, 0.68684603, 4.8127795, 9.2746675, 8.4649565, 5.6613741, 13.036674, 4.0256091, 19.597729, 22.51800829, 21.51261305, 17.59307391, 26.69710706, 14.83530915, 32.73283899, 1849.92905778, 1767.33250444, 1445.32936538, 2193.25588031, 1218.76984481, 2689.11127477, 7513.11582488, 7177.66649004, 5869.91532544, 8907.46885299, 4949.78927404, 10921.28608305
9.77314, -0.95460391, 4.8575724, 8.3200762, 8.4948133, 5.6877267, 13.07985, 4.0478716, 19.655824, 21.38202879, 21.60539334, 17.67887472, 26.80937194, 14.91415397, 32.86479181, 1752.39543788, 1770.7016058, 1448.89803014, 2197.20128191, 1222.31129794, 2693.482073, 7117.02724531, 7191.37433216, 5884.42912671, 8923.52322354, 4964.18937278, 10939.07509908
9.77388, -0.53856217, 4.699424, 8.432321, 8.4895103, 5.6801966, 13.072311, 4.0439531, 19.649279, 21.58086896, 21.65392768, 17.7123851, 26.87024016, 14.94508596, 32.94341914, 1764.43070856, 1770.4039183, 1448.14725737, 2196.88451692, 1221.89559012, 2693.42168248, 7165.93109159, 7190.19025303, 5881.40038961, 8922.2676686, 4962.51825442, 10938.8677513
9.77461, 1.960905, 4.7011061, 10.05483, 8.3425353, 5.5774924, 12.862165, 3.9653176, 19.350615, 23.62563119, 21.52013941, 17.59606459, 26.7210237, 14.83662236, 32.77505582, 1926.9931054, 1755.26147599, 1435.1995458, 2179.46466811, 1210.12931994, 2673.25372598, 7826.17701317, 7128.71622477, 5828.83543442, 8851.55024102, 4914.74839225, 10856.99621966
9.77535, 2.8057683, 4.7684045, 10.745654, 8.3995541, 5.6155192, 12.943322, 3.9947318, 19.469236, 24.48690935, 21.64938995, 17.70159929, 26.87450198, 14.93005338, 32.96036421, 1992.37845687, 1761.50356595, 1440.29140527, 2186.64503641, 1214.78445061, 2681.82148436, 8091.7573334, 7154.09231034, 5849.53551403, 8880.74298734, 4933.67158877, 10891.83060987
9.77608, 3.4283792, 4.9890963, 11.444862, 8.3659086, 5.5936017, 12.895771, 3.9729827, 19.399829, 25.33581446, 21.66138131, 17.7123163, 26.89386657, 14.92752911, 32.98591539, 2056.47047561, 1758.2221879, 1437.68243884, 2182.93525459, 1211.64539366, 2677.41781966, 8352.08641944, 7140.78992727, 5838.95957433, 8865.70661267, 4920.93961843, 10873.98300922
9.77682, 4.7596958, 5.1053269, 12.665665, 8.3340016, 5.575106, 12.844128, 3.965374, 19.322939, 26.72247668, 21.67651687, 17.72920545, 26.91008198, 14.95218926, 33.00648673, 2163.68407777, 1755.11929398, 1435.51063799, 2178.87423369, 1210.65925961, 2672.49217402, 8787.55100146, 7128.21269426, 5830.15934447, 8849.24405142, 4916.95164673, 10854.01585267
9.77755, 5.9951347, 5.1715905, 13.811987, 8.3276322, 5.5656305, 12.843401, 3.9550069, 19.328676, 27.97785523, 21.72436576, 17.76002298, 26.97903176, 14.97131544, 33.0969056, 2259.7986991, 1754.69824507, 1434.494406, 2179.12275152, 1209.24777398, 2673.26939841, 9177.94082148, 7126.52709251, 5826.05201617, 8850.28372843, 4911.23590453, 10857.20969228
9.77829, 6.973278, 5.1350215, 14.66048, 8.393803, 5.6152894, 12.933691, 3.9909543, 19.45455, 28.90050427, 21.86808291, 17.88617178, 27.14517002, 15.07890146, 33.29215596, 2328.51187318, 1761.91011155, 1441.08777417, 2187.0846995, 1214.90617438, 2682.34698348, 9457.04523086, 7155.84223966, 5852.85066352, 8882.65126112, 4934.23408086, 10894.11526727
9.77902, 7.7171534, 5.1514208, 15.350178, 8.3532528, 5.5835408, 12.879191, 3.9659795, 19.381293, 29.64991788, 21.87230732, 17.88222825, 27.15883139, 15.07099825, 33.31640712, 2382.99388786, 1757.89946087, 1437.21277029, 2182.78274707, 1211.27137214, 2677.67333653, 9678.3523486, 7139.57784888, 5837.13271849, 8865.20969871, 4919.488543, 10875.17100124
9.77975, 7.380756, 5.1031615, 14.96872, 8.325309, 5.5685484, 12.83056, 3.9561164, 19.308849, 29.35624808, 21.89315731, 17.90520164, 27.17884662, 15.09185929, 33.34159792, 2353.53374206, 1755.20673843, 1435.48644566, 2178.96825272, 1209.93663686, 2673.04512189, 9558.73499598, 7128.6660463, 5830.14140786, 8849.74781543, 4914.08449641, 10856.41114712
9.78049, 6.1686935, 4.9065826, 13.660389, 8.41391, 5.6249721, 12.972053, 3.9978343, 19.513679, 28.11920076, 22.06837576, 18.04395043, 27.40159204, 15.21191303, 33.60787222, 2248.65263401, 1764.77673445, 1442.94914415, 2191.26648225, 1216.47512709, 2687.57391251, 9132.79853918, 7167.55898115, 5860.47112682, 8899.72734135, 4940.65739439, 10915.45698563
9.78122, 4.3474882, 4.7748772, 11.960999, 8.4372845, 5.6458927, 12.999666, 4.0167794, 19.548331, 26.38206628, 22.15778923, 18.1255582, 27.50370348, 15.28847159, 33.72717159, 2104.43965773, 1767.47832686, 1445.8360877, 2193.9102007, 1219.52790135, 2690.34262418, 8547.11361064, 7178.55606289, 5872.2165107, 8910.49532737, 4953.07313084, 10926.73956031
9.78196, 1.4896883, 4.519957, 9.5245958, 8.4187119, 5.6287035, 12.978402, 4.0002507, 19.523203, 23.60609176, 22.19338962, 18.14700671, 27.55569853, 15.29834387, 33.79685969, 1878.18689282, 1765.78715007, 1443.84214451, 2192.43203555, 1217.19212304, 2689.00161636, 7628.22193381, 7171.71242124, 5864.1386317, 8904.52287042, 4943.60368831, 10921.33119895
9.78269, -2.261813, 4.3240968, 7.0993764, 8.4591369, 5.6604925, 13.032419, 4.0256357, 19.595344, 20.43511243, 22.3064242, 18.24710789, 27.68722611, 15.38807044, 33.95028124, 1621.76370558, 1770.27404653, 1448.12011209, 2197.30322314, 1221.22225761, 2694.34944818, 6586.78649908, 7189.96062695, 5881.53377125, 8924.33783958, 4959.98908539, 10943.08900117
9.78342, -6.8695768, 4.3140562, 5.1866463, 8.3840977, 5.6042057, 12.926167, 3.9769779, 19.453414, 17.51389167, 22.26729732, 18.20523865, 27.64866866, 15.33613531, 33.91854839, 1386.38150769, 1762.65617133, 1441.10781842, 2188.63994784, 1213.99257191, 2684.9571267, 5630.80208783, 7159.0453238, 5853.07353546, 8889.1826091, 4930.64273475, 10904.97969776
9.78415, -6.6155131, 3.6855104, 4.9168681, 8.385653, 5.6071766, 12.924832, 3.9808618, 19.448697, 17.09867268, 22.32988896, 18.25955701, 27.72238389, 15.38532484, 34.00661267, 1350.03709672, 1763.07126371, 1441.69549239, 2188.8392946, 1214.7585758, 2685.01476632, 5483.2078085, 7160.75591079, 5855.4805646, 8890.02290446, 4933.77087521, 10905.25139524
9.78489, -5.306501, 3.7454664, 5.2915157, 8.3869492, 5.6059556, 12.934078, 3.9866008, 19.464734, 17.78728468, 22.39348146, 18.308149, 27.8091266, 15.43906466, 34.11488, 1400.72963699, 1763.46270528, 1441.74714483, 2189.93896519, 1215.8098231, 2686.51029837, 5689.11665989, 7162.37080362, 5855.71082701, 8894.52034283, 4938.05780733, 10911.36368637
9.78562, -4.3318384, 3.8642305, 5.7023011, 8.3951159, 5.609485, 12.943972, 3.9892518, 19.481214, 18.51554454, 22.46594878, 18.36423797, 27.89620968, 15.4866378, 34.22310619, 1454.29116041, 1764.57304013, 1442.40688596, 2191.08927923, 1216.38768987, 2688.03116758, 5906.67920882, 7166.90520598, 5858.41060986, 8899.22310101, 4940.42188607, 10917.57843438
9.78635, -2.6558778, 3.8695457, 6.4878446, 8.5245873, 5.703379, 13.133159, 4.0535486, 19.745401, 19.80432378, 22.70107795, 18.56846121, 28.17697715, 15.6540779, 34.54958043, 1551.45272667, 1778.38181551, 1454.63637574, 2207.35878173, 1226.32623626, 2706.58273133, 6301.32772548, 7223.01520886, 5908.10172128, 8965.33349186, 4980.80500951, 10992.96453775
9.78708, -1.2364795, 4.1686687, 7.4466199, 8.4663842, 5.6577646, 13.049556, 4.0232718, 19.633411, 21.27621765, 22.68630766, 18.5454454, 28.16519088, 15.63883933, 34.54718855, 1662.37873446, 1772.55356348, 1449.01479017, 2200.63618143, 1221.91238842, 2699.2820109, 6751.88436276, 7199.36825425, 5885.28961563, 8938.06009037, 4962.89502328, 10963.35006116
9.78781, -1.2314543, 4.3878274, 7.6757901, 8.5574233, 5.726827, 13.179548, 4.0685779, 19.811126, 21.66148036, 22.87168157, 18.71042361, 28.38421229, 15.77058873, 34.8001542, 1688.00604651, 1782.31294136, 1458.04015507, 2211.88585316, 1228.94874597, 2711.85854925, 6855.99544629, 7239.03177662, 5921.967332, 8983.78259267, 4991.49101004, 11014.46875919
9.78855, 0.25801401, 4.4490666, 8.6070621, 8.4766617, 5.6669531, 13.068891, 4.0280849, 19.65894, 23.00325817, 22.82833888, 18.66537393, 28.34531276, 15.73661041, 34.76497601, 1787.73384024, 1774.13971675, 1450.60844692, 2202.89988737, 1222.99505388, 2701.81396074, 7261.07473012, 7205.86072434, 5891.80341061, 8947.31662234, 4967.32694815, 10973.71019901
9.78928, 1.2840645, 4.4574647, 9.3002073, 8.5228975, 5.7030997, 13.130326, 4.0545296, 19.742658, 23.97914692, 22.95519819, 18.7777216, 28.49214649, 15.8327973, 34.93737128, 1858.59093503, 1779.22606764, 1455.43556138, 2208.3873693, 1227.17849967, 2707.94794285, 7548.89462864, 7226.54450316, 5911.42972052, 8969.63567178, 4984.33571905, 10998.66210212
9.79001, 1.567664, 4.4172115, 9.4634162, 8.5509646, 5.7178779, 13.178054, 4.0658287, 19.81989, 24.25737873, 23.05830889, 18.8554689, 28.62500294, 15.89990162, 35.10512456, 1875.09638064, 1782.4082326, 1457.52852749, 2212.71391291, 1229.0630537, 2713.62758326, 7615.95989337, 7239.49432852, 5919.95106141, 8987.23958418, 4992.00735495, 11021.76882908
9.79074, 1.1099821, 4.4584789, 9.1747621, 8.5039025, 5.6868024, 13.102313, 4.0480655, 19.707575, 23.95282956, 23.06049123, 18.85790689, 28.624203, 15.9104764, 35.10556865, 1846.54193077, 1777.75088742, 1453.77045023, 2206.6616786, 1226.55078146, 2706.31510803, 7500.00808776, 7220.60290723, 5904.70757948, 8962.6886672, 4981.82068205, 10992.10630421
9.79147, 0.12376938, 4.3268332, 8.4364306, 8.5180883, 5.6923739, 13.12975, 4.0462475, 19.750706, 23.03485183, 23.14606257, 18.92137806, 28.73652719, 15.9526294, 35.24498793, 1770.93775862, 1779.48772876, 1454.69061833, 2209.28710169, 1226.45085595, 2709.66274812, 7192.95529926, 7227.68241077, 5908.4654675, 8973.38333228, 4981.43209193, 11005.74140926
9.7922, -1.2186611, 4.2790215, 7.637311, 8.5493484, 5.7181171, 13.169482, 4.0707386, 19.801024, 21.98012338, 23.25553826, 19.01894447, 28.86318377, 16.04709766, 35.39188654, 1685.21899248, 1783.00522092, 1458.18501027, 2212.94415078, 1230.33311864, 2713.50066353, 6844.81816375, 7241.99440946, 5922.67906364, 8988.26822285, 4997.21787823, 11021.36797177
9.79293, -3.3682339, 4.3408203, 6.6240606, 8.5457092, 5.7141763, 13.171466, 4.0633568, 19.810834, 20.52972596, 23.31820194, 19.06767854, 28.94929964, 16.07916469, 35.5035993, 1569.6775674, 1782.88100659, 1457.89122194, 2213.42780295, 1229.39313249, 2714.56148389, 6375.54814517, 7241.51502876, 5921.50634558, 8990.26387117, 4993.41729047, 11025.71495763
9.79366, -4.0729879, 4.5258467, 6.4186906, 8.4885222, 5.6781171, 13.083828, 4.0374032, 19.684045, 20.26808456, 23.308028, 19.06301805, 28.93722624, 16.07461382, 35.493323, 1545.37448762, 1777.16013116, 1453.49214699, 2206.3679001, 1225.63619745, 2706.24861798, 6276.85830184, 7218.30366189, 5903.65916005, 8961.61984142, 4978.17506544, 10991.98882905
9.79439, -1.1866635, 4.5305595, 7.8129214, 8.3968657, 5.6114739, 12.951567, 3.9816632, 19.500468, 22.42704996, 23.25005725, 19.00657644, 28.87530507, 16.01023415, 35.43136959, 1705.21630557, 1767.79276743, 1445.14432847, 2195.50235587, 1217.32070768, 2693.98557737, 6926.11299628, 7180.28112987, 5869.77316733, 8917.51817684, 4944.41716666, 10942.21798036
9.79512, 1.521443, 4.5260615, 9.4885952, 8.392221, 5.6085383, 12.943312, 3.9799891, 19.487963, 24.78847791, 23.3124199, 19.05784305, 28.95153607, 16.05424337, 35.52483947, 1879.47242615, 1767.5571104, 1444.97337168, 2195.11718078, 1217.23922886, 2693.50770427, 7633.91929906, 7179.34892235, 5869.09919785, 8915.98470767, 4944.10341512, 10940.31503717
9.79585, 4.0393397, 4.5336434, 11.36774, 8.3239227, 5.5607216, 12.847558, 3.9529727, 19.350925, 27.21304101, 23.28648987, 19.0329272, 28.93012457, 16.047298, 35.50511102, 2057.47388937, 1760.60238449, 1439.00678845, 2187.29600611, 1213.27479075, 2684.40557024, 8356.9431842, 7151.12554927, 5844.88485366, 8884.24807943, 4928.01806407, 10903.38251668
9.79658, 5.1733153, 4.5296164, 12.292983, 8.3006376, 5.541698, 12.817572, 3.9369938, 19.311811, 28.3836003, 23.32354543, 19.05725167, 28.98289242, 16.06279835, 35.57544516, 2139.87395283, 1758.39029675, 1436.74925067, 2185.05531027, 1210.99379348, 2682.07583415, 8691.66184615, 7142.16546853, 5835.73561797, 8875.17783319, 4918.77034944, 10893.95763958
9.79731, 4.7605241, 4.5143697, 11.928818, 8.3041891, 5.5486387, 12.815983, 3.9441449, 19.304232, 28.04427361, 23.39882797, 19.12664127, 29.06842161, 16.12582417, 35.67563841, 2108.2424876, 1759.01875617, 1437.8549554, 2185.23333307, 1212.26700825, 2681.93420569, 8563.21214603, 7144.74301059, 5840.24707345, 8875.93183884, 4923.95899917, 10893.42032528
9.79803, 2.8059005, 4.401899, 10.254562, 8.3015837, 5.5421581, 12.818907, 3.9352657, 19.315454, 26.07957699, 23.46510278, 19.17261894, 29.15865475, 16.15582036, 35.79269878, 1954.9780254, 1758.99173177, 1437.21843057, 2185.79194373, 1211.07308562, 2683.09334937, 7940.71328222, 7144.65780499, 5837.68171961, 8878.23131219, 4919.12646167, 10898.16597422
9.79876, 0.14748847, 4.1833531, 8.2015571, 8.248769, 5.5108632, 12.732931, 3.9157391, 19.192279, 23.39443685, 23.46167475, 19.17671678, 29.14933368, 16.16483637, 35.7871994, 1748.61346292, 1753.63914872, 1433.36064644, 2178.76231148, 1208.23812438, 2674.90852933, 7102.52821008, 7122.94156954, 5822.03250885, 8849.70927449, 4907.62855536, 10864.95883268
9.79949, -3.4400377, 3.8070736, 5.9902722, 8.1965864, 5.4682399, 12.665358, 3.8824684, 19.101322, 20.0547972, 23.45910864, 19.16102668, 29.1610885, 16.14540564, 35.81184604, 1494.62174607, 1748.33450419, 1428.01180558, 2173.28535343, 1203.26693548, 2668.94565613, 6070.88437985, 7101.4199145, 5800.32679672, 8827.49373865, 4887.45360662, 10840.77662928
9.80022, -8.0282624, 3.3821199, 4.2108076, 8.1949434, 5.4721506, 12.654793, 3.8891609, 19.07979, 16.86226016, 23.52372348, 19.22259903, 29.23213995, 16.20544801, 35.89383662, 1253.36072415, 1748.5029182, 1428.80316269, 2172.80576596, 1204.54030851, 2667.96530425, 5090.94095592, 7102.12546658, 5803.5587032, 8825.57243899, 4892.64061932, 10836.82739909
9.80095, -8.0617014, 2.6529704, 3.8206865, 8.0621297, 5.3782415, 12.46726, 3.8154404, 18.821378, 16.09957631, 23.38668335, 19.10134263, 29.0823337, 16.08851953, 35.73299788, 1194.27077897, 1734.8302834, 1416.94258907, 2157.33511545, 1193.45058395, 2650.68312232, 4850.93695401, 7046.60323177, 5755.394244, 8762.75030586, 4847.60545297, 10766.65102912
9.80167, -9.6746262, 3.0832621, 3.5894649, 8.0538332, 5.3763771, 12.453216, 3.8158084, 18.79736, 15.64083893, 23.42860895, 19.14212066, 29.13304963, 16.12643863, 35.79263055, 1157.93416595, 1734.48412136, 1417.14364716, 2156.79949629, 1193.8844421, 2649.82652081, 4703.35248113, 7045.21071713, 5756.22197272, 8760.59154354, 4849.37703549, 10763.1923366
9.8024, -7.4277417, 2.9849969, 3.9962465, 8.0455087, 5.3659962, 12.439247, 3.8098678, 18.778323, 16.54212933, 23.47156414, 19.16860278, 29.18517644, 16.15177405, 35.85862891, 1222.17682884, 1734.14203555, 1416.22772329, 2156.27901819, 1193.33633504, 2649.33156428, 4964.30609344, 7043.8349597, 5752.51285287, 8758.49452919, 4847.16016516, 10761.20289444
9.80313, -5.4805585, 3.2094496, 4.6311024, 8.0775954, 5.3901881, 12.491489, 3.8227349, 18.855036, 17.84975967, 23.57388873, 19.2571557, 29.31549867, 16.21725225, 36.0166955, 1316.10061003, 1738.1527762, 1419.87090137, 2161.49384599, 1195.73237797, 2655.58729023, 5345.82139641, 7060.1398027, 5767.32218406, 8779.69355991, 4856.90203454, 10786.63382414
9.80385, -3.5739584, 3.3569129, 5.4412042, 8.0330506, 5.3578988, 12.428253, 3.7980107, 18.766971, 19.39337157, 23.56383958, 19.24434169, 29.30966461, 16.20256969, 36.01661533, 1427.02499888, 1733.90109239, 1416.05891372, 2156.69688812, 1192.2358065, 2650.21532129, 5796.39233649, 7042.88362997, 5751.84950648, 8760.22587148, 4842.70878051, 10764.83438654
9.80458, -2.780908, 3.640701, 6.0211891, 8.0220012, 5.3515934, 12.406136, 3.7988972, 18.737915, 20.44944581, 23.60379156, 19.27888728, 29.35341795, 16.2431098, 36.07455992, 1501.63494538, 1733.26351139, 1415.6789933, 2155.46761388, 1192.75708183, 2649.01163205, 6099.46030667, 7040.30764684, 5750.31758094, 8755.24986521, 4844.835623, 10759.96622968
9.80531, -2.8441405, 3.9330541, 6.2490416, 8.0141312, 5.344571, 12.395638, 3.7918442, 18.718202, 20.88270116, 23.64874998, 19.31240637, 29.41131267, 16.2669154, 36.14198744, 1530.27398188, 1732.96866674, 1415.20355824, 2155.24640215, 1192.03149113, 2648.46691041, 6215.80081374, 7039.12382783, 5748.39769422, 8754.36849804, 4841.8978564, 10757.77473306
9.80604, -1.712454, 4.1663907, 7.0171307, 7.958757, 5.3008068, 12.317573, 3.758503, 18.617566, 22.18218411, 23.62365792, 19.27948864, 29.38915472, 16.23424042, 36.13149852, 1622.11489431, 1727.52543985, 1409.84970245, 2149.1384867, 1187.1600674, 2642.18535001, 6588.86120935, 7017.02783118, 5726.66217912, 8729.57597405, 4822.12014994, 10732.28081538
9.80676, 0.11511213, 4.2599904, 8.2184819, 8.0319782, 5.3592087, 12.422965, 3.8046843, 18.762117, 24.06331841, 23.78871465, 19.43166664, 29.5850527, 16.37265194, 36.3580545, 1756.04302441, 1736.00355931, 1418.04393147, 2158.99671515, 1194.80949131, 2653.26281607, 7132.87711207, 7051.47874086, 5759.95745098, 8769.6360741, 4853.20072195, 10777.29722446
9.80749, 1.9297676, 4.5145065, 9.6839736, 8.0362951, 5.3579423, 12.433927, 3.8006273, 18.783775, 26.18431088, 23.85296046, 19.47660993, 29.67006562, 16.40370657, 36.46748298, 1906.80231147, 1737.02796091, 1418.33195445, 2160.6430647, 1194.55599751, 2655.64677853, 7745.26201888, 7055.65365138, 5761.13871421, 8776.34066451, 4852.1806069, 10787.00188558
9.80821, 3.9893671, 4.7676224, 11.517227, 7.953648, 5.3037921, 12.306447, 3.7649841, 18.597521, 28.62421215, 23.78716922, 19.42463311, 29.58870252, 16.36594743, 36.37366876, 2080.13026023, 1728.62086943, 1411.59403521, 2150.2200706, 1189.31841043, 2643.28564478, 8449.32121434, 7021.51844186, 5733.78103084, 8734.02036661, 4830.91538448, 10736.81292999
9.80894, 5.4435686, 4.7947566, 12.801474, 7.9747206, 5.3118302, 12.345321, 3.7673128, 18.657151, 30.2520267, 23.87713549, 19.48707145, 29.70815486, 16.41119955, 36.52137743, 2193.74556899, 1731.46614959, 1413.11777503, 2154.30634607, 1190.06890547, 2648.37165213, 8910.83501519, 7033.08962147, 5739.98166802, 8750.63575895, 4833.97337561, 10757.49311345
9.80966, 8.0383808, 4.8872556, 15.281302, 7.8287258, 5.2177733, 12.130508, 3.6996408, 18.349483, 33.13295151, 23.71512874, 19.36076656, 29.52020981, 16.30270709, 36.30712511, 2397.58669526, 1716.08850296, 1400.99551078, 2136.15929345, 1179.70635991, 2627.27816727, 9738.84183344, 6970.64032578, 5690.75300417, 8676.94066335, 4791.89080911, 10671.83371266
9.81039, 8.4045943, 4.9235144, 15.671575, 7.8181149, 5.2104904, 12.11601, 3.6945259, 18.328834, 33.63656592, 23.75780713, 19.39521633, 29.5757073, 16.3318238, 36.3766538, 2428.79209628, 1715.47756461, 1400.46841406, 2135.57009058, 1179.27034078, 2626.64534361, 9865.61567269, 6968.17252224, 5688.62322798, 8674.56452447, 4790.12920626, 10669.28433613
9.81111, 6.7585381, 5.0043036, 14.240192, 7.880911, 5.2492161, 12.203772, 3.7227469, 18.460007, 32.14246235, 23.91164382, 19.51499514, 29.75556932, 16.43436684, 36.59629773, 2315.95432734, 1722.90082718, 1406.10999104, 2143.97200691, 1184.14210383, 2636.86562525, 9407.29344179, 6998.33906959, 5711.55015495, 8708.70965022, 4809.92743079, 10710.81947104
9.81184, 6.1417691, 5.0996052, 13.800289, 7.8358145, 5.2203876, 12.141211, 3.7020777, 18.370264, 31.72132927, 23.90283207, 19.51006256, 29.75351576, 16.42971584, 36.59864326, 2280.63726065, 1718.51844546, 1402.6958094, 2139.15930556, 1181.23114584, 2631.2967155, 9263.85561888, 6980.55189742, 5697.69321923, 8689.17793042, 4798.11278032, 10688.22003546
9.81256, 5.2227617, 5.1821446, 13.066282, 7.846046, 5.2276998, 12.156744, 3.7075121, 18.393508, 30.94281611, 23.97779527, 19.57217738, 29.84643459, 16.48257693, 36.71268142, 2219.86398402, 1720.18745681, 1404.12467618, 2141.20864043, 1182.47410831, 2633.79903584, 9017.01471188, 6987.34504316, 5703.5083922, 8697.5192854, 4803.17105366, 10698.40531911
9.81329, 4.772539, 5.1158849, 12.564582, 7.8408136, 5.2230853, 12.147564, 3.7011237, 18.376458, 30.41969175, 24.03041943, 19.61301433, 29.91061786, 16.51001952, 36.78846689, 2177.53232403, 1720.16914262, 1403.95810153, 2141.0912959, 1181.83647171, 2633.42825649, 8845.08248977, 6987.28454909, 5702.84311429, 8697.05993402, 4800.59054292, 10696.92050148
9.81401, 5.7216297, 4.8815037, 13.119374, 7.8355964, 5.2162285, 12.147351, 3.6928624, 18.382592, 31.1619578, 24.08264632, 19.64927281, 29.98533941, 16.53292675, 36.88684856, 2225.7969792, 1720.14485679, 1403.48345097, 2141.75496608, 1180.89301857, 2634.70724886, 9041.1500855, 6987.19962529, 5700.9262935, 8699.77283448, 4796.76768167, 10702.1367586
9.81473, 6.4555627, 4.6561681, 13.517065, 7.9399157, 5.2931174, 12.289831, 3.7562697, 18.583615, 31.71043829, 24.30350937, 19.8434329, 30.23667271, 16.71627192, 37.18143467, 2260.00128349, 1732.10984601, 1414.24042806, 2154.96608757, 1191.36782823, 2649.91891079, 9180.10545234, 7035.81504911, 5744.63225282, 8753.45340495, 4839.32570108, 10763.94744504
9.81546, 7.296135, 4.5430788, 14.138136, 7.9089183, 5.2677894, 12.248985, 3.7350506, 18.529291, 32.51403049, 24.31830358, 19.84672871, 30.26389229, 16.71179024, 37.22237945, 2312.08644922, 1729.28484525, 1411.30926599, 2152.07817059, 1188.38246702, 2646.8991339, 9391.69369211, 7024.353946, 5732.73734445, 8741.7401657, 4827.20882825, 10751.7026052
9.81618, 6.7534325, 4.4935724, 13.578936, 7.9337059, 5.2893014, 12.288978, 3.7494978, 18.581076, 31.94564469, 24.41837927, 19.93783253, 30.39041773, 16.78670034, 37.36923576, 2266.62425684, 1732.54574434, 1414.6396257, 2156.27697182, 1191.05882968, 2651.44175507, 9207.04445035, 7037.61359312, 5746.27659427, 8758.81296466, 4838.08975167, 10770.17596666
9.8169, 4.0650996, 4.5259435, 11.283881, 7.9658758, 5.3048118, 12.33639, 3.7619469, 18.653394, 29.19562201, 24.53043496, 20.01812856, 30.52688769, 16.85756388, 37.53767893, 2066.8771754, 1736.60955431, 1417.16497773, 2161.12290324, 1193.41571186, 2657.44541329, 8395.68690845, 7054.1347467, 5756.54595845, 8778.51450595, 4847.67299559, 10794.5841832
9.81763, 0.29893878, 4.4709792, 8.4577182, 7.9811257, 5.3191833, 12.357784, 3.7716442, 18.681456, 25.34229945, 24.6179275, 20.09749324, 30.63301284, 16.92328901, 37.66385538, 1789.9990607, 1738.83459872, 1419.54340326, 2163.69727243, 1195.34028419, 2660.30578162, 7271.01831759, 7063.18706871, 5766.21871728, 8788.98924975, 4855.50037032, 10806.22470328
9.81835, -1.8399696, 4.0628841, 6.8471497, 7.972841, 5.3161886, 12.345963, 3.7705391, 18.664381, 22.86101776, 24.66875326, 20.14377396, 30.69750898, 16.96455117, 37.74395843, 1611.09090923, 1738.48795955, 1419.59782572, 2163.35415041, 1195.54756695, 2659.94055616, 6544.3021495, 7061.79299096, 5766.45119721, 8787.61287498, 4856.35197085, 10804.76253671
9.81907, -2.298894, 3.7661116, 6.2657024, 7.8931939, 5.2561812, 12.233258, 3.7233054, 18.509124, 21.92565557, 24.6090071, 20.08181076, 30.63647352, 16.9017641, 37.68431612, 1541.66156177, 1730.3364178, 1412.01505367, 2154.14647256, 1188.41600665, 2649.70237498, 6262.29035969, 7028.69510203, 5735.66110589, 8750.22833997, 4827.3929157, 10763.19605439
9.81979, -2.1449673, 3.3919825, 5.9709318, 7.8814541, 5.2464242, 12.210289, 3.7185309, 18.478851, 21.45960371, 24.65493249, 20.11557001, 30.6876487, 16.9350444, 37.75184004, 1505.44305979, 1729.60309547, 1411.15584787, 2152.81271663, 1188.0342903, 2648.38281024, 6115.18150535, 7025.73026073, 5732.18235386, 8744.82792531, 4825.85194606, 10757.85727992
9.82052, -2.0011064, 3.2026353, 5.8226751, 7.8240739, 5.2098564, 12.133857, 3.691899, 18.369039, 21.24793159, 24.63042199, 20.09871339, 30.67289846, 16.91921801, 37.73971349, 1487.11891151, 1723.85562236, 1406.686418, 2146.76177632, 1184.15710054, 2641.36023808, 6040.76011173, 7002.39785894, 5714.03882891, 8720.2662863, 4810.11230747, 10729.35287381
9.82124, -3.0271334, 3.0447141, 5.2151246, 7.7717167, 5.1778591, 12.05386, 3.6718687, 18.254678, 20.16195737, 24.61267563, 20.08979299, 30.65232482, 16.91780127, 37.72136813, 1407.84893946, 1718.6292304, 1402.80991759, 2140.35979748, 1181.31926104, 2633.96986437, 5718.77243478, 6981.18185336, 5698.30360566, 8694.27838975, 4798.59439273, 10699.35405162
9.82196, -6.9100817, 3.086838, 3.9078423, 7.7388046, 5.1513204, 12.011923, 3.6493201, 18.201828, 17.49926865, 24.62568525, 20.09142151, 30.68016235, 16.91053561, 37.76668681, 1219.07833549, 1715.53680251, 1399.65944784, 2137.31910782, 1178.06452473, 2630.9985073, 4951.98403392, 6968.63409701, 5685.51752323, 8681.9442108, 4785.38297954, 10687.30550129
9.82268, -8.3467739, 2.2080624, 3.2558241, 7.8166876, 5.2041943, 12.1169, 3.6897914, 18.34606, 16.01544537, 24.81532294, 20.24814793, 30.89614648, 17.04941416, 38.01718519, 1113.09707126, 1724.7015393, 1407.2761408, 2147.32774302, 1184.95942718, 2642.2504348, 4521.48952233, 7005.87589387, 5716.46848236, 8722.61740844, 4813.4001721, 10733.03305234
9.8234, -8.3008067, 2.080601, 3.1260075, 7.8101869, 5.20113, 12.114717, 3.6862731, 18.345767, 15.73500666, 24.87153769, 20.29648245, 30.97622997, 17.08699438, 38.11885613, 1091.03113774, 1724.53832778, 1407.31394809, 2147.82441246, 1184.77502615, 2643.07857519, 4431.86478403, 7005.22690802, 5716.63347716, 8724.65234639, 4812.66073326, 10736.41847019
9.82412, -9.8401148, 2.4208729, 2.9238099, 7.8132542, 5.2014237, 12.115755, 3.6867031, 18.349733, 15.25865048, 24.94350825, 20.35179292, 31.06109775, 17.13407411, 38.22578684, 1055.49543127, 1725.43168396, 1407.80631096, 2148.60723087, 1185.22519163, 2644.21440206, 4287.52418275, 7008.86981748, 5718.6449359, 8727.84967959, 4814.49897423, 10741.05378138
9.82484, -7.7180194, 2.1840269, 3.1798697, 7.8182276, 5.2023398, 12.123238, 3.6862021, 18.360553, 15.95593253, 25.01910004, 20.40877261, 31.15493465, 17.17936473, 38.34073268, 1101.09856799, 1726.53620653, 1408.38338622, 2149.96233288, 1185.52606463, 2645.84509618, 4472.77747703, 7013.37053948, 5721.00052803, 8733.37172393, 4815.73079326, 10747.69934126
9.82557, -6.4480237, 2.2509709, 3.4426675, 7.7092416, 5.1260091, 11.965593, 3.6282516, 18.136159, 16.64807062, 24.91278028, 20.31449619, 31.03726776, 17.09090528, 38.21105485, 1146.06922868, 1715.0198081, 1398.46949893, 2136.63542965, 1176.55439375, 2630.48584772, 4655.46246613, 6966.60388871, 5680.74083079, 8679.2540953, 4779.2966449, 10685.33019234
9.82629, -6.8967457, 2.1888093, 3.3432309, 7.6565858, 5.0915952, 11.884808, 3.6040869, 18.020809, 16.45085569, 24.89561639, 20.30169228, 31.01711439, 17.08059258, 38.19376296, 1129.76059701, 1709.70355363, 1394.21635116, 2130.09671497, 1173.00770424, 2622.95221943, 4589.22417917, 6945.02260773, 5663.47543604, 8652.71047178, 4764.89915907, 10654.74913718
9.82701, -8.4117311, 2.3214938, 3.0930593, 7.5384822, 5.0048803, 11.717536, 3.5405696, 17.790343, 15.86700331, 24.77095476, 20.18355381, 30.88296132, 16.97607781, 38.05335476, 1087.01960341, 1697.01315898, 1382.7386446, 2115.73563722, 1163.00028495, 2606.96628001, 4415.61397122, 6893.48654856, 5616.862896, 8594.3913153, 4724.25730929, 10589.83360778
9.82773, -8.7729606, 2.1900679, 3.0336407, 7.6115298, 5.0618072, 11.821119, 3.5829103, 17.935717, 15.75741456, 24.95967154, 20.35427742, 31.10514173, 17.12461663, 38.3144205, 1076.87533545, 1705.76553385, 1391.02891781, 2125.75228008, 1170.31110675, 2618.44062439, 4374.41545079, 6929.0537735, 5650.55043074, 8635.09759432, 4753.96438109, 10636.46528732
9.82845, -6.9517507, 2.1396804, 3.3878318, 7.6089436, 5.0564883, 11.821826, 3.5803767, 17.936512, 16.69831319, 25.02498725, 20.40028269, 31.19277149, 17.16627413, 38.42206289, 1138.37270845, 1706.02636201, 1390.74676555, 2126.50220158, 1170.27496989, 2619.34407915, 4624.23554323, 6930.12726176, 5649.41567654, 8638.1612896, 4753.82717009, 10640.15669107
9.82917, -6.7469908, 2.5441313, 3.6361032, 7.5575116, 5.0236115, 11.743377, 3.5590882, 17.824226, 17.34783736, 25.01017051, 20.39084692, 31.1762405, 17.16313493, 38.40896296, 1179.72815035, 1700.80002412, 1386.66599354, 2120.11951597, 1167.1675844, 2611.97600024, 4792.23703612, 6908.91106073, 5632.8503554, 8612.25127365, 4741.21408702, 10610.24789657
9.82989, -5.7860745, 2.6981908, 4.0393277, 7.5582973, 5.0204286, 11.747894, 3.5490833, 17.836788, 18.33598256, 25.08196911, 20.44184264, 31.27012757, 17.18730325, 38.53079489, 1243.82351641, 1701.43830102, 1386.67478072, 2121.21275218, 1165.90272149, 2613.74096712, 5052.61247316, 6911.51780668, 5632.89743349, 8616.70958018, 4736.08559041, 10617.43891949
9.83061, -5.1819244, 3.1206836, 4.4804326, 7.6207416, 5.0668211, 11.83884, 3.5866435, 17.963343, 19.36595596, 25.25675687, 20.59428653, 31.47991428, 17.32698787, 38.7768518, 1310.40234719, 1709.00489279, 1393.51764842, 2130.0964258, 1172.43505153, 2623.84556327, 5323.07723263, 6942.26857481, 5660.70572407, 8652.81400923, 4762.63060954, 10658.50699195
9.83132, -3.3838683, 3.2766767, 5.2760741, 7.6613979, 5.091156, 11.897593, 3.6022907, 18.044995, 21.07431711, 25.39522568, 20.70171235, 31.64664109, 17.41355516, 38.9741319, 1422.45566007, 1714.10453401, 1397.30591288, 2136.05705469, 1175.36478025, 2630.64156333, 5778.26839436, 6962.99809654, 5676.10563922, 8677.0444339, 4774.5412052, 10686.13485042
9.83204, -2.1184752, 3.4133217, 6.0037935, 7.740237, 5.1477959, 12.017663, 3.6451249, 18.218685, 22.5452078, 25.59873465, 20.87622789, 31.89711322, 17.56699899, 39.27352497, 1517.87782654, 1723.4594629, 1405.51214738, 2147.50386568, 1182.71512453, 2644.12789004, 6165.90274895, 7001.01368783, 5709.45240898, 8723.56111757, 4804.40936028, 10740.94050312
9.83276, -1.0650988, 3.6508526, 6.7648037, 7.7267793, 5.1409093, 11.993495, 3.6428496, 18.188116, 24.00045252, 25.65021942, 20.9224145, 31.95690488, 17.61215307, 39.35371068, 1611.7299759, 1722.51866939, 1405.02695046, 2146.03876727, 1182.72916005, 2642.76496971, 6547.16097847, 6997.20622281, 5707.49304244, 8717.62732309, 4804.4761347, 10735.42587383
9.83348, -0.72176534, 3.9143871, 7.2092275, 7.6916932, 5.1147551, 11.948098, 3.6212591, 18.121634, 24.84814085, 25.6661372, 20.92964957, 31.98887176, 17.61081013, 39.39564473, 1664.37000608, 1719.16076843, 1401.90291048, 2142.66809757, 1179.60149729, 2638.7861304, 6761.00878221, 6983.57997979, 5694.8141669, 8703.95271009, 4791.78070593, 10719.28485666
9.8342, -0.2626759, 4.1360358, 7.6821632, 7.6735027, 5.1037437, 11.916548, 3.6151152, 18.074306, 25.7250561, 25.71055142, 20.96809591, 32.03980021, 17.64719305, 39.45893699, 1718.6530092, 1717.68397279, 1400.84752349, 2140.53173815, 1178.9829074, 2636.19331017, 6981.53157751, 6977.5951469, 5690.53856024, 8695.29209358, 4789.27762223, 10708.7741044
9.83492, 1.1351159, 4.1252063, 8.6191999, 7.7012102, 5.1166775, 11.960935, 3.6200912, 18.142747, 27.32879523, 25.8325036, 21.05625019, 32.19360233, 17.71115019, 39.6495746, 1821.04605438, 1721.34111174, 1403.07690146, 2145.21101284, 1180.17716839, 2642.03748396, 7397.48884244, 6992.46547747, 5699.60638758, 8714.31806679, 4794.13873924, 10732.53625954
9.83564, 1.9356919, 4.2458105, 9.301649, 7.7390867, 5.1481335, 12.013597, 3.6473271, 18.213677, 28.47389819, 25.9723837, 21.18321404, 32.35962528, 17.83012184, 39.84426038, 1892.38079703, 1726.12965875, 1407.84051408, 2150.62697306, 1184.99335639, 2648.05727364, 7687.28192398, 7011.93192458, 5718.96890559, 8736.33672525, 4813.71298153, 10757.01193191
9.83635, 3.0969278, 4.3520415, 10.280781, 7.656354, 5.0883238, 11.894609, 3.6017182, 18.047894, 30.02269034, 25.90881533, 21.12145941, 32.29324133, 17.77016327, 39.77862972, 1990.1272613, 1717.42902182, 1400.08745723, 2140.63627214, 1177.93861791, 2636.82350044, 8084.36663033, 6976.60202134, 5687.4856894, 8695.76975437, 4785.06467419, 10711.39938211
9.83707, 3.8644165, 4.3878506, 10.939511, 7.6505843, 5.0820796, 11.887499, 3.5967559, 18.042415, 31.06208569, 25.97639988, 21.17153712, 32.38000455, 17.81095232, 39.89137377, 2053.56303342, 1717.34039604, 1399.68340908, 2140.69270932, 1177.50989571, 2637.2810685, 8342.07478651, 6976.25628459, 5685.85599076, 8696.01681832, 4783.33289607, 10713.28006418
9.83779, 3.6147029, 4.4317179, 10.787875, 7.6901195, 5.1152082, 11.942368, 3.6242248, 18.113781, 30.9387304, 26.12167848, 21.30424721, 32.55215615, 17.93255201, 40.0902802, 2039.94480323, 1722.33254453, 1404.69527384, 2146.32600976, 1182.38259341, 2643.35212494, 8286.77119534, 6996.54995379, 5706.22710724, 8718.91853412, 4803.13683069, 10737.96419071
9.83851, 3.7997895, 4.4481433, 10.95521, 7.5989279, 5.0502971, 11.817194, 3.5742868, 17.942081, 31.271998, 26.04482467, 21.23262747, 32.47898576, 17.86240676, 40.02042374, 2056.37487815, 1712.64794623, 1396.20889337, 2135.7436255, 1174.59090789, 2631.65129358, 8353.53145724, 6957.222949, 5671.76492746, 8675.94802378, 4771.49482943, 10690.45440059
9.83922, 4.08335, 4.4433465, 11.188848, 7.5296826, 4.9991753, 11.708738, 3.5386519, 17.787807, 31.69846952, 26.00362783, 21.18823543, 32.426543, 17.82643616, 39.96748413, 2078.85510877, 1705.3749089, 1389.5709204, 2126.60376369, 1169.09675621, 2621.15521147, 8444.86913659, 6927.6920136, 5644.81118925, 8638.83702811, 4749.18577659, 10647.8381558
9.83994, 3.4368981, 4.4681401, 10.677765, 7.4916662, 4.9705877, 11.658281, 3.5159239, 17.720066, 31.0607853, 26.01725429, 21.19220385, 32.45559026, 17.82345876, 40.01335065, 2031.48382689, 1701.61928614, 1386.0441376, 2122.70894183, 1165.71644483, 2617.01286416, 8252.45121891, 6912.44988819, 5630.49603516, 8623.03295873, 4735.46378696, 10631.03270373
9.84066, 2.8161234, 4.5588648, 10.262485, 7.4365675, 4.9332893, 11.573677, 3.4893938, 17.595386, 30.54452111, 26.0011954, 21.17753192, 32.43715318, 17.81074334, 39.99506916, 1992.23793696, 1695.90374928, 1381.28479224, 2115.68310072, 1161.68914351, 2608.64113028, 8093.04019665, 6889.24598708, 5611.17381573, 8594.50975198, 4719.11349545, 10597.04623342
9.84138, 2.4815851, 4.5756187, 10.008202, 7.440624, 4.9390012, 11.583713, 3.4942196, 17.61687, 30.25715849, 26.08884115, 21.25541922, 32.55172467, 17.87825827, 40.14343059, 1968.0440289, 1696.92035195, 1382.53566928, 2117.29159475, 1162.87190146, 2611.08586547, 7994.77411953, 6893.3899412, 5616.26682419, 8601.06166152, 4723.92794347, 10606.99933261
9.84209, 3.3024142, 4.4880667, 10.554985, 7.4116763, 4.9202753, 11.543331, 3.4799693, 17.561085, 31.16818454, 26.11806018, 21.28028294, 32.59479627, 17.8965947, 40.20299139, 2021.74115094, 1694.16210198, 1380.35706448, 2114.27909248, 1160.8722961, 2607.78878437, 8212.92436686, 6882.19913922, 5607.42811441, 8588.84148886, 4715.8145656, 10593.62720137
9.84281, 4.2745604, 4.3850557, 11.232936, 7.4462461, 4.9420496, 11.588983, 3.4933142, 17.621056, 32.25440971, 26.2609933, 21.39419776, 32.76160116, 17.98710545, 40.39786577, 2086.34155389, 1698.6639053, 1383.86050767, 2119.14868342, 1163.47643201, 2613.09218736, 8475.36828586, 6900.50110178, 5621.67179044, 8608.64104967, 4726.40313129, 10615.193189
9.84352, 4.9942287, 4.379336, 11.826902, 7.4427588, 4.9403958, 11.590603, 3.4925885, 17.630346, 33.19916949, 26.33653846, 21.45717743, 32.86583993, 18.04120038, 40.53424967, 2141.48190197, 1698.81419729, 1384.07550052, 2119.98078548, 1163.73104231, 2614.62450458, 8699.38329925, 6901.12573111, 5622.55664316, 8612.03889835, 4727.44709399, 10621.43963393
9.84424, 6.3341757, 4.4670537, 13.102947, 7.2708303, 4.8239818, 11.338781, 3.4078963, 17.270171, 35.05525224, 26.11323088, 21.2701932, 32.61007427, 17.87770595, 40.24546255, 2254.78746292, 1679.62806785, 1368.11923703, 2097.51126942, 1149.91120197, 2588.62677009, 9159.68566654, 6823.19969893, 5557.74873314, 8520.77822228, 4671.31617844, 10515.85034594
9.84496, 6.0430583, 4.4326335, 12.789434, 7.2412834, 4.7965292, 11.296093, 3.3871828, 17.215063, 34.74400965, 26.14339874, 21.27736388, 32.65264781, 17.88025022, 40.30960873, 2228.37914231, 1676.76111769, 1364.66787642, 2094.2453117, 1146.78694402, 2585.34038617, 9052.42521352, 6811.56735434, 5543.73968864, 8507.52850042, 4658.63409395, 10502.52178948
9.84567, 5.6095555, 4.3965399, 12.350698, 7.1447862, 4.7355347, 11.154566, 3.3413181, 17.010256, 34.25115053, 26.05097799, 21.20869394, 32.55035669, 17.81510248, 40.19618516, 2190.53194757, 1666.09000496, 1356.40178271, 2081.75769664, 1139.3646789, 2570.74657043, 8898.69543331, 6768.23158645, 5510.17133666, 8456.8169521, 4628.49184932, 10443.25821947
9.84639, 3.3450281, 4.2080235, 10.206915, 7.1803518, 4.7584675, 11.210542, 3.3572738, 17.093546, 31.23777696, 26.2002679, 21.32880012, 32.73755007, 17.91538936, 40.4248999, 1992.019465, 1670.7797011, 1360.12831713, 2087.6593447, 1142.45659591, 2577.87830318, 8092.28618978, 6787.29688082, 5525.32130857, 8480.80913911, 4641.06194539, 10472.25158102
9.8471, 1.8714837, 3.8654675, 8.7371775, 7.1931727, 4.7671804, 11.227843, 3.3646797, 17.118662, 28.99421499, 26.30789012, 21.41689803, 32.86805017, 17.99275389, 40.58454525, 1843.6246629, 1672.81214748, 1361.81377643, 2089.94614687, 1144.08632298, 2580.60680644, 7489.46952341, 6795.56736742, 5532.17961355, 8490.11639276, 4647.69202786, 10483.35727857
9.84782, -0.25162323, 3.7212216, 7.1591707, 7.1906102, 4.7668718, 11.22212, 3.3652678, 17.108401, 26.33169656, 26.38945104, 21.48642783, 32.96741818, 18.05332905, 40.70541561, 1669.40212945, 1673.06370385, 1362.21713984, 2090.09996749, 1144.56225382, 2580.68094325, 6781.7288005, 6796.60346976, 5533.8297746, 8490.75899412, 4649.63513809, 10483.68033617
9.84853, -4.8852328, 3.9220093, 5.0233373, 7.2529043, 4.801789, 11.312788, 3.394575, 17.24282, 22.12864335, 26.58977072, 21.63516218, 33.20805527, 18.19078007, 40.99800898, 1398.83522261, 1680.83995309, 1367.64041221, 2099.20674587, 1149.90799429, 2591.63917635, 5682.59768263, 6828.20754576, 5555.8725656, 8527.77167504, 4671.36114246, 10528.21843465
9.84924, -4.900954, 3.569825, 4.8146279, 7.1717947, 4.7510143, 11.191867, 3.3588252, 17.069439, 21.73503528, 26.52729151, 21.59097001, 33.13830232, 18.15401487, 40.92499258, 1369.91187126, 1671.9573297, 1360.83175152, 2088.63492293, 1144.20796469, 2579.41302808, 5565.11157831, 6792.13699009, 5528.22462188, 8484.84244595, 4648.21506102, 10478.57282573
9.84996, -3.2337975, 3.2501227, 5.2288662, 7.23702, 4.7959562, 11.295582, 3.3860172, 17.219552, 22.72650603, 26.73676103, 21.76539294, 33.40282623, 18.28830634, 41.24201084, 1428.09790862, 1680.09602807, 1367.70307318, 2098.98108534, 1149.20841817, 2591.58312154, 5801.49791418, 6825.21383419, 5556.15023201, 8526.8904289, 4668.53862101, 10528.03451596
9.85067, -1.4530466, 3.2727588, 6.0324985, 7.2358425, 4.7976592, 11.291297, 3.3861446, 17.209991, 24.47124482, 26.80106199, 21.82338669, 33.47953105, 18.33412554, 41.33308035, 1534.4187273, 1680.5050877, 1368.39026679, 2099.26465916, 1149.60337219, 2591.70520335, 6233.42798499, 6826.88972456, 5558.95338843, 8528.06006695, 4670.15274535, 10528.55224972
9.85139, -0.70864142, 3.396364, 6.5261518, 7.2388359, 4.7980529, 11.299391, 3.386282, 17.225413, 25.5160435, 26.87318327, 21.87848593, 33.57470973, 18.38003395, 41.45429845, 1596.49295162, 1681.40674627, 1368.89751707, 2100.7092045, 1150.00566804, 2593.72089987, 6485.61215931, 6830.56697951, 5561.02572992, 8533.94632658, 4671.79685093, 10536.76296475
9.8521, -0.65622422, 3.468604, 6.6694252, 7.3486983, 4.8736331, 11.45393, 3.4415058, 17.446952, 25.85809614, 27.14298156, 22.10440139, 33.88672553, 18.57490476, 41.8227057, 1614.44728156, 1694.66895619, 1380.08577857, 2115.71384136, 1159.72205889, 2611.19585756, 6558.56365401, 6884.45782566, 5606.48869128, 8594.91917806, 4711.27860978, 10607.7754539
9.85282, -0.55426536, 3.5635086, 6.8412947, 7.3445674, 4.8680717, 11.446632, 3.4441879, 17.43289, 26.25484811, 27.20341777, 22.14720083, 33.96090237, 18.62875278, 41.91071362, 1635.65664667, 1694.75179951, 1379.75341129, 2115.73784159, 1160.55682984, 2611.00490874, 6644.73901289, 6884.80887621, 5605.15028559, 8595.03478663, 4714.67973407, 10607.02208824
9.85353, -0.83700484, 3.6508752, 6.7785963, 7.3725022, 4.8903796, 11.495577, 3.4547294, 17.508554, 26.19922941, 27.32285568, 22.25306919, 34.11803576, 18.70361915, 42.10597931, 1628.67454591, 1698.52474883, 1383.36157854, 2120.94697611, 1162.71009134, 2617.51731858, 6616.38848929, 6900.15057037, 5619.81990065, 8616.21445141, 4723.43703292, 10633.50041336
9.85424, -0.67945487, 3.7990552, 6.981215, 7.3263441, 4.859069, 11.424372, 3.4356546, 17.403436, 26.65433134, 27.30523646, 22.23713428, 34.09717933, 18.69851141, 42.0842688, 1653.3753293, 1693.75114864, 1379.37540994, 2115.05718801, 1159.87368267, 2610.49849233, 6716.74786918, 6880.77245193, 5603.6380133, 8592.30545479, 4711.92411579, 10605.00896267
9.85496, -0.57510648, 3.8261264, 7.0443727, 7.3126971, 4.8454575, 11.404542, 3.4209306, 17.378756, 26.84280611, 27.34925775, 22.26251095, 34.15432261, 18.70591186, 42.16150399, 1661.38666112, 1692.73256405, 1377.8976231, 2113.91967596, 1157.76839126, 2609.50960353, 6749.30774828, 6876.64905324, 5597.64642486, 8587.70253911, 4703.38143233, 10601.01407966
9.85567, 0.74671043, 3.7046974, 7.7692047, 7.2960387, 4.8383469, 11.380594, 3.4196044, 17.342018, 28.26114084, 27.38703215, 22.30231311, 34.20454931, 18.74948489, 42.22320769, 1745.33801209, 1691.35522634, 1377.33558107, 2112.38818828, 1157.92171596, 2607.60065586, 7090.37110277, 6871.06803282, 5595.37484154, 8581.49886396, 4704.01413208, 10593.28119238
9.85638, 1.4681196, 3.7203417, 8.2841684, 7.329734, 4.8599633, 11.434045, 3.4336521, 17.421104, 29.25674916, 27.51982804, 22.40877436, 34.37174312, 18.83561279, 42.42671879, 1802.84141334, 1695.80992815, 1380.85971991, 2118.03442724, 1160.67655349, 2614.39318728, 7323.99186034, 6889.17950216, 5609.70325733, 8604.45449623, 4715.21541904, 10620.89781258
9.8571, 1.4715799, 3.8930291, 8.4453424, 7.3130993, 4.8470597, 11.405691, 3.4279473, 17.381519, 29.61635854, 27.55965416, 22.43686695, 34.41785724, 18.86861818, 42.48805904, 1820.89788049, 1694.44585076, 1379.48233626, 2116.10766478, 1160.09626287, 2612.28660318, 7397.36145302, 6883.65259521, 5604.11957676, 8596.64533503, 4712.86801346, 10612.36241176
9.85781, 0.56383729, 4.0960116, 7.9811283, 7.3056181, 4.8436589, 11.394837, 3.4246227, 17.364363, 28.86467811, 27.61614507, 22.48647335, 34.48963761, 18.90779731, 42.57591603, 1770.72489651, 1694.13271959, 1379.44923671, 2115.79217165, 1159.91272487, 2611.85086541, 7193.54978708, 6882.39493797, 5603.99686173, 8595.38167437, 4712.13227501, 10610.61448548
9.85852, 1.1438157, 3.9591918, 8.2615135, 7.2743632, 4.8162821, 11.35213, 3.4001142, 17.311898, 29.44297191, 27.62799233, 22.48059463, 34.51362008, 18.88854861, 42.62105332, 1802.14958695, 1691.05806004, 1375.99541407, 2112.51453676, 1156.13295362, 2608.75545687, 7321.22760748, 6869.91859312, 5589.97748367, 8582.08433955, 4696.786859, 10598.06167604
9.85924, 1.7760392, 3.7839097, 8.5351513, 7.2897787, 4.8295806, 11.372524, 3.4152829, 17.33756, 30.00518779, 27.72987484, 22.57072172, 34.6353171, 18.98034398, 42.76463067, 1832.36006149, 1693.4110033, 1378.35128141, 2115.11330023, 1159.09370448, 2611.55510266, 7443.9734461, 6879.49208609, 5599.56012679, 8592.66012905, 4708.82494058, 10609.45784938
9.85995, 2.0256669, 3.6634044, 8.5788869, 7.2770862, 4.818759, 11.355418, 3.4060491, 17.314205, 30.16026626, 27.77783921, 22.60410434, 34.69934387, 19.00400571, 42.84705507, 1837.65061663, 1692.49047467, 1377.25728023, 2114.21444739, 1157.90499022, 2610.65059877, 7465.48207394, 6875.76690836, 5595.12751974, 8589.02661619, 4704.00568507, 10605.8056249
9.86066, 1.4314251, 3.6526341, 8.1488376, 7.2896759, 4.8313442, 11.373466, 3.4155881, 17.338501, 29.47151045, 27.87460187, 22.69282441, 34.81777224, 19.08039271, 42.9892964, 1791.58602624, 1694.50925443, 1379.50673336, 2116.5876215, 1159.90542843, 2613.33815342, 7278.35935555, 6883.98274177, 5604.27776938, 8598.68579635, 4712.1424274, 10616.74623466
9.86137, -0.83702815, 3.8052492, 6.8388548, 7.2944973, 4.8327948, 11.384158, 3.4147616, 17.357442, 27.06992672, 27.95716132, 22.7559288, 34.92575844, 19.12826514, 43.12590779, 1641.81410181, 1695.62563592, 1380.16645534, 2118.27698368, 1160.14556607, 2615.62302298, 6669.92155353, 6888.5326075, 5606.96974022, 8605.5670336, 4713.12794051, 10626.05099913
9.86208, -2.3919818, 3.690588, 5.9593297, 7.2735016, 4.8150099, 11.350825, 3.4037325, 17.312657, 25.33616892, 27.99071605, 22.77407945, 34.96680513, 19.14784706, 43.18412274, 1533.11080783, 1693.73946875, 1378.07682961, 2115.86791297, 1158.65075582, 2613.10403741, 6228.32415846, 6880.88453717, 5598.49240267, 8595.79827575, 4707.0651755, 10615.83997824
9.8628, -2.0629201, 3.4448508, 5.9044139, 7.267168, 4.8114626, 11.340236, 3.4011311, 17.295984, 25.28714846, 28.05395277, 22.82706201, 35.044713, 19.19212872, 43.27968575, 1526.5389411, 1693.56586066, 1378.02801747, 2115.5852807, 1158.59373743, 2612.71553652, 6201.63899614, 6880.19401355, 5598.30611642, 8594.66851663, 4706.8436378, 10614.28445809
9.86351, -1.7199649, 3.297899, 5.9398188, 7.3327666, 4.8584771, 11.442841, 3.4327262, 17.442588, 25.43063712, 28.25560257, 22.99962328, 35.29698206, 19.3325982, 43.57888395, 1531.61223123, 1701.75156421, 1385.19944105, 2125.83307261, 1164.34534164, 2624.62758491, 6222.26267127, 6913.46348496, 5627.4523006, 8636.31897376, 4730.21983505, 10662.7003327
9.86422, -1.1439986, 3.2848626, 6.2187346, 7.3817388, 4.8944103, 11.511405, 3.461355, 17.538614, 26.0907796, 28.42597579, 23.14654804, 35.49769975, 19.46521103, 43.81609604, 1567.67513495, 1707.98635021, 1390.7697805, 2132.8937694, 1169.57514484, 2632.70800346, 6368.78380371, 6938.80738535, 5650.09411409, 8665.02184718, 4751.47629357, 10695.55019315
9.86493, -1.5215829, 3.3764084, 6.0714714, 7.3677307, 4.8819177, 11.492121, 3.4448751, 17.515102, 25.84965269, 28.47571301, 23.17944122, 35.56377308, 19.47127882, 43.90500904, 1549.51205953, 1706.92663632, 1389.45092008, 2131.80795669, 1167.17163335, 2631.80870589, 6295.0084855, 6934.5169621, 5644.74815043, 8660.62906338, 4741.72194451, 10691.9194555
9.86564, -1.5388945, 3.2803452, 6.0242922, 7.4135405, 4.912594, 11.557969, 3.4742214, 17.605171, 25.81896311, 28.64168836, 23.31531136, 35.76239086, 19.60715257, 44.13731464, 1543.9883438, 1712.78888227, 1394.26857742, 2138.61084939, 1172.5186211, 2639.43594577, 6272.58132332, 6958.34757878, 5664.3322947, 8688.28480839, 4763.45461643, 10722.92850142
9.86635, -1.8740919, 3.247937, 5.8418129, 7.4186506, 4.9147343, 11.568324, 3.4744701, 17.622888, 25.49435786, 28.7298074, 23.38407945, 35.87612081, 19.66140482, 44.28012075, 1520.92548909, 1713.94379171, 1395.03189968, 2140.27381602, 1172.94704613, 2641.63406968, 6178.89971767, 6963.05432883, 5667.44542904, 8695.05927304, 4765.2052807, 10731.88142638
9.86706, -2.4402559, 3.1498571, 5.5171588, 7.4427915, 4.9326581, 11.60379, 3.4871517, 17.673167, 24.84385396, 28.85553641, 23.49101231, 36.02974229, 19.75134368, 44.46501223, 1478.54676933, 1717.29636617, 1398.0343153, 2144.25906485, 1175.47323481, 2646.27220421, 6006.7450838, 6976.68935399, 5679.65513478, 8711.26829625, 4775.47834187, 10750.74720854
9.86777, -3.9175446, 3.2470752, 4.9558631, 7.4227576, 4.9205297, 11.572012, 3.4750999, 17.629442, 23.61121923, 28.89624443, 23.52689921, 36.07972351, 19.77162706, 44.53259944, 1401.78134915, 1715.5495491, 1396.77532919, 2142.02761042, 1173.82748388, 2643.86886239, 5694.89000162, 6969.60762134, 5674.55249818, 8702.22137654, 4768.8024995, 10741.00633394
9.86848, -3.5497756, 3.1022193, 5.0217751, 7.3256303, 4.8479768, 11.434554, 3.4241246, 17.440542, 23.83370563, 28.78627304, 23.41764446, 35.96437824, 19.68057222, 44.41635651, 1411.53825704, 1704.8513689, 1386.89726051, 2129.97074653, 1165.5711888, 2630.53456388, 5734.54077235, 6926.15990884, 5634.43381556, 8653.25755709, 4735.27052624, 10686.85714638
9.8692, -3.0027978, 3.2132599, 5.2810137, 7.308797, 4.8444904, 11.411347, 3.4199218, 17.404695, 24.51035409, 28.83459714, 23.47550741, 36.02959614, 19.72418313, 44.49632533, 1447.99874159, 1703.4621459, 1386.86308102, 2128.5212644, 1165.24601173, 2628.71041554, 5882.67857095, 6920.53105727, 5634.30719462, 8647.38764628, 4733.9597378, 10679.46952338
9.86991, -2.5717854, 3.2385848, 5.4749131, 7.3600143, 4.8781429, 11.487719, 3.4455987, 17.515903, 25.02633959, 29.01670184, 23.62305045, 36.25146984, 19.85368219, 44.76359769, 1474.82924391, 1709.98560504, 1392.13189784, 2136.33830359, 1169.99895222, 2637.9671988, 5991.69374005, 6947.04833632, 5655.72456066, 8679.1639731, 4753.27935542, 10717.0993637
9.87062, -1.8266699, 3.2221419, 5.8089686, 7.3753321, 4.8830051, 11.50611, 3.4517856, 17.540211, 25.85132934, 29.12890482, 23.70156128, 36.38292631, 19.92761263, 44.92114037, 1519.65961716, 1712.33052503, 1393.28639802, 2138.75515439, 1171.43639997, 2640.67050788, 6173.83646694, 6956.58983069, 5660.42702973, 8689.00141643, 4759.12940185, 10728.10496153
9.87133, -1.0427939, 3.2254031, 6.2282229, 7.3484866, 4.8681335, 11.469491, 3.4348875, 17.493844, 26.84398783, 29.15841502, 23.73264809, 36.42814296, 19.93522853, 44.98912893, 1574.0649918, 1709.7772724, 1391.62373174, 2136.05612201, 1168.95244941, 2638.05114565, 6394.87990261, 6946.23181008, 5653.68436527, 8678.05486852, 4749.04820623, 10717.48647053
9.87204, -1.1166333, 3.3562144, 6.3043279, 7.3050229, 4.8379087, 11.407101, 3.4129082, 17.405874, 27.08463426, 29.15508886, 23.72643086, 36.43268862, 19.92809946, 45.0040394, 1584.17755833, 1705.27824188, 1387.75657631, 2130.94432646, 1165.59255117, 2632.28177959, 6435.97760944, 6927.96872727, 5637.98559417, 8657.30605759, 4735.40830166, 10694.07056429
9.87275, -2.9512622, 3.5547089, 5.6055378, 7.3866505, 4.8940694, 11.523053, 3.4554748, 17.565872, 25.61285234, 29.4017431, 23.93229596, 36.72257131, 20.10958778, 45.34027605, 1494.29750565, 1715.3478565, 1396.25097865, 2142.45746496, 1173.22766123, 2645.22906311, 6070.83844415, 6968.89319091, 5672.507708, 8704.09881166, 4766.43744812, 10746.69416844
9.87345, -2.5730905, 3.5441779, 5.7954683, 7.3215691, 4.846481, 11.433268, 3.4171532, 17.444774, 26.11733055, 29.35530528, 23.88348927, 36.68341087, 20.05472649, 45.31241321, 1519.89900493, 1708.3330623, 1389.90053014, 2134.79243506, 1167.08553995, 2636.95754107, 6174.862044, 6940.4091658, 5646.71994697, 8672.97678089, 4741.49412516, 10713.11250233
9.87416, -0.90415466, 3.6562928, 6.695353, 7.2408519, 4.7949577, 11.313067, 3.3871993, 17.27105, 28.15343161, 29.27786683, 23.8252238, 36.59609769, 20.02465185, 45.2172316, 1634.18553343, 1699.45415859, 1382.95169864, 2124.24596279, 1162.3448545, 2624.66568123, 6639.18589623, 6904.35195402, 5618.5012197, 8630.14850382, 4722.24444941, 10663.19767043
9.87487, 0.44222458, 3.6813783, 7.5147993, 7.2258143, 4.7780938, 11.291812, 3.3750871, 17.244551, 29.91374085, 29.33292906, 23.85280015, 36.66855983, 20.04723708, 45.31458211, 1731.87909275, 1698.2525463, 1380.97625728, 2122.95454624, 1160.65024882, 2623.52267318, 7036.09957431, 6899.48511309, 5610.48776249, 8624.92055113, 4715.37000234, 10658.5770573
9.87558, 1.4951037, 3.7369529, 8.2817123, 7.2359324, 4.7901953, 11.309264, 3.3813461, 17.268022, 31.49538923, 29.43975291, 23.95319887, 36.80476772, 20.12480694, 45.47871726, 1818.70933648, 1700.00608952, 1383.18361831, 2125.3007609, 1162.11214349, 2626.1802035, 7388.88053954, 6906.62419773, 5619.46778132, 8634.4712252, 4721.31947065, 10669.39692325
9.87629, 2.1956191, 3.857671, 8.92981, 7.2806307, 4.8195572, 11.373026, 3.3990537, 17.36332, 32.8012523, 29.6178696, 24.09754972, 37.017521, 20.23710236, 45.73889834, 1889.16017674, 1705.81596293, 1387.87784275, 2131.99258004, 1165.53866673, 2634.29287659, 7675.11821841, 6930.24304425, 5638.55127107, 8661.67691548, 4735.25070316, 10702.37955398
9.877, 1.9342352, 3.9783477, 8.8607611, 7.3343668, 4.8535119, 11.453432, 3.428476, 17.474074, 32.77138929, 29.81540082, 24.25422425, 37.25865388, 20.38496153, 46.02103955, 1882.46854909, 1712.66936006, 1393.22181089, 2140.22797379, 1170.96192064, 2643.56078349, 7647.94866792, 6958.10156146, 5660.27458884, 8695.15386546, 4757.29417389, 10740.05575416
9.87771, 1.7542757, 3.9816239, 8.7431242, 7.3507928, 4.8718118, 11.476161, 3.4426315, 17.505893, 32.65054212, 29.93809508, 24.372626, 37.40721613, 20.48813098, 46.20076934, 1870.5536891, 1715.15725496, 1396.31082696, 2143.0641447, 1173.76761576, 2646.84792072, 7599.558428, 6968.22435424, 5672.83675149, 8706.69539053, 4768.70331435, 10753.4338847
9.87842, 1.8152738, 3.8448866, 8.6626724, 7.3847525, 4.8904051, 11.529831, 3.4502748, 17.588001, 32.59781974, 30.09751092, 24.49260769, 37.60746667, 20.57261277, 46.4484097, 1862.54826054, 1719.68760669, 1399.43911029, 2148.78547659, 1175.46156244, 2653.93223819, 7567.05100642, 6986.64518422, 5685.558518, 8729.95865272, 4775.59577247, 10782.23906428
9.87913, 1.84753, 3.722411, 8.5426036, 7.3846395, 4.890354, 11.525626, 3.4518276, 17.577978, 32.46916858, 30.18844132, 24.56666421, 37.71449546, 20.63956735, 46.57581886, 1850.21223296, 1720.24803458, 1399.89856933, 2149.11018455, 1176.11819658, 2654.06087057, 7516.94932491, 6988.93730774, 5687.43759132, 8731.29690913, 4778.27393327, 10782.7851929
9.87983, 0.2521801, 3.6125104, 7.3625541, 7.4527097, 4.941246, 11.628919, 3.4917641, 17.730206, 30.23382172, 30.41836737, 24.76834773, 37.9969267, 20.82098379, 46.91758928, 1718.23893856, 1728.72697852, 1407.62685934, 2159.42925148, 1183.29152774, 2666.40550943, 6980.78989124, 7023.40026496, 5718.8480192, 8773.23959505, 4807.42773886, 10832.96170774
9.88054, -0.59029219, 3.3014007, 6.5858407, 7.4270991, 4.9215143, 11.59377, 3.4745594, 17.682256, 28.68228919, 30.45915205, 24.79462676, 38.05577228, 20.8333001, 46.99774672, 1625.62339907, 1726.33048755, 1405.28272214, 2156.8834161, 1180.76698453, 2663.68685768, 6604.52976864, 7013.6792458, 5709.33684705, 8762.91565273, 4797.181625, 10821.94015907
9.88125, -2.3479135, 3.1213033, 5.5118004, 7.4091722, 4.9111777, 11.566508, 3.4698222, 17.64257, 26.32040275, 30.51621273, 24.84497784, 38.12825423, 20.88331312, 47.08978571, 1487.66858682, 1724.82205165, 1404.27536088, 2155.06603854, 1180.35613686, 2661.58522066, 6044.06469452, 7007.56617373, 5705.25667159, 8755.55125202, 4795.52295248, 10813.42538666
9.88196, -5.377426, 2.6498419, 4.1062331, 7.3969087, 4.8943188, 11.548816, 3.4571933, 17.615518, 22.78838089, 30.58558553, 24.87927939, 38.21733516, 20.90997441, 47.19971532, 1284.47740519, 1723.97037484, 1402.33184586, 2154.13739725, 1178.60017362, 2660.43332148, 5218.55582317, 7004.12136654, 5697.37310334, 8751.79758933, 4788.39937112, 10808.76918956
9.88267, -9.3011553, 36.984385, 3.0750409, 7.4795838, 4.9563117, 11.667314, 3.4997013, 17.781907, 19.78205443, 30.85209503, 25.11454126, 38.53287266, 21.10383748, 47.5702147, 1111.92484065, 1734.15814665, 1411.65733756, 2165.8851685, 1186.22063269, 2673.86299943, 4517.52173703, 7045.52757213, 5735.27317181, 8799.5455906, 4819.37024624, 10863.35495007
9.88337, -8.3969761, 1.8791804, 2.9305399, 7.6057279, 5.0430683, 11.856171, 3.5637586, 18.05344, 19.37150146, 31.20756303, 25.41188546, 38.96383463, 21.36208326, 48.0805523, 1085.84332804, 1749.29775939, 1424.42888806, 2184.06507914, 1197.42269995, 2695.09036385, 4411.56748728, 7107.05211481, 5787.17390275, 8873.42606839, 4864.89248975, 10949.62110776
9.88408, -7.1219462, 1.681665, 3.0306406, 7.6384825, 5.0627928, 11.900745, 3.5762772, 18.116906, 19.76186557, 31.37359358, 25.54205285, 39.16046112, 21.46724482, 48.31730891, 1104.60263413, 1753.64790223, 1427.69005053, 2188.90004832, 1199.9259428, 2700.72815248, 4487.79273617, 7124.74158064, 5800.43613906, 8893.08918299, 4875.07340981, 10972.5504997
9.88479, -9.1683717, 10.048461, 2.7541131, 7.5219289, 4.9846481, 11.732401, 3.5205875, 17.878092, 18.89868473, 31.2323963, 25.4248235, 39.00624496, 21.36723203, 48.15055293, 1053.35642206, 1740.8007852, 1417.10396731, 2174.09196529, 1190.94589891, 2683.76846689, 4279.59845426, 7072.56175921, 5757.43957221, 8832.94620813, 4838.59985219, 10903.67053538
9.88549, -9.098698, 0.98694298, 2.5737053, 7.4904247, 4.9631311, 11.689124, 3.5063685, 17.825353, 18.32691135, 31.2653354, 25.44999751, 39.05717733, 21.39137242, 48.23129693, 1018.60902805, 1737.72613902, 1414.50988308, 2170.79641397, 1188.93165633, 2680.69362872, 4138.43502759, 7060.08539493, 5746.91278577, 8819.57617684, 4830.42686299, 10891.20173278
9.8862, -9.3094906, 1.3106168, 2.7544504, 7.5644982, 5.0124724, 11.792482, 3.5435063, 17.96592, 19.02063273, 31.52082266, 25.65863086, 39.35592214, 21.57367273, 48.57717026, 1054.12324623, 1746.88362787, 1422.00102607, 2181.10475034, 1195.61269365, 2692.14621442, 4282.73271947, 7097.30640789, 5777.3608003, 8861.47678864, 4857.58152209, 10937.75582627
9.88691, -9.0698868, 36.013972, 3.351679, 7.5944725, 5.0345433, 11.842354, 3.5575808, 18.039389, 21.0496731, 31.68567427, 25.79848402, 39.56700392, 21.68660317, 48.83431028, 1163.19096382, 1750.92932923, 1425.60710377, 2186.44637454, 1198.38729715, 2698.55157313, 4725.86772839, 7113.75919267, 5792.02453822, 8883.19861716, 4868.8650702, 10963.80404383
9.88762, -4.8507978, 3.0755343, 4.6235485, 7.5378881, 4.9971123, 11.758466, 3.5312863, 17.91831, 24.80376978, 31.67049315, 25.78633008, 39.55535775, 21.67686374, 48.82907596, 1366.63807283, 1744.98078746, 1420.775179, 2179.42104635, 1194.35180822, 2690.38435983, 5552.45465866, 7089.60689391, 5772.40596348, 8854.67541303, 4852.48025317, 10930.64613762
9.88832, -1.92372, 3.4702995, 6.1902087, 7.6123816, 5.0453945, 11.867047, 3.5656275, 18.07843, 28.79304657, 31.92973025, 25.99456408, 39.8663344, 21.8525921, 49.20569044, 1581.83976277, 1754.16369334, 1428.096015, 2190.18688363, 1200.54329859, 2703.27481641, 6426.80235659, 7126.93132616, 5802.16217258, 8898.43494669, 4877.64606896, 10983.04225847
9.88903, 1.1083133, 4.0901026, 8.5330069, 7.5065674, 4.9711181, 11.713474, 3.5116245, 17.86168, 33.91723437, 31.8119344, 25.88787628, 39.73857074, 21.75822278, 49.0716359, 1857.83475135, 1742.51581336, 1418.02234439, 2176.70158132, 1191.81835324, 2687.9252442, 7548.14968357, 7079.6232957, 5761.24701205, 8843.66563837, 4842.20855455, 10920.7032901
9.88974, 3.6881993, 4.5116493, 10.936102, 7.4890839, 4.9600433, 11.685286, 3.5056953, 17.818751, 38.52517396, 31.88068765, 25.94514285, 39.82291121, 21.81224743, 49.17585979, 2103.94120713, 1741.07176077, 1416.91910929, 2174.81338243, 1191.21295177, 2685.59768001, 8548.0683908, 7073.7720398, 5756.77752279, 8836.01379508, 4839.75965926, 10911.27098091
9.89044, 5.3857373, 4.734928, 12.666064, 7.5873574, 5.0276802, 11.835322, 3.5514936, 18.035497, 41.59750136, 32.19524071, 26.20777962, 40.21021957, 22.02682613, 49.63756431, 2264.99625609, 1753.04038193, 1427.02135443, 2189.4583523, 1199.3671998, 2702.78006303, 9202.436547, 7122.41481004, 5797.83451301, 8895.53415602, 4872.90013086, 10981.10514031
9.89115, 7.2959036, 4.8398214, 14.541328, 7.6196636, 5.0540679, 11.879248, 3.5738929, 18.093451, 44.72102125, 32.37259964, 26.36514799, 40.42072992, 22.17075303, 49.88504652, 2427.70085055, 1757.36120254, 1431.24397432, 2194.25759208, 1203.54934816, 2708.03229603, 9863.5098599, 7139.98577902, 5815.00354519, 8915.05285329, 4889.90266644, 11002.46896021
9.89186, 8.0147437, 4.8874065, 15.289034, 7.6895258, 5.0969526, 11.981627, 3.6022203, 18.244172, 46.01218948, 32.63117073, 26.56673439, 40.7324726, 22.3340771, 50.2626006, 2490.17427892, 1765.9951192, 1437.78853813, 2204.4366229, 1208.71762376, 2720.20602831, 10117.35587287, 7175.08057247, 5841.60652262, 8956.42927562, 4910.91183977, 11051.9543427
9.89256, 8.5851701, 4.8993798, 15.858765, 7.634578, 5.0618177, 11.905155, 3.5777173, 18.136178, 47.01970053, 32.62403656, 26.5643031, 40.73921946, 22.33305767, 50.28263887, 2536.99153729, 1760.26014083, 1433.30160359, 2198.12235848, 1205.00083322, 2713.04640085, 10307.592963, 7151.79565008, 5823.38935935, 8930.7946917, 4895.8216558, 11022.88974109
9.89327, 7.7632158, 4.8703826, 15.052934, 7.6645979, 5.084978, 11.945963, 3.5963867, 18.190148, 45.96730839, 32.8007054, 26.7167136, 40.94954479, 22.46837621, 50.53085096, 2472.53072351, 1764.31369817, 1437.06250191, 2202.63076418, 1208.54912855, 2717.99863566, 10045.71636746, 7168.28099508, 5838.68267408, 8949.13204065, 4910.24910069, 11043.03502538
9.89397, 5.7050781, 4.8472994, 13.145046, 7.6675256, 5.0802816, 11.953446, 3.5893632, 18.20789, 43.10245028, 32.9191431, 26.79568091, 41.10242698, 22.5231748, 50.72834747, 2311.30353982, 1765.23913315, 1436.87775816, 2204.05532272, 1207.77109674, 2720.23071347, 9390.68257391, 7172.05684187, 5837.94499161, 8954.93973614, 4907.09887126, 11052.12825483
9.89468, 3.0712672, 4.6946404, 10.763786, 7.6531671, 5.0734263, 11.927901, 3.5869627, 18.170248, 39.13969415, 33.00315797, 26.87110823, 41.20186864, 22.59427085, 50.85285352, 2092.21077968, 1764.18248455, 1436.39401189, 2202.44423435, 1207.77584118, 2718.33724401, 8500.54141631, 7167.77985347, 5835.99267663, 8948.41409528, 4907.12917613, 11044.46002794
9.89538, 0.38293484, 4.4690027, 8.5762716, 7.6458599, 5.0661632, 11.920723, 3.579364, 18.163442, 35.05800842, 33.10176459, 26.9449614, 41.33227175, 22.64857648, 51.0196005, 1868.17336988, 1763.92892536, 1435.84480754, 2202.51671127, 1206.89877619, 2718.73569833, 7590.30614561, 7166.76555743, 5833.77423236, 8948.72842042, 4903.57658754, 11046.10343558
9.89609, -1.4717947, 4.1014277, 7.1339818, 7.6866349, 5.0940071, 11.981764, 3.6002899, 18.24797, 32.08774736, 33.30744795, 27.11458764, 41.58470373, 22.79512443, 51.31927475, 1704.43753269, 1769.22560988, 1440.27314662, 2208.89702934, 1210.83182316, 2725.97814515, 6925.07025418, 7188.30195235, 5851.77956612, 8974.67159638, 4919.56747052, 11075.55413704
9.89679, -1.6974856, 3.8857292, 6.8100076, 7.6967757, 5.1006535, 11.998139, 3.6052026, 18.272768, 31.46091581, 33.44660009, 27.22766968, 41.75942468, 22.89087533, 51.53469765, 1665.84308404, 1770.98428356, 1441.69437094, 2211.14506696, 1212.06282052, 2728.74191514, 6768.27741322, 7195.4633905, 5857.56698277, 8983.82528185, 4924.57992599, 11086.80790385
9.8975, -1.0016028, 3.9405706, 7.1755511, 7.6304951, 5.0570407, 11.908404, 3.5709496, 18.14824, 32.41024465, 33.42189246, 27.20839369, 41.75240134, 22.86370136, 51.54326619, 1710.54812606, 1763.94088139, 1436.0047987, 2203.60853949, 1206.70059549, 2720.3508755, 6949.92854812, 7166.86242381, 5834.46358141, 8953.22479628, 4902.80442269, 11052.74030149
9.8982, -0.46771364, 3.9839759, 7.5221398, 7.6664677, 5.085324, 11.955897, 3.5942705, 18.210527, 33.30209635, 33.62006338, 27.38168606, 41.98478709, 23.02004944, 51.8157907, 1751.95829707, 1768.68592196, 1440.49706586, 2208.73771185, 1211.0398751, 2725.92762558, 7118.1932626, 7186.15747554, 5852.72864438, 8974.08455763, 4920.44582, 11075.4232513
9.89891, 0.53243708, 4.0608371, 8.2004143, 7.6716163, 5.0857121, 11.964886, 3.5933943, 18.229521, 34.89782663, 33.75389696, 27.48250839, 42.15360932, 23.10111387, 52.03171159, 1829.8628275, 1769.88102949, 1441.04161696, 2210.31881314, 1211.30378689, 2728.27577165, 7434.73562354, 7191.02948135, 5854.95441715, 8980.52890766, 4921.52924251, 11084.98886667
9.89961, 1.2069499, 4.1446442, 8.7559254, 7.6799346, 5.0931231, 11.979369, 3.5990111, 18.248928, 36.19096836, 33.89439904, 27.60204527, 42.33174278, 23.20281997, 52.24778169, 1891.46041882, 1771.4340653, 1442.57472171, 2212.39772153, 1212.65657053, 2730.64290681, 7685.02392687, 7197.35556781, 5861.19653485, 8988.99562289, 4927.03662568, 11094.63135771
9.90032, 2.0999147, 4.2879957, 9.5558815, 7.6465181, 5.0686447, 11.92301, 3.5831142, 18.170143, 37.92879058, 33.92856389, 27.62355325, 42.36688862, 23.22543955, 52.30133682, 1976.64820401, 1768.17752023, 1439.5936723, 2207.93842957, 1210.38721991, 2725.66939051, 8031.16105576, 7184.1405119, 5849.09778768, 8970.8978528, 4917.8274026, 11074.44906767
9.90102, 2.4732564, 4.4816574, 10.046133, 7.6506193, 5.0692796, 11.932445, 3.581806, 18.188578, 38.98908174, 34.02450699, 27.69597561, 42.49210694, 23.28062177, 52.46176753, 2027.3991336, 1769.24546344, 1440.16720703, 2209.55346872, 1210.57255748, 2727.96735093, 8237.38157024, 7188.49570972, 5851.4411951, 8977.47992494, 4918.59146489, 11083.81058687
9.90173, 2.7715324, 4.7100106, 10.497556, 7.6333333, 5.0576852, 11.904987, 3.5742908, 18.149623, 39.95942729, 34.07471781, 27.73646134, 42.55392442, 23.3168617, 52.54228542, 2073.15545173, 1767.84783458, 1439.00951407, 2207.76188203, 1209.71400813, 2725.97313985, 8423.31000873, 7182.833466, 5846.75077425, 8970.22109087, 4915.11435088, 11075.73328053
9.90243, 3.6450469, 4.7303478, 11.220753, 7.5995501, 5.0308973, 11.860038, 3.5517299, 18.089201, 41.41976506, 34.08714053, 27.7344371, 42.58333491, 23.30325543, 52.59038161, 2144.09861908, 1764.52451744, 1435.67613681, 2204.33093848, 1206.29553849, 2722.34679332, 8711.5744076, 7169.34682523, 5833.22025381, 8956.30117878, 4901.23600079, 11061.02417221
9.90313, 4.6547989, 4.6631397, 12.015141, 7.6353097, 5.0588339, 11.90836, 3.5750261, 18.15479, 42.97227661, 34.25604776, 27.8836188, 42.78089878, 23.44031994, 52.82257174, 2219.44444065, 1769.26615851, 1440.14112388, 2209.5601037, 1210.6523527, 2728.19530252, 9017.72836365, 7188.62852713, 5851.3748858, 8977.56774326, 4918.94902143, 11084.81190629
9.90384, 5.6960555, 4.6661717, 12.92613, 7.6366633, 5.0613549, 11.919373, 3.5754853, 18.170571, 44.68971626, 34.34987485, 27.96447904, 42.91410336, 23.503949, 52.98557176, 2302.83263291, 1770.02718662, 1440.99180474, 2211.33643054, 1211.14353101, 2730.31278622, 9356.56070955, 7191.73707741, 5854.84464234, 8984.80561109, 4920.95596263, 11093.44073696
9.90454, 6.2760304, 4.7639804, 13.55027, 7.5788809, 5.0187882, 11.831392, 3.5446471, 18.049883, 45.87610326, 34.30955524, 27.91977932, 42.86772825, 23.46383787, 52.94802225, 2358.56784944, 1763.91210603, 1435.40294798, 2203.90221605, 1206.31548213, 2722.14713316, 9583.03820686, 7166.9072864, 5832.1499193, 8954.62012914, 4901.35035016, 11060.28812692
9.90525, 5.9756578, 4.92013, 13.44868, 7.5453359, 4.9961068, 11.782252, 3.5276632, 17.976581, 45.82621611, 34.32523016, 27.93122772, 42.89318765, 23.47025057, 52.98192296, 2350.51325474, 1760.60594369, 1432.6454714, 2200.07268029, 1203.83352008, 2717.5429863, 9550.33368849, 7153.49050779, 5820.95943581, 8939.08094043, 4891.27717061, 11041.60645751
9.90595, 5.2754674, 4.9333395, 12.851625, 7.5441379, 4.9957242, 11.788617, 3.5265579, 17.990169, 44.91636143, 34.41361967, 28.0043033, 43.01866954, 23.52886917, 53.14264511, 2298.52049192, 1761.0600566, 1433.07389422, 2201.40924844, 1204.05095614, 2719.48695039, 9339.10385319, 7155.35180915, 5822.71333861, 8944.53178329, 4892.17170933, 11049.52996781
9.90665, 5.9781677, 4.9803027, 13.554282, 7.4246678, 4.9145618, 11.609339, 3.4704844, 17.736143, 46.25102034, 34.23115659, 27.8500167, 42.80424155, 23.40335433, 52.90694082, 2361.31647953, 1747.64996655, 1421.86492117, 2185.34337655, 1194.84339683, 2701.13027349, 9594.27158162, 7100.88145914, 5777.18333157, 8879.27477554, 4854.77154208, 10974.96995675
9.90736, 6.2177066, 4.9038894, 13.680834, 7.414735, 4.9062181, 11.594749, 3.4633997, 17.715431, 46.59289906, 34.30135403, 27.90209879, 42.89376051, 23.44308458, 53.01994932, 2373.12712476, 1747.0789607, 1421.14418328, 2184.71802817, 1194.03215988, 2700.47759274, 9642.28165309, 7098.57775149, 5774.26819736, 8876.75436365, 4851.48657578, 10972.34331667
9.90806, 5.4084422, 4.9031221, 12.913065, 7.5266077, 4.9843476, 11.76172, 3.5197452, 17.95361, 45.38874692, 34.6523877, 28.19925828, 43.31805443, 23.69676912, 53.51917596, 2306.35505819, 1760.80449583, 1432.89926214, 2201.13620051, 1204.11262756, 2719.48953338, 9371.00056434, 7154.36240639, 5822.0436383, 8943.48357333, 4892.45577014, 11049.61608647
9.90876, 6.0349622, 4.9482174, 13.510395, 7.4699841, 4.9411006, 11.674437, 3.4875573, 17.832703, 46.55260243, 34.6154339, 28.15281258, 43.27408702, 23.65214959, 53.48334105, 2359.8934904, 1754.76198664, 1427.1519889, 2193.69553836, 1198.99964602, 2711.23378273, 9588.55554377, 7129.8271907, 5798.70497149, 8913.27155284, 4871.69219697, 11016.09704996
9.90947, 6.8520019, 4.8357975, 14.123817, 7.4093318, 4.8960931, 11.589112, 3.4504363, 17.71511, 47.72937539, 34.56998824, 28.10182622, 43.23493298, 23.59101991, 53.4541757, 2413.70116813, 1748.22361123, 1421.12504548, 2186.41470552, 1193.01105139, 2703.20751663, 9807.20584594, 7103.27734287, 5774.23006537, 8883.70912055, 4847.3709637, 10983.51068057
9.91017, 7.1156393, 4.6783683, 14.193787, 7.4372594, 4.9232076, 11.630846, 3.4764133, 17.769698, 47.97867476, 34.73006297, 28.25681321, 43.43149299, 23.74459725, 53.68329071, 2420.49217362, 1752.10853637, 1425.53739916, 2191.08988319, 1197.89911011, 2708.28624717, 9834.82110469, 7119.0785903, 5792.17129952, 8902.72534664, 4867.24294249, 11004.17139603
9.91087, 6.3365269, 4.534006, 13.307258, 7.5446235, 4.9953347, 11.792793, 3.5260959, 18.002676, 46.58427505, 35.07630509, 28.54153649, 43.85341214, 23.97960984, 54.18306715, 2344.47718233, 1765.30807506, 1436.42851541, 2207.0392641, 1206.83745871, 2726.90654632, 9525.9826223, 7172.72668414, 5836.43687349, 8967.55056308, 4903.57199733, 11079.85378089
9.91157, 4.7719399, 4.513273, 11.897459, 7.5944736, 5.0253189, 11.861724, 3.5456198, 18.101865, 44.16972865, 35.28957769, 28.70644654, 44.10334505, 24.11258129, 54.48278303, 2217.56373608, 1771.73123175, 1441.22177751, 2214.23091375, 1210.58443169, 2735.33588709, 9010.33378813, 7198.84146787, 5855.92606284, 8996.79197142, 4918.80780282, 11114.1289715
9.91228, 1.9776822, 4.4869186, 9.6450284, 7.6577922, 5.0750673, 11.955925, 3.5844271, 18.230718, 39.88191185, 35.53661052, 28.92977905, 44.40335698, 24.31275031, 54.83099166, 1997.33192969, 1779.71425083, 1448.83654603, 2223.77109247, 1217.61044643, 2745.99900806, 8115.51385099, 7231.29462797, 5886.87983324, 9035.57632768, 4947.36718331, 11157.48096423
9.91298, -0.1272397, 4.3165362, 8.0663878, 7.6641521, 5.0733249, 11.965841, 3.582527, 18.251085, 36.57462641, 35.65105675, 29.00592288, 44.54633348, 24.37446467, 55.01545307, 1827.19761741, 1781.05786321, 1449.0798234, 2225.44868911, 1217.70112617, 2748.46566193, 7424.2450095, 7236.77057511, 5887.88182775, 9042.41345685, 4947.74698854, 11167.52905101
9.91368, -1.1215571, 4.0425809, 7.2333564, 7.714422, 5.1133872, 12.03603, 3.612897, 18.352088, 34.73227793, 35.86865004, 29.20234151, 44.80278038, 24.54658758, 55.32304517, 1730.86615571, 1787.49670613, 1455.28446737, 2232.72474085, 1223.2672375, 2756.99701294, 7032.84846372, 7262.94949044, 5913.10604628, 9071.99826618, 4970.37456282, 11202.21927214
9.91438, -0.69727158, 3.8710483, 7.2872846, 7.7031646, 5.1045086, 12.02179, 3.6048578, 18.33133, 34.96037751, 35.94411847, 29.25972352, 44.90325427, 24.58879901, 55.4485554, 1737.89727535, 1786.7995146, 1454.51500815, 2232.16248847, 1222.32109181, 2756.37450769, 7061.43353458, 7260.13337549, 5909.99318587, 9069.73460067, 4966.54161908, 11199.71569004
9.91508, -0.34393669, 3.9147263, 7.491641, 7.7543947, 5.1365106, 12.098945, 3.6300272, 18.440654, 35.54828435, 36.16630312, 29.43501496, 45.17559879, 24.74486599, 55.77227064, 1762.69632512, 1793.3413884, 1459.56390439, 2240.07609477, 1226.99829664, 2765.52239593, 7162.21367469, 7286.73114725, 5930.52155731, 9101.91018709, 4985.55755393, 11236.91133836
9.91579, 0.61267701, 3.9369, 8.108208, 7.7579532, 5.1387284, 12.10481, 3.6315805, 18.449407, 37.08979516, 36.27985745, 29.52703415, 45.31802585, 24.82217494, 55.94782401, 1834.43132603, 1794.37246061, 1460.38327205, 2241.39297308, 1227.6847333, 2767.13420872, 7453.70583644, 7290.9376833, 5933.86471537, 9107.28226681, 4988.35837136, 11243.48680112
9.91649, 1.7517161, 4.0085256, 8.9495788, 7.7583971, 5.1366217, 12.109139, 3.6282491, 18.459458, 39.0791013, 36.38557746, 29.60615856, 45.45690908, 24.88237424, 56.12453324, 1927.91686244, 1795.03535126, 1460.58149772, 2242.55775115, 1227.53971484, 2768.83117644, 7833.57663959, 7293.64801401, 5934.68386719, 9112.03608131, 4987.78065677, 11250.40796379
9.91719, 1.7603912, 4.1719749, 9.0901014, 7.7658326, 5.146791, 12.113418, 3.6390448, 18.460509, 39.49900548, 36.50865296, 29.7214548, 45.59688232, 24.99168269, 56.28901288, 1943.65623017, 1796.50778365, 1462.52519786, 2243.71888188, 1229.78386848, 2769.85431059, 7897.54764602, 7299.64774511, 5942.59532849, 9116.77512661, 4996.91074217, 11254.5912445
9.91789, 2.0842896, 4.0795098, 9.2450101, 7.7651204, 5.1451185, 12.117934, 3.6323669, 18.475808, 39.95042061, 36.61354313, 29.80336845, 45.73850365, 25.04162547, 56.47670895, 1960.81659584, 1797.03847691, 1462.78658852, 2244.90294891, 1229.07428908, 2771.94749145, 7967.29284707, 7301.82100326, 5943.67119712, 9121.60741867, 4994.03912261, 11263.12245011
9.91859, 2.2906172, 3.9709602, 9.2977053, 7.8145113, 5.1810282, 12.190492, 3.6589035, 18.576365, 40.18174897, 36.8376451, 29.99500411, 46.00992917, 25.20672513, 56.79646624, 1967.06837752, 1803.3601982, 1468.38367149, 2252.38271215, 1233.97694657, 2780.42981132, 7992.71396341, 7327.52475812, 5966.42740479, 9152.02082454, 5013.97149385, 11297.61447601
9.91929, 1.8847578, 3.8800568, 8.9035621, 7.8080564, 5.1764734, 12.181309, 3.6552475, 18.561748, 39.43697914, 36.93118267, 30.07036766, 46.12843544, 25.2685394, 56.94179859, 1925.58128003, 1803.23127031, 1468.23966485, 2252.3036421, 1233.78178294, 2780.28550335, 7824.15920422, 7327.01791782, 5965.85613232, 9151.72081016, 5013.19014321, 11297.05436849
9.92, 0.44939385, 3.8363207, 7.8694491, 7.8005453, 5.1686578, 12.173597, 3.6470828, 18.553079, 37.18782405, 37.0246604, 30.1382126, 46.25280359, 25.3163688, 57.10006453, 1810.93448408, 1802.98890822, 1467.63974158, 2252.37155304, 1232.83054196, 2780.60033201, 7358.33553395, 7326.05042719, 5963.43255732, 9152.01835302, 5009.33681699, 11298.36027125
9.9207, -1.3906368, 3.7908992, 6.7225924, 7.727576, 5.1208299, 12.062731, 3.6176733, 18.398848, 34.47412001, 36.96123223, 30.08811456, 46.17932926, 25.28945507, 57.0321987, 1674.35505911, 1795.15027986, 1461.33351121, 2242.85909389, 1228.26998986, 2769.96629373, 6803.39081697, 7294.21687631, 5937.82240904, 9113.38779677, 4990.81764309, 11255.17741505
9.9214, -2.0191048, 3.3513196, 6.0474316, 7.7158396, 5.1113615, 12.048006, 3.6091801, 18.377683, 32.79550042, 37.0442132, 30.15067771, 46.28991329, 25.33570868, 57.1707853, 1588.59557353, 1794.40082817, 1460.48185052, 2242.25733407, 1227.24746216, 2769.32064706, 6454.94018662, 7291.18865094, 5934.3757126, 9110.96393288, 4986.67445283, 11252.58022379
9.9221, -2.3630065, 3.2331993, 5.6875992, 7.5921487, 5.0260737, 11.865208, 3.5494204, 18.119162, 31.90106121, 36.85725531, 29.98852218, 46.07637626, 25.20109193, 56.9389812, 1541.13667899, 1780.56985837, 1448.74213356, 2225.94455493, 1217.46191691, 2750.71577771, 6262.11509977, 7235.00617974, 5886.68747807, 9044.70135497, 4946.92440793, 11177.00917873
9.9228, -3.055373, 3.0279986, 5.1746562, 7.5290566, 4.977146, 11.774081, 3.5109216, 17.99557, 30.521173, 36.81550407, 29.93302859, 46.03879836, 25.14033358, 56.9171668, 1470.50435798, 1773.76404152, 1442.16767089, 2218.14062051, 1211.25652971, 2742.25835968, 5975.12811014, 7207.36890558, 5859.98711468, 9013.01264555, 4921.7215168, 11142.67014663
9.9235, -3.4565586, 2.7932499, 4.8236298, 7.5050724, 4.9589772, 11.740816, 3.4968666, 17.951443, 29.55802132, 36.86937846, 29.96984032, 46.11450107, 25.16679467, 57.02142357, 1420.23938936, 1771.54427834, 1440.02696451, 2215.76505875, 1209.24444512, 2739.83400023, 5770.89903696, 7198.36616727, 5851.30245291, 9003.38107746, 4913.55728906, 11132.84528777
9.9242, -4.513224, 2.6628616, 4.373321, 7.5358094, 4.9873213, 11.784347, 3.5214242, 18.007335, 28.23125108, 37.05863337, 30.14797321, 46.34225983, 25.33282477, 57.2860884, 1352.78678395, 1775.77781807, 1444.63238997, 2220.63118826, 1213.89981779, 2745.0382224, 5496.82984817, 7215.58536041, 5870.02958264, 9023.17493207, 4932.48517081, 11154.01792378
9.9249, -5.6533291, 2.5722385, 3.9704876, 7.5024231, 4.9590194, 11.739178, 3.4978304, 17.949791, 26.98302986, 37.09108761, 30.15551123, 46.39675808, 25.32609116, 57.37180187, 1289.42119261, 1772.44863437, 1441.02257834, 2217.13289639, 1210.24209839, 2741.59045857, 5239.36634835, 7202.07468463, 5855.37545639, 9008.98135826, 4917.63417572, 11140.03466977
9.9256, -6.4484197, 2.6272025, 3.7759228, 7.5190777, 4.9737152, 11.761436, 3.5102655, 17.979525, 26.39569277, 37.24807199, 30.294373, 46.58559926, 25.45021728, 57.5984264, 1257.86416723, 1775.02501853, 1443.65243959, 2219.99689586, 1212.80834119, 2744.80375587, 5111.15121508, 7212.56039931, 5866.0752989, 9020.64000818, 4928.07330731, 11153.11765568
9.9263, -4.8883871, 2.4748602, 4.1002483, 7.5119062, 4.968681, 11.75123, 3.5063219, 17.964453, 27.59229277, 37.34717779, 30.37408951, 46.7115603, 25.51576555, 57.75501618, 1311.22337929, 1774.78881767, 1443.41815365, 2219.79704448, 1212.54397411, 2744.59712769, 5327.98129856, 7211.61762273, 5865.1371308, 9019.84919302, 4927.01069837, 11152.30432843
9.927, -4.4430324, 2.6619446, 4.3001481, 7.5506182, 4.9958285, 11.815941, 3.5253319, 18.060454, 28.346158, 37.56157134, 30.55316866, 46.98796686, 25.66566387, 58.09206686, 1343.2684929, 1779.96874682, 1447.85437324, 2226.66702949, 1216.24516571, 2752.86841723, 5458.2052215, 7232.6826389, 5883.17699829, 9047.78580836, 4942.06165721, 11185.94000265
9.9277, -3.569238, 2.5708821, 4.5700426, 7.5335417, 4.9821842, 11.7845, 3.5166258, 18.016715, 29.31508128, 37.63835002, 30.60841694, 47.07459137, 25.71544579, 58.20613775, 1385.25863159, 1778.56744628, 1446.37408151, 2224.4688119, 1215.160992, 2750.48034026, 5628.84025084, 7227.00570287, 5877.1759021, 9038.87497946, 4937.66791778, 11176.26275364
9.9284, -4.1702383, 2.6562611, 4.4243884, 7.5230164, 4.9729848, 11.769525, 3.5085422, 17.996091, 28.93642599, 37.73238621, 30.67798513, 47.19518954, 25.76805383, 58.3589349, 1363.47470543, 1777.93740662, 1445.53638941, 2223.82153169, 1214.18206991, 2749.85347555, 5540.3368629, 7224.4627015, 5873.78593311, 9036.26620975, 4933.70185261, 11173.74199717
9.9291, -5.4579848, 2.7099399, 4.0914648, 7.5022475, 4.9592704, 11.739061, 3.4975634, 17.952894, 27.91604467, 37.80159883, 30.73430305, 47.28584505, 25.81055082, 58.47654545, 1311.62503715, 1776.09414388, 1444.03986513, 2221.70794585, 1212.69918698, 2747.49886648, 5329.66378595, 7216.98989495, 5867.71886526, 9027.69926355, 4927.68798784, 11164.20074018
9.9298, -5.7452503, 2.64838, 3.9773757, 7.4696909, 4.9396995, 11.698891, 3.4850587, 17.899178, 27.61328192, 37.84173449, 30.77301041, 47.35785965, 25.8478704, 58.57823234, 1293.65516153, 1772.8481276, 1441.68534106, 2218.66925344, 1210.94736448, 2744.33270385, 5256.65737438, 7203.8171073, 5858.16537896, 9015.37321475, 4920.58129766, 11151.36179595
9.9305, -4.5648232, 2.52557, 4.2501167, 7.4955011, 4.9556298, 11.735066, 3.4954335, 17.950546, 28.63746314, 38.03071161, 30.92313693, 47.5857462, 25.97075874, 58.85358834, 1337.73681066, 1776.52198478, 1444.50709109, 2222.86464539, 1213.16751392, 2749.21738601, 5435.79230901, 7218.76266295, 5869.64526469, 9032.44229143, 4929.61439735, 11171.23682597
9.9312, -4.1662621, 2.6504448, 4.4275355, 7.4821677, 4.9460847, 11.711446, 3.4885199, 17.916228, 29.32505341, 38.12163376, 30.99478016, 47.69392296, 26.03025293, 58.990364, 1365.8449856, 1775.55490136, 1443.61425272, 2221.39426695, 1212.38621272, 2747.537805, 5550.0209552, 7214.85015766, 5866.03123948, 9026.48899495, 4926.45135965, 11164.43853714
9.9319, -3.5489665, 2.6648531, 4.6817228, 7.413026, 4.8923905, 11.613891, 3.4456943, 17.783865, 30.2547591, 38.07050283, 30.9279695, 47.6518454, 25.95548949, 58.9663068, 1404.99078162, 1767.94352746, 1436.25377727, 2212.88833591, 1205.33841763, 2738.31687781, 5709.10091524, 7183.9389573, 5836.13633743, 8991.94712817, 4897.82477816, 11126.99641725
9.9326, -4.6040052, 3.0191131, 4.5649473, 7.4279481, 4.9104709, 11.638419, 3.4641634, 17.817608, 29.97445679, 38.2355963, 31.08815926, 47.86085266, 26.11154814, 59.21860018, 1387.83825724, 1770.33477888, 1439.40345857, 2215.99086212, 1208.98289244, 2741.8624946, 5639.41605256, 7193.67283497, 5848.94884404, 9004.57555121, 4912.64561655, 11141.43041185
9.9333, -4.1381185, 2.9613909, 4.7782775, 7.4190714, 4.9042703, 11.625893, 3.4593321, 17.799118, 30.76956489, 38.34073608, 31.17258876, 47.99531339, 26.18073287, 59.38611461, 1420.38835595, 1769.88967108, 1438.99279229, 2215.56543039, 1208.55814002, 2741.38896673, 5771.69564994, 7191.88134193, 5847.29409024, 9002.86833751, 4910.93138735, 11139.53286637
9.934, -2.8822568, 3.2537997, 5.4180614, 7.3903714, 4.8793244, 11.582862, 3.4397234, 17.743636, 32.87529386, 38.39554305, 31.19805568, 48.06795251, 26.19445957, 59.4934278, 1513.01743756, 1767.07549468, 1435.82601761, 2212.22814434, 1205.54585056, 2738.06202501, 6148.10521222, 7180.4632184, 5834.43997638, 8989.32890471, 4898.70277987, 11126.0405792
9.9347, -2.0110627, 3.3171602, 5.918517, 7.5162792, 4.9682284, 11.767627, 3.505061, 18.004648, 34.47672888, 38.85268669, 31.5878728, 48.6143016, 26.5318415, 60.13286852, 1581.90019284, 1782.68282896, 1449.35043711, 2230.57626321, 1217.36390181, 2759.08415328, 6428.02381474, 7243.90055109, 5889.41019654, 9063.90770125, 4946.73696071, 11211.49028519
9.9354, -0.55323551, 3.3752663, 6.7581371, 7.5060838, 4.95928, 11.753281, 3.4971528, 17.98485, 36.96707341, 38.95904257, 31.66728901, 48.75073084, 26.59248207, 60.3052304, 1690.97384415, 1782.09189658, 1448.54738232, 2229.9901811, 1216.41199812, 2758.5242176, 6871.25917699, 7241.51668043, 5886.16111864, 9061.54790593, 4942.88077487, 11209.24188784
9.9361, 0.67982546, 3.6805959, 7.7624068, 7.3740567, 4.8683229, 11.557536, 3.4327583, 17.709875, 39.75501494, 38.74779184, 31.48352921, 48.50944983, 26.43719258, 60.04840408, 1812.89418937, 1766.96315607, 1435.70081031, 2212.11084549, 1205.57954444, 2738.30617331, 7366.69925739, 7180.05840934, 5833.97318782, 8988.91695846, 4898.87495191, 11127.11275249
9.9368, 0.82648758, 3.9537138, 8.1164796, 7.3453048, 4.8447236, 11.518798, 3.4117137, 17.65685, 40.79247419, 38.80619911, 31.5159715, 48.59591658, 26.44736972, 60.16623151, 1854.42417243, 1764.12819033, 1432.71474786, 2209.16833739, 1202.29632241, 2735.15437096, 7535.4745572, 7168.55576601, 5821.85332284, 8976.98166714, 4885.54532584, 11114.33213545
9.9375, 0.96261691, 4.0586555, 8.3091152, 7.3648752, 4.8579794, 11.547813, 3.4195882, 17.6981, 41.41775265, 38.99346566, 31.66919138, 48.82688419, 26.57027473, 60.44668138, 1876.95428676, 1767.09135167, 1435.17261823, 2212.71854971, 1204.10181299, 2739.30019077, 7627.04431764, 7180.61390601, 5831.85495775, 8991.42965821, 4892.89374565, 11131.20553955
9.93819, 1.5678724, 3.9233085, 8.6328245, 7.4256423, 4.9065425, 11.638197, 3.4609506, 17.825199, 42.36305915, 39.28962382, 31.93733256, 49.18738227, 26.82307465, 60.873469, 1913.82305738, 1774.97540272, 1442.82317367, 2222.1234304, 1211.77789732, 2750.06222137, 7776.87985734, 7212.66806952, 5862.95709717, 9029.66806662, 4924.09738973, 11174.96385747
9.93889, 3.1652571, 3.8633612, 9.7454283, 7.2802661, 4.8015502, 11.426476, 3.3828538, 17.532134, 45.16952176, 39.0407951, 31.70558451, 48.91039644, 26.61255926, 60.58462412, 2034.12237634, 1758.12698038, 1427.79990544, 2202.5854595, 1198.44532724, 2728.31180823, 8265.73987125, 7144.22123735, 5801.92359312, 8950.29653289, 4869.93183897, 11086.60715638
9.93959, 3.2876061, 3.9044805, 9.8651127, 7.2186825, 4.761957, 11.33596, 3.3551644, 17.404405, 45.60801154, 39.01387451, 31.68712573, 48.88991304, 26.59787955, 60.57866561, 2047.28841274, 1751.28558596, 1422.39670515, 2194.60899699, 1193.9466063, 2719.30294656, 8319.26072706, 7116.43816594, 5779.98144949, 8917.90542369, 4851.66283857, 11050.02600877
9.94029, 2.0703088, 3.8921845, 8.9205992, 7.2128139, 4.7574848, 11.326878, 3.3517301, 17.390925, 43.5254514, 39.13800044, 31.78593383, 49.04575018, 26.67969068, 60.77257124, 1947.49572481, 1751.18433204, 1422.22465842, 2194.49507664, 1193.75174438, 2719.19805237, 7913.76722917, 7116.04395462, 5779.29632963, 8917.46410577, 4850.88275886, 11049.6265344
9.94099, 0.16947257, 3.8593292, 7.6071488, 7.2185795, 4.7534596, 11.338449, 3.3469742, 17.409091, 40.3389525, 39.29520264, 31.88735996, 49.24821411, 26.75714937, 61.02414573, 1799.04512765, 1752.49575089, 1422.11921785, 2196.38225961, 1193.32100183, 2721.56774649, 7310.54694125, 7121.39026106, 5778.88188483, 8925.15444055, 4849.14417421, 11059.28275989
9.94169, -1.1408172, 3.6054257, 6.6737034, 7.2351061, 4.7691027, 11.362281, 3.3551093, 17.442953, 37.9206609, 39.48343234, 32.05610741, 49.47948948, 26.88721275, 61.30592541, 1685.6455587, 1755.11372363, 1424.95499278, 2199.45749089, 1195.18778617, 2725.16507968, 6849.7564241, 7132.04590456, 5790.4193236, 8937.67257297, 4856.74178303, 11073.92768007
9.94239, -1.7606006, 3.519869, 6.2489775, 7.224978, 4.761465, 11.3487, 3.3488147, 17.423596, 36.82877528, 39.6005357, 32.14793596, 49.63132324, 26.96052563, 61.49668316, 1631.69545829, 1754.49804544, 1424.31130835, 2198.91115317, 1194.4835768, 2724.60481959, 6630.54197871, 7129.56139133, 5787.81774059, 8935.47422374, 4853.89198003, 11071.67795306
9.94308, -2.0863706, 3.7861453, 6.2187353, 7.2369054, 4.7738417, 11.368022, 3.3626704, 17.452804, 36.87337961, 39.77757987, 32.30694673, 49.85449958, 27.11465352, 61.7724056, 1628.3036989, 1756.55123378, 1426.65308734, 2201.54124588, 1197.36490349, 2727.827978, 6616.77514716, 7137.92184853, 5797.34769277, 8946.18332626, 4865.61219558, 11084.80216729
9.94378, -0.62466848, 3.7169486, 6.9555922, 7.2453502, 4.7783635, 11.382816, 3.3636647, 17.476054, 39.14197937, 39.94895457, 32.4425752, 50.07265108, 27.21962117, 62.04366108, 1722.67541161, 1758.19115081, 1427.82831853, 2203.7445783, 1197.96118783, 2730.60001334, 7000.28113031, 7144.60324539, 5802.13751711, 8955.15863497, 4868.04713269, 11096.0936802
9.94448, 1.9183475, 3.7636565, 8.6375076, 7.1413518, 4.7066676, 11.232773, 3.3107772, 17.264812, 43.78202572, 39.80996947, 32.31903572, 49.92810947, 27.1060733, 61.8988467, 1920.36044585, 1746.13872837, 1417.57255004, 2189.93902115, 1188.92239789, 2714.99764775, 7803.61508815, 7095.64423499, 5760.47614599, 8899.07997453, 4831.32881789, 11032.71870344
9.94518, 3.1055813, 3.8266575, 9.5858532, 7.133735, 4.7026196, 11.219378, 3.3086774, 17.245189, 46.29724903, 39.93910104, 32.42722045, 50.0869042, 27.19988148, 62.09745171, 2023.74671251, 1745.81916029, 1417.45961487, 2189.40023093, 1188.96202012, 2714.40563719, 8223.75770658, 7094.36298771, 5760.03131195, 8896.9123016, 4831.5016476, 11030.33998258
9.94588, 3.6806675, 3.8402013, 10.053616, 7.1005044, 4.6722652, 11.172273, 3.2856993, 17.181397, 47.59392994, 39.99770019, 32.44547698, 50.17197417, 27.20848296, 62.21851721, 2073.26235105, 1742.35928924, 1413.37321747, 2185.56579086, 1185.2419717, 2710.33111651, 8424.99157751, 7080.32069816, 5743.43977596, 8881.35231451, 4816.39654714, 11013.809621
9.94657, 3.605199, 3.8558129, 10.001974, 7.0392521, 4.6353677, 11.082212, 3.2578825, 17.055116, 47.65107409, 39.97542534, 32.43933397, 50.15832911, 27.19553095, 62.22389208, 2068.64633895, 1735.42819017, 1408.26855917, 2177.49223618, 1180.62261163, 2701.28699095, 8406.25409523, 7052.1722616, 5722.71012198, 8848.56569393, 4797.63673329, 10977.08409722
9.94727, 2.2325202, 3.72704, 8.8284165, 7.1111193, 4.6833706, 11.18559, 3.2972408, 17.200744, 44.94145808, 40.33431948, 32.73293999, 50.58656611, 27.46509365, 62.73058935, 1944.18394764, 1744.87744356, 1416.03898074, 2188.39339029, 1188.15001739, 2713.74828658, 7900.50194445, 7090.5881372, 5754.30053024, 8892.88601327, 4828.23733532, 11027.74953005
9.94797, 0.83809916, 3.5960555, 7.6947294, 7.0356398, 4.6293715, 11.079265, 3.2555589, 17.054605, 42.1202927, 40.27601586, 32.67049552, 50.54173889, 27.39728221, 62.70692973, 1815.70498963, 1736.20262987, 1408.34685421, 2178.73337552, 1181.0312516, 2703.14563122, 7378.4253339, 7055.35400418, 5723.05642568, 8853.65278255, 4799.32090107, 10984.69097157
9.94867, -2.0961657, 3.3968995, 5.8274911, 7.0490001, 4.6416669, 11.099243, 3.2625982, 17.08555, 36.79914318, 40.47255815, 32.84232412, 50.78594958, 27.53459503, 63.0102756, 1580.67357562, 1738.4617596, 1410.71202788, 2181.4640663, 1182.72337413, 2706.54882243, 6423.35112555, 7064.55176611, 5732.6818338, 8864.771248, 4806.20896913, 10998.54751361
9.94936, -4.1988117, 2.8402815, 4.5984283, 7.0397906, 4.6343348, 11.086178, 3.2567895, 17.066117, 32.81652897, 40.60390514, 32.9444026, 50.95406745, 27.61739926, 63.22011671, 1404.61333975, 1737.92867767, 1410.08658779, 2180.93640873, 1182.08014751, 2705.9479491, 5707.91259974, 7062.402667, 5730.1541808, 8862.64856979, 4803.6067841, 10996.13249842
9.95006, -4.0393747, 2.3676058, 4.3462647, 7.0922599, 4.6706684, 11.162929, 3.2849638, 17.177594, 32.02802555, 40.9132897, 33.20179758, 51.32880592, 27.84436859, 63.67269717, 1366.03916682, 1745.00785544, 1416.1021521, 2189.24389097, 1187.60046581, 2715.72776313, 5551.17284979, 7091.18776756, 5754.61378428, 8896.42957853, 4826.05156744, 11035.90189233
9.95076, -4.8588678, 2.6953001, 4.1718577, 7.0623751, 4.6466886, 11.119423, 3.2700036, 17.115793, 31.46671208, 40.94133626, 33.20919953, 51.37215083, 27.85869306, 63.73604868, 1338.82219215, 1741.94143408, 1412.96024862, 2185.74395132, 1185.31089066, 2711.79385365, 5440.58470064, 7078.74426589, 5741.86023833, 8882.22885073, 4816.75933898, 11019.94293046
9.95146, -4.1241661, 2.6453191, 4.4305663, 7.0320406, 4.6255943, 11.077909, 3.2471948, 17.058568, 32.51903261, 40.96836974, 33.22704864, 51.42057091, 27.83954731, 63.80860985, 1380.19668938, 1738.80966772, 1410.24682622, 2182.42967431, 1181.58653394, 2708.21193049, 5608.73254181, 7066.03518354, 5730.84787632, 8868.78256463, 4801.63653113, 11005.41430184
9.95215, -2.8476921, 2.8741554, 5.0749826, 7.0702114, 4.6550026, 11.131213, 3.2745395, 17.13409, 34.90084674, 41.19408725, 33.42555667, 51.68802421, 28.0345637, 64.12822314, 1477.67783695, 1744.12931025, 1415.21507064, 2188.43538042, 1186.96413762, 2715.14484377, 6004.88329209, 7087.67005397, 5751.05149439, 8893.20982094, 4823.50140207, 11033.61470294
9.95285, -1.8547285, 3.2408291, 5.7670997, 7.074334, 4.6535702, 11.141321, 3.2691714, 17.151613, 37.3106302, 41.32345594, 33.51559932, 51.8587684, 28.09135579, 64.34374571, 1575.7765294, 1745.25414429, 1415.49725884, 2190.20235399, 1186.40984879, 2717.49267603, 6403.54577099, 7092.25869688, 5752.21252291, 8900.41243784, 4821.26090099, 11043.1830965
9.95355, -0.61406262, 3.3024583, 6.5219019, 7.1329669, 4.6983217, 11.227831, 3.3034646, 17.271893, 39.7908505, 41.61320782, 33.77283094, 52.20883766, 28.31919602, 64.75391941, 1676.31856321, 1753.09127247, 1422.78998127, 2199.46652638, 1193.03793172, 2727.96876104, 6812.1393831, 7124.12447221, 5781.86263516, 8938.08186283, 4848.20776823, 11085.78276276
9.95425, 0.7215193, 3.460391, 7.4690943, 7.083155, 4.6635577, 11.152565, 3.2799834, 17.168696, 42.70507075, 41.58712016, 33.74458968, 52.18345815, 28.29966518, 64.74617695, 1794.55605571, 1747.57744227, 1418.01797043, 2192.85764368, 1189.21089762, 2720.76926414, 7292.64515147, 7101.7353404, 5762.48473481, 8911.24722026, 4832.66770018, 11056.5533572
9.95494, 1.2967723, 3.5929757, 7.9881967, 7.0472698, 4.6367232, 11.104976, 3.2567986, 17.106227, 44.29028351, 41.6001153, 33.7434645, 52.22072503, 28.28000855, 64.81286217, 1856.51720524, 1743.75334004, 1414.42586162, 2188.93777168, 1185.41400691, 2716.7627796, 7544.45894955, 7086.21253545, 5747.90140377, 8895.33967952, 4817.2498957, 11040.29911947
9.95564, 1.1049317, 3.7127833, 7.9783889, 7.0220576, 4.61956, 11.066864, 3.2428825, 17.051586, 44.39208146, 41.64665274, 33.77911087, 52.28296327, 28.3017646, 64.89784827, 1856.03454179, 1741.24806684, 1412.3058551, 2185.95259733, 1183.29780809, 2713.38139847, 7542.51636279, 7076.04936229, 5739.30052568, 8883.23081407, 4808.66216583, 11026.58551638
9.95634, 1.073072, 3.6353884, 7.9326786, 7.0121284, 4.6125469, 11.053079, 3.2374207, 17.032609, 44.39448872, 41.73919408, 33.85240491, 52.40355697, 28.36081448, 65.05185986, 1851.36624945, 1740.63352071, 1411.73379213, 2185.36533509, 1182.72011332, 2712.83263492, 7523.56427485, 7073.5696818, 5736.99014295, 8880.86653167, 4806.32656794, 11024.3830478
9.95703, 0.96834447, 3.7176902, 7.9477952, 6.9832093, 4.59131, 11.011259, 3.2259828, 16.974729, 44.5659173, 41.77409458, 33.87254471, 52.45634237, 28.39295146, 65.12997943, 1853.77752916, 1737.64801715, 1408.97273151, 2181.99006414, 1181.04189464, 2709.16654815, 7533.3818175, 7061.45466308, 5725.78391418, 8867.17204011, 4799.5184939, 11009.51203334
9.95773, -0.19013777, 3.9081331, 7.3719774, 7.038478, 4.6247483, 11.092068, 3.2533419, 17.089005, 43.04846664, 42.06346721, 34.0964952, 52.80462355, 28.59766289, 65.54266221, 1785.99588394, 1745.13020264, 1414.59626414, 2190.75957128, 1186.46056891, 2719.23564481, 7257.94895497, 7091.87856724, 5748.65125352, 8902.83190677, 4821.55100338, 11050.45856153
9.95843, 0.10585332, 3.924943, 7.590086, 7.0462614, 4.632467, 11.105861, 3.2518025, 17.109305, 43.81097051, 42.2122888, 34.22675236, 52.99509101, 28.67620034, 65.77724956, 1812.8676133, 1746.71527144, 1416.27930495, 2192.90015794, 1186.60130697, 2721.81702472, 7367.16908598, 7098.3378242, 5755.50527571, 8911.55323956, 4822.13505386, 11060.97659588
9.95912, 1.2619093, 3.9946176, 8.4081107, 7.0401791, 4.6327071, 11.096152, 3.2552796, 17.098364, 46.24786393, 42.31889526, 34.32890016, 53.12863607, 28.77641025, 65.95075129, 1908.72842772, 1746.5731725, 1416.81241191, 2192.70966006, 1187.65165855, 2721.90028115, 7756.74949691, 7097.77796586, 5757.68600902, 8910.80119388, 4826.41546654, 11061.34237316
9.95982, 2.7760393, 3.9604966, 9.5109151, 7.0459038, 4.6352059, 11.10848, 3.2558041, 17.118674, 49.33588787, 42.46392661, 34.44183733, 53.3186463, 28.86562257, 66.18915804, 2030.7692921, 1747.90485987, 1417.69873077, 2194.70803655, 1188.16995997, 2724.48546917, 8252.72372564, 7103.20761857, 5761.30237774, 8918.94473418, 4828.53392401, 11071.8760418
9.96052, 3.8907901, 3.9360342, 10.377011, 7.1047309, 4.6713109, 11.191725, 3.281661, 17.234203, 51.68984205, 42.77035777, 34.68074777, 53.68062722, 29.06805173, 66.61387052, 2121.97463234, 1755.81140524, 1423.71622888, 2203.70047002, 1193.30347982, 2734.63678388, 8623.38949888, 7135.35656986, 5785.77113522, 8955.51115562, 4849.40797124, 11113.15741761
9.96121, 4.2866112, 4.0334289, 10.791892, 7.0557667, 4.6419332, 11.118772, 3.264173, 17.133248, 52.87181046, 42.7511196, 34.6756675, 53.66656506, 29.0778285, 66.61855945, 2164.73808248, 1750.36519215, 1419.73080407, 2197.27783366, 1190.53768287, 2727.57318864, 8797.19571899, 7113.24168947, 5769.58933406, 8929.43276055, 4838.18023612, 11084.47962945
9.96191, 3.9903947, 4.0311223, 10.564688, 7.0602746, 4.6403443, 11.130767, 3.2569048, 17.152658, 52.47314038, 42.89626848, 34.77633582, 53.86060958, 29.13474696, 66.86124092, 2142.59325281, 1751.54859693, 1419.99396163, 2199.24665917, 1189.63553184, 2730.0909119, 8707.22423514, 7118.0688972, 5770.67337453, 8937.45641395, 4834.52625471, 11094.73938701
9.9626, 3.3349331, 3.9644272, 9.9812594, 7.1230226, 4.6858321, 11.219525, 3.2911558, 17.275856, 51.1591989, 43.2178567, 35.05293807, 54.23982745, 29.376854, 67.305546, 2083.3238963, 1759.93361014, 1427.4387616, 2208.77439646, 1196.2951583, 2740.8414391, 8466.38232133, 7152.16238342, 5800.94257907, 8976.19834115, 4861.60226805, 11138.45597742
9.9633, 2.1493394, 3.9899413, 9.0561255, 7.069628, 4.6509105, 11.144984, 3.2669292, 17.172652, 48.88234924, 43.18959528, 35.03078298, 54.22762424, 29.35963923, 67.31309166, 1985.13658246, 1753.95100485, 1422.61756835, 2202.21086607, 1192.30959209, 2733.61822404, 8067.38114694, 7127.8678728, 5781.36449231, 8949.54764297, 4845.41769546, 11109.12987976
9.964, 0.62603261, 4.015782, 7.9405907, 6.9948954, 4.5950258, 11.035371, 3.2294794, 17.021616, 45.91615264, 43.09527912, 34.92875152, 54.12931794, 29.28231073, 67.22634191, 1859.51953474, 1745.27935725, 1414.55004484, 2192.13758817, 1185.87960224, 2722.5429145, 7556.90620915, 7092.64525868, 5748.59355728, 8908.63357006, 4819.29915878, 11064.14913684
9.96469, 0.26713061, 3.6738074, 7.4254605, 7.0011795, 4.6006333, 11.043182, 3.2345879, 17.03191, 44.5397707, 43.24858342, 35.05864203, 54.31670238, 29.39650907, 67.45559191, 1798.8257299, 1746.67860695, 1415.91180995, 2193.686233, 1187.23549872, 2724.32597789, 7310.27084098, 7098.34948252, 5754.14207479, 8914.94947889, 4824.82149518, 11071.42311035
9.96539, 0.60299564, 3.4110765, 7.3821693, 7.0602086, 4.642145, 11.132119, 3.2619647, 17.162382, 44.5506039, 43.56827462, 35.32815408, 54.70795929, 29.61428308, 67.92824232, 1794.2162223, 1754.65421897, 1422.79434186, 2203.29017911, 1192.67579922, 2735.71946608, 7291.55678994, 7130.77984988, 5782.12682236, 8954.00190125, 4846.94275637, 11117.75359088
9.96608, 0.42266213, 3.4497261, 7.232518, 7.0126396, 4.6083506, 11.061725, 3.2394822, 17.061566, 44.23546554, 43.5578666, 35.31007149, 54.70629076, 29.6049028, 67.94152424, 1776.5638181, 1749.35041045, 1418.10636915, 2197.08814169, 1188.97808624, 2728.63532096, 7219.83694229, 7109.24346749, 5763.08976227, 8928.81976388, 4831.92769275, 11088.99207084
9.96678, 0.15158179, 3.4589164, 7.0524254, 6.9323022, 4.5538461, 10.949295, 3.1926965, 16.908016, 43.82156894, 43.44676205, 35.21339081, 54.6024023, 29.48475274, 67.85236617, 1754.93447889, 1739.92448377, 1410.20039096, 2186.67749127, 1180.78403941, 2717.30245506, 7131.95498027, 7070.95520465, 5730.97504351, 8886.53429046, 4798.63989897, 11042.9642875
9.96748, 0.48243547, 3.3809846, 7.1784027, 6.8567803, 4.5000361, 10.839292, 3.1521164, 16.750184, 44.35416464, 43.34915261, 35.11789646, 54.50306844, 29.39149103, 67.753274, 1771.1742168, 1731.04153925, 1402.34661761, 2176.44566978, 1173.67673443, 2705.55996248, 7197.97078753, 7034.87342651, 5699.07233957, 8844.9753859, 4769.76842161, 10995.27160519
9.96817, 0.24316476, 3.3546895, 6.9812906, 6.8052862, 4.4615597, 10.759918, 3.1347233, 16.638873, 43.88125743, 43.32458417, 35.07959415, 54.47731401, 29.40429775, 67.74436235, 1747.30545079, 1725.13930799, 1396.83248969, 2169.22926307, 1170.848165, 2697.50915378, 7100.98716092, 7010.90474551, 5676.67752124, 8815.67051668, 4758.28526905, 10962.5811897
9.96887, -0.03565295, 3.2520616, 6.7076752, 6.7752196, 4.4417366, 10.720529, 3.1135965, 16.584435, 43.15362118, 43.37034936, 35.11620962, 54.55560049, 29.40102, 67.85495591, 1713.33751618, 1721.94232155, 1394.22643377, 2166.03275621, 1167.31502958, 2694.05992898, 6962.96055922, 6997.93027178, 5666.10114894, 8802.70262519, 4743.93891129, 10948.59177049
9.96956, -0.77015158, 3.2518979, 6.2595327, 6.7870685, 4.4487492, 10.734422, 3.1242739, 16.606812, 41.82260465, 43.5493058, 35.25811433, 54.7683242, 29.54708698, 68.12135138, 1655.70015219, 1724.05790699, 1395.82089051, 2168.20361782, 1169.72906927, 2696.83184009, 6728.74081399, 7006.54571365, 5672.59535643, 8811.54728224, 4753.76155475, 10959.88452188
9.97026, -1.1400415, 3.1314507, 5.9879114, 6.7835939, 4.4479685, 10.730314, 3.1209313, 16.600457, 41.04086561, 43.68262715, 35.37200524, 54.93954327, 29.62926878, 68.33431594, 1619.96106411, 1724.23641927, 1396.20035791, 2168.56831977, 1169.52362151, 2697.2854865, 6583.51464102, 7007.28922588, 5674.152115, 8813.05211562, 4752.93885503, 10961.75635627
9.97095, -0.56336213, 3.0695216, 6.261279, 6.7441801, 4.4189671, 10.67649, 3.0978163, 16.527666, 42.10541031, 43.69894533, 35.37258182, 54.98201153, 29.61653223, 68.40882636, 1657.11428765, 1719.82997261, 1392.1348894, 2163.89001307, 1165.59792067, 2692.32012546, 6734.52229364, 6989.39920931, 5657.64444753, 8794.06184753, 4736.99686297, 10941.6049585
9.97165, -1.1323089, 3.3462444, 6.144051, 6.8029765, 4.4625027, 10.761326, 3.1283576, 16.64429, 41.84963468, 44.03659699, 35.66592658, 55.38563755, 29.86224545, 68.88059696, 1642.11937067, 1727.93262062, 1399.47957379, 2173.2526212, 1171.7514879, 2702.77538589, 6673.60009329, 7022.34655055, 5687.50797354, 8832.13434704, 4762.01729218, 10984.12355982
9.97235, -0.41660364, 3.4972749, 6.6474992, 6.7133051, 4.3976964, 10.637277, 3.083948, 16.474603, 43.67784029, 43.89349892, 35.52586254, 55.25190334, 29.74990151, 68.76057314, 1708.6887581, 1717.12538156, 1389.78121508, 2161.46919079, 1163.82407959, 2689.93195521, 6944.15713291, 6978.44379786, 5648.10828895, 8784.26900604, 4729.81240464, 10931.95591373
9.97304, 1.0557555, 3.4569632, 7.5342626, 6.6684676, 4.3645503, 10.571553, 3.0630694, 16.381424, 46.65615405, 43.89363849, 35.5106246, 55.26599017, 29.74863054, 68.7961897, 1819.7367409, 1711.9899459, 1385.02603977, 2155.54742744, 1160.29015022, 2683.26776147, 7395.47800249, 6957.59100798, 5628.7974957, 8760.22516042, 4715.4624565, 10904.90028514
9.97374, 2.3391337, 3.478822, 8.4664695, 6.586335, 4.3071746, 10.451914, 3.0214528, 16.213756, 49.62807678, 43.77218032, 35.39749344, 55.14094252, 29.64723382, 68.67807093, 1929.72792981, 1702.02845604, 1376.38885415, 2144.08906722, 1152.79694172, 2670.46398372, 7842.50663454, 6917.1250789, 5593.71015657, 8713.6805531, 4685.0219267, 10852.89339817
9.97443, 3.1734443, 3.4970132, 9.1374758, 6.5426104, 4.2784684, 10.38349, 2.9905164, 16.121956, 51.73278909, 43.77521656, 35.39948451, 55.14732458, 29.59551268, 68.71659622, 2005.4536162, 1696.97338764, 1372.28294597, 2137.82019985, 1147.28838282, 2663.84142079, 8150.28031033, 6896.59869301, 5577.03782545, 8688.22581638, 4662.64681527, 10826.00669808
9.97513, 2.9836146, 3.5833124, 9.0984786, 6.6384846, 4.3448853, 10.528757, 3.0476784, 16.322905, 51.80186465, 44.2481869, 35.79729098, 55.72493301, 29.98096258, 69.38406343, 2001.89289001, 1709.97957993, 1383.39310311, 2153.50061125, 1158.61998851, 2681.36029812, 8135.83047014, 6949.47468921, 5622.2047726, 8751.97468248, 4708.71136655, 10897.23277589
9.97583, 2.9497169, 3.7806706, 9.2351668, 6.5043602, 4.2501174, 10.337071, 2.9782904, 16.057415, 52.37236129, 43.95234744, 35.52877606, 55.40877298, 29.74152985, 69.05857286, 2017.60376611, 1693.2293969, 1368.7179767, 2134.57912328, 1145.76889718, 2660.42685994, 8199.70190729, 6881.41871486, 5562.57853629, 8675.09904693, 4656.49577453, 10812.18600206
9.97652, 2.1287333, 3.7935344, 8.583889, 6.5070732, 4.2516756, 10.340466, 2.9806038, 16.061299, 50.6674889, 44.11438008, 35.65885508, 55.61057556, 29.85653883, 69.30709057, 1945.85503244, 1694.18675252, 1369.45730108, 2135.69136073, 1146.62276707, 2661.69794264, 7908.12968787, 6885.32718576, 5565.59751803, 8679.64158292, 4659.97795001, 10817.37959375
9.97722, 1.9912053, 3.5077301, 8.211735, 6.5117309, 4.2562345, 10.346312, 2.9832483, 16.06998, 49.73303551, 44.28694544, 35.80471973, 55.82391491, 29.97589823, 69.57210967, 1903.89583607, 1695.40688912, 1370.68763481, 2137.06881262, 1147.54684167, 2663.38156413, 7737.62395409, 6890.30392767, 5570.612255, 8685.26235666, 4663.74565366, 10824.2502552
9.97791, 2.0674937, 3.2231663, 7.9743676, 6.566287, 4.2910109, 10.428358, 3.0078615, 16.190568, 49.18181651, 44.62891923, 36.07748445, 56.24247257, 30.20545323, 70.07893316, 1876.84754825, 1703.10256094, 1376.76773737, 2146.2921513, 1152.68273664, 2674.31102041, 7627.71666193, 6921.59775745, 5595.33682942, 8722.7694221, 4684.63052545, 10868.69668696
9.97861, 1.5549236, 3.116182, 7.4540668, 6.5755342, 4.3013404, 10.433799, 3.0066741, 16.1986, 47.72162808, 44.82126731, 36.25104397, 56.45986619, 30.30831482, 70.34890666, 1815.24405866, 1704.91960288, 1378.92387255, 2147.63076589, 1152.87324902, 2675.9446396, 7377.37257077, 6929.00056809, 5604.11428202, 8728.23256398, 4685.41706241, 10875.3643847
9.9793, 0.31826913, 3.0041167, 6.5177827, 6.5846497, 4.3062874, 10.450391, 3.0091345, 16.225301, 44.78364961, 45.01278483, 36.40164837, 56.70688802, 30.42918668, 70.65874602, 1698.02349987, 1706.71142459, 1380.21029773, 2150.10677525, 1153.7575547, 2679.10749242, 6900.99181169, 6936.30068541, 5609.3569752, 8738.31796284, 4689.0231132, 10888.2467582
9.97999, -2.0476885, 2.8439239, 5.1201138, 6.6776147, 4.3701329, 10.587912, 3.0593332, 16.421012, 39.83560723, 45.49276285, 36.80263861, 57.28445641, 30.79250528, 71.33975179, 1505.5287382, 1719.33269299, 1390.90210794, 2164.9825717, 1163.75787528, 2696.18198337, 6118.68351637, 6987.61328217, 5652.82454251, 8798.79794956, 4729.67798477, 10957.6681203
9.98069, -3.2270652, 2.149039, 4.2295949, 6.733032, 4.4075503, 10.66711, 3.0932281, 16.531738, 36.33936361, 45.84935916, 37.09595613, 57.7100323, 31.07662906, 71.84345134, 1368.85196095, 1727.07992001, 1397.35172124, 2173.85454891, 1170.61226205, 2706.24027164, 5563.22423642, 7019.11758419, 5679.0516317, 8834.87817379, 4757.54770672, 10998.57537429
9.98138, -4.7445722, 1.9929045, 3.5826108, 6.7849631, 4.4446619, 10.747909, 3.1135406, 16.0464802, 33.56702147, 46.19412402, 37.38801051, 58.13999382, 31.29249976, 71.03998863, 1260.26716369, 1734.34922466, 1403.72543943, 2182.8545372, 1174.87069719, 2667.18228355, 5121.93227449, 7048.67945856, 5704.97021576, 8871.47854577, 4774.86704063, 10839.86587421
9.98208, -7.0586189, 5.9597217, 3.02477, 6.7380944, 4.4088509, 10.679934, 3.0950112, 16.553437, 30.95844313, 46.20633042, 37.37624259, 58.17243169, 31.31583862, 72.42308559, 1158.42271458, 1728.97785867, 1398.56801619, 2176.73304626, 1171.79596618, 2709.97307728, 4708.03216618, 7026.8678875, 5684.02459994, 8846.62314542, 4762.38339557, 11013.80373222
9.98277, -5.2653992, 2.0014251, 3.3306094, 6.6064812, 4.319409, 10.488649, 3.0254097, 16.28503, 32.60644879, 45.92262995, 37.13246792, 57.86306389, 31.07661787, 72.1001107, 1216.0142744, 1712.62359491, 1384.80615677, 2157.9262467, 1158.96125872, 2688.87803063, 4942.10719268, 6960.41943332, 5628.10865952, 8770.21187135, 4710.23317188, 10928.09824288
9.98347, -3.7702202, 1.9597725, 3.7701159, 6.659657, 4.3561336, 10.564225, 3.0506735, 16.39498, 34.822769, 46.28197486, 37.43144101, 58.29143844, 31.32447609, 72.61751729, 1294.23303696, 1720.12917416, 1391.18769046, 2166.47634776, 1164.2144775, 2698.92351027, 5260.01664726, 6990.94199667, 5654.05935586, 8804.98436503, 4731.5957465, 10968.95395829
9.98416, -2.8001075, 2.2160812, 4.2631048, 6.6168852, 4.3273351, 10.502556, 3.031297, 16.305809, 37.16909993, 46.30691405, 37.44805826, 58.34001588, 31.34247477, 72.69260216, 1376.74749963, 1715.21312713, 1387.08014627, 2160.92052635, 1160.92867049, 2692.54188152, 5595.38620715, 6970.98042777, 5637.38021733, 8782.42735954, 4718.25390792, 10943.0463539
9.98486, -2.2416018, 2.599168, 4.7170942, 6.5237174, 4.2587623, 10.375095, 2.9841705, 16.129014, 39.24873987, 46.15683411, 37.29324236, 58.20824216, 31.21765376, 72.57588704, 1448.72883929, 1703.71677986, 1376.54854402, 2148.55201428, 1152.28961382, 2678.88296395, 5887.94886538, 6924.27527417, 5594.59245795, 8732.18234608, 4683.15542581, 10887.56258609
9.98555, -1.3889085, 2.6027697, 5.1668325, 6.5787314, 4.2991528, 10.452653, 3.0129458, 16.2359, 41.23432084, 46.5283586, 37.61301048, 58.64890676, 31.4877997, 73.09452334, 1516.76538876, 1711.5015474, 1383.55892131, 2157.34441712, 1158.24885128, 2688.712724, 6164.48033896, 6955.9324845, 5623.09888623, 8767.93955234, 4707.38739443, 10927.54149522
9.98625, -0.65221209, 2.6969044, 5.598794, 6.5355687, 4.2702826, 10.384793, 2.9855168, 16.144833, 43.0912589, 46.55685442, 37.63312181, 58.68685816, 31.46673607, 73.17432355, 1579.47309355, 1706.50152179, 1379.40976545, 2151.11639291, 1153.38619102, 2682.14199678, 6419.3558336, 6935.62970063, 5606.25069268, 8742.65071178, 4687.63691129, 10900.86557593
9.98694, -0.36044753, 2.7065827, 5.7657366, 6.493409, 4.2385826, 10.326612, 2.964822, 16.066316, 43.89888159, 46.58675235, 37.63885316, 58.7496098, 31.47932193, 73.2797888, 1603.42629633, 1701.60197875, 1374.77595635, 2145.85579071, 1149.79632157, 2676.57708141, 6516.72449209, 6915.73495838, 5587.43246657, 8721.29328287, 4673.05910278, 10878.27701296
9.98763, -0.60952725, 2.6378816, 5.6127826, 6.5460515, 4.2755395, 10.40535, 2.9959045, 16.17361, 43.48229416, 46.95837374, 37.95061348, 59.20408666, 31.76781331, 73.81197441, 1582.58644259, 1709.10222408, 1381.25477376, 2154.7985615, 1156.22488719, 2686.46887811, 6432.04305164, 6946.23610384, 5613.77876811, 8757.661978, 4699.19876201, 10918.50847188
9.98833, -1.038351, 2.7954969, 5.4416951, 6.3525333, 4.1423104, 10.124521, 2.8901242, 15.780699, 42.98589627, 46.44429333, 37.50422571, 58.63354153, 31.32687956, 73.20184078, 1558.85079086, 1684.26692632, 1360.06218282, 2126.30072942, 1136.04542916, 2654.60900644, 6335.59212443, 6845.31729169, 5527.66134177, 8641.86247617, 4617.19653744, 10789.05050644
9.98902, -2.2667365, 2.7557239, 4.8455113, 6.3603107, 4.1459423, 10.134438, 2.898254, 15.797006, 40.72425281, 46.65760962, 37.66994154, 58.89564122, 31.49572004, 73.53104041, 1471.5133511, 1685.90681862, 1361.15012784, 2128.11080391, 1138.05335502, 2656.94028081, 5980.64487993, 6852.0003405, 5532.09764408, 8649.24193435, 4625.36949845, 10798.55393414
9.98972, -1.8252417, 2.4726212, 4.8743458, 6.3595489, 4.1476951, 10.133895, 2.8951515, 15.794024, 41.01144025, 46.8446511, 37.83121287, 59.13369994, 31.60694353, 73.82326518, 1476.42678779, 1686.42450345, 1361.93744364, 2128.83473794, 1137.86148042, 2657.66443736, 6000.63055938, 6854.12273416, 5535.3123581, 8652.20740371, 4624.60206508, 10801.52607046
9.99041, -1.1027593, 2.6718143, 5.2562369, 6.2063673, 4.0411361, 9.9159115, 2.8156342, 15.490229, 42.7599107, 46.4641569, 37.49307518, 58.73076329, 31.29589961, 73.4054395, 1533.72818501, 1666.59344845, 1344.81539394, 2106.57659278, 1122.53282397, 2632.93326987, 6233.53670576, 6773.54145021, 5465.7378032, 8561.76644791, 4562.31399412, 10701.03969009
9.99111, -0.68168682, 2.6599208, 5.422599, 6.1679453, 4.014275, 9.857397, 2.7958288, 15.411321, 43.61094617, 46.51167942, 37.52280744, 58.79939915, 31.31461318, 73.52104943, 1558.38319881, 1662.03731214, 1340.83109454, 2101.12377238, 1118.98895457, 2627.18372908, 6333.75919393, 6755.04209391, 5449.55905519, 8539.62749406, 4547.92286281, 10677.70052374
9.9918, -0.16742136, 2.5657571, 5.6244547, 6.1748155, 4.0180638, 9.8707522, 2.7973434, 15.434297, 44.5977973, 46.72886047, 37.69481462, 59.08106595, 31.45184229, 73.8782542, 1587.69888085, 1663.56555636, 1341.95002014, 2103.30886201, 1119.69778399, 2630.09450281, 6452.92446994, 6761.2713062, 5454.12119818, 8548.53107674, 4550.81584827, 10689.55919797
9.99249, -0.16307635, 2.5186594, 5.5985125, 6.2260528, 4.0525568, 9.9442247, 2.8285596, 15.533309, 44.67923131, 47.11679774, 38.01315547, 59.54630685, 31.75791877, 74.42200349, 1584.60777247, 1671.05927556, 1348.18661468, 2111.88818358, 1126.33640841, 2639.47435343, 6440.37832095, 6791.74627204, 5479.48331229, 8583.42304643, 4577.80954557, 10727.71047816
9.99319, -0.87945057, 2.5009462, 5.1856646, 6.2371264, 4.0564624, 9.9586105, 2.8361195, 15.555565, 43.18262995, 47.35863206, 38.19272133, 59.84202069, 31.93516318, 74.79107433, 1525.6242955, 1673.1607072, 1349.33290626, 2114.1936183, 1128.25598822, 2642.3374447, 6200.66640233, 6800.30556238, 5484.15703789, 8592.81631503, 4585.62374758, 10739.37604772
9.99388, -1.9373614, 2.5370771, 4.63657, 6.0836629, 3.9480367, 9.7385386, 2.7529556, 15.246127, 41.00453519, 46.9695126, 37.83764284, 59.42653081, 31.59607139, 74.35552586, 1443.11703719, 1653.04895062, 1331.66116306, 2091.46229007, 1111.99477611, 2616.87458912, 5865.34391905, 6718.58231909, 5412.34737289, 8500.45097444, 4519.54458992, 10635.91452575
9.99458, -2.3171497, 2.0023614, 4.1735277, 6.1312411, 3.986357, 9.8063275, 2.7825877, 15.342422, 39.07095683, 47.35617252, 38.18479749, 59.89017658, 31.90265501, 74.91164931, 1369.66688707, 1660.11243803, 1338.6017889, 2099.50301616, 1118.37573769, 2626.09400525, 5566.83131104, 6747.30913559, 5440.57129641, 8533.15447592, 4545.49141317, 10673.4144427
9.99527, -2.3527713, 1.9048116, 4.0204912, 6.0305347, 3.9109724, 9.6607444, 2.7279024, 15.140301, 38.51235247, 47.16701583, 37.98418962, 59.69882532, 31.72304766, 74.73563767, 1344.8097672, 1647.02126748, 1326.36689066, 2084.61852434, 1107.7345735, 2609.68777666, 5465.81742494, 6694.11969081, 5390.85857319, 8472.68106805, 4502.25383672, 10606.76184185
9.99596, -3.8532313, 2.2143262, 3.5395902, 5.9868202, 3.8796249, 9.5988334, 2.7025098, 15.054136, 36.29201747, 47.19899235, 37.99526591, 59.76457649, 31.71160754, 74.84495591, 1262.28056116, 1641.63842889, 1321.52161601, 2078.68474669, 1102.96832602, 2603.19870655, 5130.40113958, 6672.25965882, 5371.17992098, 8448.58656732, 4482.89400222, 10580.41613056
9.99666, -3.4865775, 1.8543575, 3.4788198, 5.9790002, 3.8753077, 9.5855198, 2.7001066, 15.033943, 36.1383692, 47.37692483, 38.14219477, 59.98745238, 31.83779918, 75.12578682, 1251.8603475, 1641.17238514, 1321.27437544, 2078.01056432, 1102.88536051, 2602.41387928, 5088.06316505, 6670.38362311, 5370.18964941, 8445.86940553, 4482.56899368, 10577.25506355
9.99735, -2.459637, 1.6716134, 3.7120928, 5.9261298, 3.8436224, 9.5144196, 2.6772497, 14.938615, 37.49464854, 47.37458891, 38.15313529, 60.02760622, 31.84229151, 75.21683274, 1293.62281656, 1634.49589555, 1316.34161817, 2071.04437718, 1098.60783969, 2595.09596192, 5257.81673134, 6643.26553068, 5350.15531233, 8417.57863135, 4465.19542386, 10547.54043712
9.99804, -2.3648059, 1.6743893, 3.7764261, 5.9458291, 3.8567456, 9.541589, 2.687295, 14.979742, 37.98608728, 47.66397714, 38.38791839, 60.38018221, 32.04363222, 75.6547557, 1305.26052268, 1637.80773897, 1319.06805923, 2074.75615001, 1101.06860543, 2599.61404422, 5305.13143875, 6656.74413319, 5361.25111368, 8432.68748872, 4475.20902793, 10565.93220661
9.99874, -3.9155917, 2.0171858, 3.4734608, 5.8771627, 3.8033873, 9.4382937, 2.6481607, 14.832826, 36.5961102, 47.60335724, 38.29472911, 60.32543601, 31.95404878, 75.62505035, 1252.27230735, 1628.92628973, 1310.39688411, 2064.25963104, 1093.42687433, 2587.79295867, 5089.77880431, 6620.66425536, 5326.02234101, 8390.04811893, 4444.16194177, 10517.91505227
9.99943, -5.7061419, 4.3884153, 3.2191998, 5.8833227, 3.8061083, 9.4502578, 2.6492817, 14.853159, 35.39051289, 47.8436413, 38.48163017, 60.63658282, 32.10531685, 76.01902684, 1206.00811004, 1630.37533799, 1311.34460274, 2066.32243153, 1094.05796458, 2590.51241117, 4901.75422667, 6626.57169346, 5329.88865962, 8398.45489276, 4446.73896258, 10528.99649266

